Symmetry and Invariant Theory of Quadratic Dynamics over Eight-Dimensional Composition Algebras

The iteration of $z\mapsto z^2+c$ over the octonions has been drawn for more than thirty years, and it is known that the octonionic Julia sets are bodies of revolution about the imaginary part of the constant. Real eight-dimensional composition algebras, however, are much richer than the octonions: beside the Hurwitz algebras there are the symmetric composition algebras, the para-octonions and the Okubo algebras, which have no unit and whose automorphism groups are $G_2$ and $PSU(3)$ respectively. In this work we study, to our knowledge for the first time, the quadratic dynamics over these algebras, and we do it in an experimental spirit: an atlas of 134 four-dimensional renderings, measured quarter by quarter, suggests the statements, which we then prove and test against new, predicted pictures. We show that the symmetries of the Julia sets of the Okubo algebra are governed by the root decomposition of $\mathfrak{su}(3)$ with respect to the plane of $1$ and $i$: for a constant in that plane the continuous symmetry is a maximal torus, which acts by rotations on three root planes and grows to $U(2)$ on the Weyl walls; the automorphism group of the symmetrized product is $PSU(3)\rtimes\mathbb{Z}_2$. We then prove that the Mandelbrot set with seed $0$ of every symmetric composition algebra is the pull-back of a single planar set through the invariants $n(c)$ and $n(c,c\diamond c)$: the tricorn in the compact case, the tricorn and a hyperbolic tricorn in the split case. The result is quite surprising since the para-octonionic and the Okubonic Mandelbrot sets turn out to be the same planar figure saturated by two different groups. Finally, we show that every bilateral map over a symmetric composition algebra is an octonionic quadratic map in disguise, and that at the Petersson angle $\theta=90^\circ$ the dynamics acquires symmetries that do not come from automorphisms.

==> anc/README.md <==
# Ancillary files

These are the scripts and the recorded runs of the article

> D. Corradetti, *Symmetry and Invariant Theory of Quadratic Dynamics over Eight-Dimensional Composition Algebras*,

whose Appendix B is the atlas *Four Slices of Eight-Dimensional Fractals*. Appendix A of the article, and the last
section of Appendix B for the plates, say which run supports which statement.

## Contents

| Folder | Content |
|---|---|
| `scripts/` | The scripts: verification of the statements, measurements of the plates, figures, rendering, assembly of the text. `scripts/README.md` describes each script and gives the commands. |
| `spike_hf8d/certify_okubo.py` | The reference single-point implementation of the algebras. The vectorized implementation `scripts/hf8np_v1.py` is checked against it. |
| `results/` | The recorded runs, one folder per run. Each folder has a `manifest.json` with the command, the environment, the input and output hashes, the conclusions and the limitations. |
| `results/build_article_v2.json` | The values that the main text takes from the runs, as they were inserted in it. |

The scripts and the manifests call "article" the main text and "atlas" or "supplement" the text of Appendix B, which
were assembled as two documents (`build_article_v2.py`, `build_supplement_v2.py`) before being joined.

## What is not here

- **The plates and the figures.** They are in the article. The manifests of the rendering runs and of the run
  `run_figures_v2_*` still list their hashes. The small comparison images of the validation of the renderer are kept,
  in `run_validate_gpu_*` and `run_compare_gpu_*`.
- **The renderer.** The scripts `atlas_render_v*.mjs` and `validate_gpu_v1.mjs` drive the application HyperFractal 8D,
  which is not part of these files, so the plates cannot be rendered again from here. The Python scripts for the
  verification, the measurements and the figures do not need the renderer.
- **Local paths.** In the manifests and logs of the rendering runs the absolute paths of the machine that recorded
  them are replaced by `<workspace>`, `%LOCALAPPDATA%` and `%USERPROFILE%`. All other files are unchanged copies.

The three files `scripts/article_v2_text/part*.tex.txt` are the main text before the values of the runs are inserted.
Their names end in `.txt` because TeX files are not accepted among ancillary files; `build_article_v2.py` expects
them without that ending.

## Running the scripts

The scripts find each other through the layout of the workspace in which they were written. To run them, restore it:

    <workspace>/2. Scripts/Atlas_HF8D_4Slices/    <- scripts/
    <workspace>/2. Scripts/spike/hf8d/            <- spike_hf8d/
    <workspace>/7. Results/Atlas_HF8D_4Slices/    <- results/run_*
    <workspace>/1. Drafts/Images/                 <- the plates and the figures, needed only by the two builders

Then, from `<workspace>`, with Python 3 and numpy, scipy, mpmath, matplotlib and pillow:

    python "2. Scripts/Atlas_HF8D_4Slices/verify_theory_v2.py"
    python "2. Scripts/Atlas_HF8D_4Slices/verify_extra_v1.py"
    python "2. Scripts/Atlas_HF8D_4Slices/verify_twisted_v1.py"

Each command writes a new folder `run_<script>_<timestamp>` in `7. Results/Atlas_HF8D_4Slices/`, to be compared with
the recorded one. The commands for the measurements and the figures are in `scripts/README.md`.

## Known limitations

- The verification scripts test the identities on random samples in floating point, and compute the dimensions of the
  derivation algebras and of the stabilizers exactly, modulo a prime. They are checks, not proofs: the proofs are in
  the article.
- `measure_v2.py` draws the sample points of each plate from a generator seeded with Python's `hash` of the plate
  name, which changes from one process to the next unless `PYTHONHASHSEED` is set. A new run reproduces the
  statistics, not the individual points.
- The manifest of `run_verify_propositions_2026-09-29T18-29-48` names the command of version 2 of the script by
  mistake; the run was made with version 3.
- Some manifests mention the folder `3. Certificates`, which contains working notes on the proofs and is not
  distributed.


==> anc/results/2026-09-29T17-05-08_hf8d-v1-gpu/manifest.json <==
{
  "name": "HyperFractal 8D 1.0.0 - GPU verification of the 8D shaders",
  "command": "node tests/e2e/hf8d-gpu.mjs",
  "created": "2026-09-29T17:11:37.840Z",
  "duration_s": 389,
  "environment": {
    "node": "v20.12.2",
    "os": "Windows_NT 10.0.26200 x64",
    "cpu": "11th Gen Intel(R) Core(TM) i9-11900K @ 3.50GHz",
    "browser": "Chrome 154.0.8037.58 (headless, ANGLE D3D11)",
    "webgl": "ANGLE (NVIDIA, NVIDIA GeForce RTX 4070 SUPER (0x00002783) Direct3D11 vs_5_0 ps_5_0, D3D11)"
  },
  "inputs": {
    "application": "HyperFractal 8D 1.0.0 (2. Scripts/hf8d-studio)",
    "commit": "3ae4fb8a07980455174b9f09b7f1cc18c70b035f",
    "criterion": "a 2D scene conforms when at most 5% of its 64 x 48 pixels differ by more than 24/255 between the GPU (f32) and the CPU kernel (f64); a 3D example is blank when less than 2% of its pixels differ from the background or the luminance spread is below 3/255"
  },
  "outputs": [
    {
      "file": "images/cubic-in-the-para-octonions-n-z-z-c.png",
      "sha256": "c428232ad91be3769a5c8ec8e768a7d0db4f378c0d770cb082211c0d347de7c0"
    },
    {
      "file": "images/hyperbolic-mandelbrot-set-split-octonions-in-the-plane-1-l.png",
      "sha256": "8b18e4c16f43c67e0096c5ff81f1e606932c2e6c478075576a14b6f45ab36fa8"
    },
    {
      "file": "images/kaplansky-bilateral-a-b-1-in-the-okubo-algebra.png",
      "sha256": "a913df658d1b68ab2ad4912d4d9bbfda95d9dd7b23336101a3fe18a50bdcc0ed"
    },
    {
      "file": "images/octonion-bilateral-julia-set.png",
      "sha256": "cfbf2523438c299cbf33b4a372757b678b9e15eaa37df3a2f2a608f63a34a17f"
    },
    {
      "file": "images/octonion-julia-set-through-l.png",
      "sha256": "940b0733f27b245b3e8207b08f2c309ef48ce3d2853d47add72ad1951514237f"
    },
    {
      "file": "images/octonion-mandelbrot-set-the-classic-one-on-the-plane-1-i.png",
      "sha256": "4981d4b9fe1849a25282d537f05305de731e136169a6f5d05c499449b958c911"
    },
    {
      "file": "images/octonion-sandwich-z-a-z-c.png",
      "sha256": "ef5229549c4d8ac460ba859fd412e7287bba3bac2a5e38a56d45d1c740eb9262"
    },
    {
      "file": "images/octonion-sine-julia-set.png",
      "sha256": "e1e8613bd6b538cd975cfd9977adbe7928d4fa34a0a0eb7c192db049d2ab8bcd"
    },
    {
      "file": "images/okubo-bilateral-julia-set.png",
      "sha256": "e483ba5d9da1c9f1ef1d2233fae1a0dd6357f8db7748ae4fe297bc398ddfd494"
    },
    {
      "file": "images/okubo-julia-set-in-the-plane-1-i.png",
      "sha256": "7c0e5d4adcd9ae3ec3e4747fcc0bf11bb363bb8010d37d5581cc769ebac7063b"
    },
    {
      "file": "images/okubo-julia-set-in-the-plane-i-l.png",
      "sha256": "adbb7b50333de47af2d5ba2dff002e4c39cb543374626c3bfeaf7fd2864d54f8"
    },
    {
      "file": "images/okubo-julia-set-section-1-i-l.png",
      "sha256": "b39aef51bb1a695683c5b42897def2e8b20ccaa3f28d1fed064189d32c61ff1f"
    },
    {
      "file": "images/okubo-julia-set-section-1-j-kl.png",
      "sha256": "cc2094d626366f2c33a49c99a56f5a8ff6c1de63b50ecc8f08e61c6d62498710"
    },
    {
      "file": "images/okubo-logistic-map.png",
      "sha256": "7f32a15fc7d7bee3d44b723340ce81132253808cb492655ab0dd9e57fc29917d"
    },
    {
      "file": "images/okubo-mandelbrot-set-with-a-seed.png",
      "sha256": "e80ee750a48aa6fabea8217b494faa12ad81f18ac23a22664a4898f88293a406"
    },
    {
      "file": "images/para-octonion-bilateral-julia-set.png",
      "sha256": "29e7248658580e8412596fcf71c607da463f3e581375fbb605d67afe2dc880f3"
    },
    {
      "file": "images/para-octonion-julia-set.png",
      "sha256": "679e17896b82a088cb905672bd6427fa3fbe461a073b70affea379d38f1207a1"
    },
    {
      "file": "images/para-octonion-logistic-map.png",
      "sha256": "5ec36825b9b7c460be29c73b6304d6a8742fa04ae80096ac50f014056c9deee9"
    },
    {
      "file": "images/para-octonion-mandelbrot-set-in-the-plane-1-i-the-tricorn.png",
      "sha256": "7073a391e140754bd8d30cd2989d10e39531b8b2b965ab4ea0fe53d73d583d0c"
    },
    {
      "file": "images/para-octonion-mandelbrot-set-with-a-seed.png",
      "sha256": "b5d6be094bbc1d38a519688a27c60f99dcf6b3b5c50ddb56265c0959bf3bbd63"
    },
    {
      "file": "images/petersson-twist-60-between-para-and-okubo.png",
      "sha256": "4a76a00aed5b3ad142f14df00bfd923c0316cd93d7bf1759cce799de92fbf722"
    },
    {
      "file": "images/sandwich-in-the-okubo-algebra-norm-shells.png",
      "sha256": "350d2a84f477e76cd94d5a70238434fe461998ede2ca1beedd92cd2d34ba490b"
    },
    {
      "file": "images/semi-octonion-julia-set-l2-0.png",
      "sha256": "5ee86fd9e8184385a14ef87af3f2ba70a3b166adc7145b0bd937eba1289ef657"
    },
    {
      "file": "images/split-octonion-mandelbrot-set-l2-1.png",
      "sha256": "0604acbe9b78a230642f1dc5bd6904bafcf7798f80673b015181f998669222de"
    },
    {
      "file": "images/split-okubo-julia-set.png",
      "sha256": "ecfc7f09342116cc635dcf9c855c6a8e4a6f27acc9792985d165fc884c61e1f6"
    },
    {
      "file": "images/split-okubo-logistic-map.png",
      "sha256": "94f652296742cabce39e3134465c16b549f01fa137dc033248a3f665bdbed2ae"
    },
    {
      "file": "images/split-para-octonion-bilateral-julia-set.png",
      "sha256": "2fc43ed8e368d1668e507a734a0ae64ab39e80bbe23062d59327e9140bb07864"
    },
    {
      "file": "images/split-para-octonion-julia-set.png",
      "sha256": "dcf787b97efac866efe0ce097bc3e30b5f2d5fc57d4501f33a83a9ab79fb8a6a"
    },
    {
      "file": "images/split-para-octonion-mandelbrot-set-with-a-seed.png",
      "sha256": "baa313eb3201b376e60512c086fae0c183c15046648f851a16454fbc1f33a2e2"
    },
    {
      "file": "report.json",
      "sha256": "000c788ce0c814d9ff9dc92f596e19c3b44562d85a5d22dba1eff96fe6b58510"
    }
  ],
  "results": {
    "A_conformance": {
      "scenes": 270,
      "conform": 270,
      "failures": [],
      "maxFrac": 0.0048828125,
      "meanFrac": 0.00005545910493827161,
      "meanFracByAlgebra": {
        "octonions": 0,
        "split l2=+1": 0.00029296875,
        "split i2=+1": 0.00005425347222222222,
        "semi l2=0": 0,
        "para": 0,
        "split para": 0.00006510416666666667,
        "Okubo": 0,
        "split Okubo": 0.00008680555555555555,
        "Petersson 60": 0
      }
    },
    "B_library_on_gpu": {
      "entries": 344,
      "lifted8D": 174,
      "asWritten": 170,
      "cpuOnly": 0,
      "errors": []
    },
    "C_examples_3d": {
      "examples": 29,
      "rendered": 29,
      "failures": []
    },
    "default_document_ms_1280x800": 354,
    "page_errors": []
  },
  "conclusions": [
    "[A] 270/270 plane views of R^8 (9 algebras x 10 formulas x 3 planes) conform between GPU f32 and CPU f64 (max 0.5%, mean 0.01% of the pixels apart)",
    "[B] 344 of 344 built-in formulas render on the GPU with the Okubo algebra selected (174 lifted to 8D), 0 CPU only, 0 errors",
    "[C] 29/29 examples of HyperFractal 8D render in 3D on the GPU (thumbnails in public/examples)",
    "PASSED"
  ],
  "limitations": [
    "One GPU and driver (see environment); f32 on the GPU against f64 on the CPU: near the boundary of chaotic sets single pixels may differ, hence the 5% tolerance.",
    "The 3D views are checked for being rendered (not blank), not compared pixel by pixel with a CPU reference (the 3D renderer is GPU only).",
    "Conformance of the algebra itself (the products against the certified reference of HF8D 0.2) is verified by the unit tests (tests/unit/oct8.test.ts, lift8.test.ts, hf8d-ufm.test.ts), not here.",
    "The formulas of the Ultra Fractal collection (loaded on demand) are not part of [B]."
  ]
}

==> anc/results/2026-09-29T17-05-08_hf8d-v1-gpu/report.json <==
{
  "A": [
    {
      "label": "octonions | Mandelbrot | 1-i",
      "algebra": "octonions",
      "entry": "Mandelbrot",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.916015625,
      "gpuMs": 736
    },
    {
      "label": "octonions | Mandelbrot | i-l",
      "algebra": "octonions",
      "entry": "Mandelbrot",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.94140625,
      "gpuMs": 35
    },
    {
      "label": "octonions | Mandelbrot | rotated",
      "algebra": "octonions",
      "entry": "Mandelbrot",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9270833333333334,
      "gpuMs": 39
    },
    {
      "label": "octonions | Julia | 1-i",
      "algebra": "octonions",
      "entry": "Julia",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9576822916666666,
      "gpuMs": 720
    },
    {
      "label": "octonions | Julia | i-l",
      "algebra": "octonions",
      "entry": "Julia",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9544270833333334,
      "gpuMs": 30
    },
    {
      "label": "octonions | Julia | rotated",
      "algebra": "octonions",
      "entry": "Julia",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9641927083333334,
      "gpuMs": 33
    },
    {
      "label": "octonions | Julia8 | 1-i",
      "algebra": "octonions",
      "entry": "Julia8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.896484375,
      "gpuMs": 156
    },
    {
      "label": "octonions | Julia8 | i-l",
      "algebra": "octonions",
      "entry": "Julia8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8971354166666666,
      "gpuMs": 31
    },
    {
      "label": "octonions | Julia8 | rotated",
      "algebra": "octonions",
      "entry": "Julia8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9173177083333334,
      "gpuMs": 23
    },
    {
      "label": "octonions | Mandel8 | 1-i",
      "algebra": "octonions",
      "entry": "Mandel8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9313151041666666,
      "gpuMs": 155
    },
    {
      "label": "octonions | Mandel8 | i-l",
      "algebra": "octonions",
      "entry": "Mandel8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9280598958333334,
      "gpuMs": 26
    },
    {
      "label": "octonions | Mandel8 | rotated",
      "algebra": "octonions",
      "entry": "Mandel8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9309895833333334,
      "gpuMs": 36
    },
    {
      "label": "octonions | Bilateral8 | 1-i",
      "algebra": "octonions",
      "entry": "Bilateral8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9798177083333334,
      "gpuMs": 262
    },
    {
      "label": "octonions | Bilateral8 | i-l",
      "algebra": "octonions",
      "entry": "Bilateral8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9869791666666666,
      "gpuMs": 37
    },
    {
      "label": "octonions | Bilateral8 | rotated",
      "algebra": "octonions",
      "entry": "Bilateral8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9814453125,
      "gpuMs": 38
    },
    {
      "label": "octonions | Sandwich8 | 1-i",
      "algebra": "octonions",
      "entry": "Sandwich8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8157552083333334,
      "gpuMs": 239
    },
    {
      "label": "octonions | Sandwich8 | i-l",
      "algebra": "octonions",
      "entry": "Sandwich8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.7994791666666666,
      "gpuMs": 31
    },
    {
      "label": "octonions | Sandwich8 | rotated",
      "algebra": "octonions",
      "entry": "Sandwich8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8037109375,
      "gpuMs": 51
    },
    {
      "label": "octonions | Cubic8 | 1-i",
      "algebra": "octonions",
      "entry": "Cubic8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8828125,
      "gpuMs": 207
    },
    {
      "label": "octonions | Cubic8 | i-l",
      "algebra": "octonions",
      "entry": "Cubic8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8795572916666666,
      "gpuMs": 45
    },
    {
      "label": "octonions | Cubic8 | rotated",
      "algebra": "octonions",
      "entry": "Cubic8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8880208333333334,
      "gpuMs": 46
    },
    {
      "label": "octonions | Logistic8 | 1-i",
      "algebra": "octonions",
      "entry": "Logistic8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.88671875,
      "gpuMs": 228
    },
    {
      "label": "octonions | Logistic8 | i-l",
      "algebra": "octonions",
      "entry": "Logistic8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8997395833333334,
      "gpuMs": 63
    },
    {
      "label": "octonions | Logistic8 | rotated",
      "algebra": "octonions",
      "entry": "Logistic8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9267578125,
      "gpuMs": 46
    },
    {
      "label": "octonions | SineJulia8 | 1-i",
      "algebra": "octonions",
      "entry": "SineJulia8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.5611979166666666,
      "gpuMs": 217
    },
    {
      "label": "octonions | SineJulia8 | i-l",
      "algebra": "octonions",
      "entry": "SineJulia8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9713541666666666,
      "gpuMs": 36
    },
    {
      "label": "octonions | SineJulia8 | rotated",
      "algebra": "octonions",
      "entry": "SineJulia8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8017578125,
      "gpuMs": 32
    },
    {
      "label": "octonions | Mandelbar8 | 1-i",
      "algebra": "octonions",
      "entry": "Mandelbar8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9694010416666666,
      "gpuMs": 143
    },
    {
      "label": "octonions | Mandelbar8 | i-l",
      "algebra": "octonions",
      "entry": "Mandelbar8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9986979166666666,
      "gpuMs": 23
    },
    {
      "label": "octonions | Mandelbar8 | rotated",
      "algebra": "octonions",
      "entry": "Mandelbar8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9651692708333334,
      "gpuMs": 43
    },
    {
      "label": "split l2=+1 | Mandelbrot | 1-i",
      "algebra": "split l2=+1",
      "entry": "Mandelbrot",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.916015625,
      "gpuMs": 904
    },
    {
      "label": "split l2=+1 | Mandelbrot | i-l",
      "algebra": "split l2=+1",
      "entry": "Mandelbrot",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8138020833333334,
      "gpuMs": 51
    },
    {
      "label": "split l2=+1 | Mandelbrot | rotated",
      "algebra": "split l2=+1",
      "entry": "Mandelbrot",
      "plane": "rotated",
      "bad": 1,
      "frac": 0.0003255208333333333,
      "nonBackground": 0.8466796875,
      "gpuMs": 37
    },
    {
      "label": "split l2=+1 | Julia | 1-i",
      "algebra": "split l2=+1",
      "entry": "Julia",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9576822916666666,
      "gpuMs": 860
    },
    {
      "label": "split l2=+1 | Julia | i-l",
      "algebra": "split l2=+1",
      "entry": "Julia",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8138020833333334,
      "gpuMs": 26
    },
    {
      "label": "split l2=+1 | Julia | rotated",
      "algebra": "split l2=+1",
      "entry": "Julia",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9306640625,
      "gpuMs": 28
    },
    {
      "label": "split l2=+1 | Julia8 | 1-i",
      "algebra": "split l2=+1",
      "entry": "Julia8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8854166666666666,
      "gpuMs": 136
    },
    {
      "label": "split l2=+1 | Julia8 | i-l",
      "algebra": "split l2=+1",
      "entry": "Julia8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.671875,
      "gpuMs": 27
    },
    {
      "label": "split l2=+1 | Julia8 | rotated",
      "algebra": "split l2=+1",
      "entry": "Julia8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8219401041666666,
      "gpuMs": 26
    },
    {
      "label": "split l2=+1 | Mandel8 | 1-i",
      "algebra": "split l2=+1",
      "entry": "Mandel8",
      "plane": "1-i",
      "bad": 8,
      "frac": 0.0026041666666666665,
      "nonBackground": 0.9222005208333334,
      "gpuMs": 145
    },
    {
      "label": "split l2=+1 | Mandel8 | i-l",
      "algebra": "split l2=+1",
      "entry": "Mandel8",
      "plane": "i-l",
      "bad": 1,
      "frac": 0.0003255208333333333,
      "nonBackground": 0.8274739583333334,
      "gpuMs": 18
    },
    {
      "label": "split l2=+1 | Mandel8 | rotated",
      "algebra": "split l2=+1",
      "entry": "Mandel8",
      "plane": "rotated",
      "bad": 15,
      "frac": 0.0048828125,
      "nonBackground": 0.80859375,
      "gpuMs": 29
    },
    {
      "label": "split l2=+1 | Bilateral8 | 1-i",
      "algebra": "split l2=+1",
      "entry": "Bilateral8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.84375,
      "gpuMs": 269
    },
    {
      "label": "split l2=+1 | Bilateral8 | i-l",
      "algebra": "split l2=+1",
      "entry": "Bilateral8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.6497395833333334,
      "gpuMs": 23
    },
    {
      "label": "split l2=+1 | Bilateral8 | rotated",
      "algebra": "split l2=+1",
      "entry": "Bilateral8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8059895833333334,
      "gpuMs": 27
    },
    {
      "label": "split l2=+1 | Sandwich8 | 1-i",
      "algebra": "split l2=+1",
      "entry": "Sandwich8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8157552083333334,
      "gpuMs": 197
    },
    {
      "label": "split l2=+1 | Sandwich8 | i-l",
      "algebra": "split l2=+1",
      "entry": "Sandwich8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.625,
      "gpuMs": 41
    },
    {
      "label": "split l2=+1 | Sandwich8 | rotated",
      "algebra": "split l2=+1",
      "entry": "Sandwich8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.7220052083333334,
      "gpuMs": 32
    },
    {
      "label": "split l2=+1 | Cubic8 | 1-i",
      "algebra": "split l2=+1",
      "entry": "Cubic8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8828125,
      "gpuMs": 191
    },
    {
      "label": "split l2=+1 | Cubic8 | i-l",
      "algebra": "split l2=+1",
      "entry": "Cubic8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.6953125,
      "gpuMs": 28
    },
    {
      "label": "split l2=+1 | Cubic8 | rotated",
      "algebra": "split l2=+1",
      "entry": "Cubic8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8206380208333334,
      "gpuMs": 33
    },
    {
      "label": "split l2=+1 | Logistic8 | 1-i",
      "algebra": "split l2=+1",
      "entry": "Logistic8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.88671875,
      "gpuMs": 181
    },
    {
      "label": "split l2=+1 | Logistic8 | i-l",
      "algebra": "split l2=+1",
      "entry": "Logistic8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.60546875,
      "gpuMs": 31
    },
    {
      "label": "split l2=+1 | Logistic8 | rotated",
      "algebra": "split l2=+1",
      "entry": "Logistic8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8011067708333334,
      "gpuMs": 19
    },
    {
      "label": "split l2=+1 | SineJulia8 | 1-i",
      "algebra": "split l2=+1",
      "entry": "SineJulia8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.5611979166666666,
      "gpuMs": 214
    },
    {
      "label": "split l2=+1 | SineJulia8 | i-l",
      "algebra": "split l2=+1",
      "entry": "SineJulia8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.5520833333333334,
      "gpuMs": 30
    },
    {
      "label": "split l2=+1 | SineJulia8 | rotated",
      "algebra": "split l2=+1",
      "entry": "SineJulia8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.3971354166666667,
      "gpuMs": 45
    },
    {
      "label": "split l2=+1 | Mandelbar8 | 1-i",
      "algebra": "split l2=+1",
      "entry": "Mandelbar8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9694010416666666,
      "gpuMs": 144
    },
    {
      "label": "split l2=+1 | Mandelbar8 | i-l",
      "algebra": "split l2=+1",
      "entry": "Mandelbar8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8958333333333334,
      "gpuMs": 41
    },
    {
      "label": "split l2=+1 | Mandelbar8 | rotated",
      "algebra": "split l2=+1",
      "entry": "Mandelbar8",
      "plane": "rotated",
      "bad": 2,
      "frac": 0.0006510416666666666,
      "nonBackground": 0.9215494791666666,
      "gpuMs": 25
    },
    {
      "label": "split i2=+1 | Mandelbrot | 1-i",
      "algebra": "split i2=+1",
      "entry": "Mandelbrot",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.86328125,
      "gpuMs": 689
    },
    {
      "label": "split i2=+1 | Mandelbrot | i-l",
      "algebra": "split i2=+1",
      "entry": "Mandelbrot",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8138020833333334,
      "gpuMs": 32
    },
    {
      "label": "split i2=+1 | Mandelbrot | rotated",
      "algebra": "split i2=+1",
      "entry": "Mandelbrot",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8115234375,
      "gpuMs": 30
    },
    {
      "label": "split i2=+1 | Julia | 1-i",
      "algebra": "split i2=+1",
      "entry": "Julia",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8118489583333334,
      "gpuMs": 682
    },
    {
      "label": "split i2=+1 | Julia | i-l",
      "algebra": "split i2=+1",
      "entry": "Julia",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.6080729166666666,
      "gpuMs": 23
    },
    {
      "label": "split i2=+1 | Julia | rotated",
      "algebra": "split i2=+1",
      "entry": "Julia",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.75390625,
      "gpuMs": 22
    },
    {
      "label": "split i2=+1 | Julia8 | 1-i",
      "algebra": "split i2=+1",
      "entry": "Julia8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8645833333333334,
      "gpuMs": 142
    },
    {
      "label": "split i2=+1 | Julia8 | i-l",
      "algebra": "split i2=+1",
      "entry": "Julia8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.6510416666666666,
      "gpuMs": 20
    },
    {
      "label": "split i2=+1 | Julia8 | rotated",
      "algebra": "split i2=+1",
      "entry": "Julia8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.7496744791666666,
      "gpuMs": 20
    },
    {
      "label": "split i2=+1 | Mandel8 | 1-i",
      "algebra": "split i2=+1",
      "entry": "Mandel8",
      "plane": "1-i",
      "bad": 4,
      "frac": 0.0013020833333333333,
      "nonBackground": 0.90234375,
      "gpuMs": 157
    },
    {
      "label": "split i2=+1 | Mandel8 | i-l",
      "algebra": "split i2=+1",
      "entry": "Mandel8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8408203125,
      "gpuMs": 24
    },
    {
      "label": "split i2=+1 | Mandel8 | rotated",
      "algebra": "split i2=+1",
      "entry": "Mandel8",
      "plane": "rotated",
      "bad": 1,
      "frac": 0.0003255208333333333,
      "nonBackground": 0.8434244791666666,
      "gpuMs": 26
    },
    {
      "label": "split i2=+1 | Bilateral8 | 1-i",
      "algebra": "split i2=+1",
      "entry": "Bilateral8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.734375,
      "gpuMs": 247
    },
    {
      "label": "split i2=+1 | Bilateral8 | i-l",
      "algebra": "split i2=+1",
      "entry": "Bilateral8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.4420572916666667,
      "gpuMs": 31
    },
    {
      "label": "split i2=+1 | Bilateral8 | rotated",
      "algebra": "split i2=+1",
      "entry": "Bilateral8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.6845703125,
      "gpuMs": 29
    },
    {
      "label": "split i2=+1 | Sandwich8 | 1-i",
      "algebra": "split i2=+1",
      "entry": "Sandwich8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8899739583333334,
      "gpuMs": 195
    },
    {
      "label": "split i2=+1 | Sandwich8 | i-l",
      "algebra": "split i2=+1",
      "entry": "Sandwich8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.6015625,
      "gpuMs": 21
    },
    {
      "label": "split i2=+1 | Sandwich8 | rotated",
      "algebra": "split i2=+1",
      "entry": "Sandwich8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.7119140625,
      "gpuMs": 40
    },
    {
      "label": "split i2=+1 | Cubic8 | 1-i",
      "algebra": "split i2=+1",
      "entry": "Cubic8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 203
    },
    {
      "label": "split i2=+1 | Cubic8 | i-l",
      "algebra": "split i2=+1",
      "entry": "Cubic8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 44
    },
    {
      "label": "split i2=+1 | Cubic8 | rotated",
      "algebra": "split i2=+1",
      "entry": "Cubic8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 26
    },
    {
      "label": "split i2=+1 | Logistic8 | 1-i",
      "algebra": "split i2=+1",
      "entry": "Logistic8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8333333333333334,
      "gpuMs": 208
    },
    {
      "label": "split i2=+1 | Logistic8 | i-l",
      "algebra": "split i2=+1",
      "entry": "Logistic8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.5911458333333334,
      "gpuMs": 28
    },
    {
      "label": "split i2=+1 | Logistic8 | rotated",
      "algebra": "split i2=+1",
      "entry": "Logistic8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.7278645833333334,
      "gpuMs": 27
    },
    {
      "label": "split i2=+1 | SineJulia8 | 1-i",
      "algebra": "split i2=+1",
      "entry": "SineJulia8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0,
      "gpuMs": 179
    },
    {
      "label": "split i2=+1 | SineJulia8 | i-l",
      "algebra": "split i2=+1",
      "entry": "SineJulia8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.3151041666666667,
      "gpuMs": 39
    },
    {
      "label": "split i2=+1 | SineJulia8 | rotated",
      "algebra": "split i2=+1",
      "entry": "SineJulia8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.18684895833333334,
      "gpuMs": 27
    },
    {
      "label": "split i2=+1 | Mandelbar8 | 1-i",
      "algebra": "split i2=+1",
      "entry": "Mandelbar8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9153645833333334,
      "gpuMs": 135
    },
    {
      "label": "split i2=+1 | Mandelbar8 | i-l",
      "algebra": "split i2=+1",
      "entry": "Mandelbar8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.89453125,
      "gpuMs": 38
    },
    {
      "label": "split i2=+1 | Mandelbar8 | rotated",
      "algebra": "split i2=+1",
      "entry": "Mandelbar8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8515625,
      "gpuMs": 39
    },
    {
      "label": "semi l2=0 | Mandelbrot | 1-i",
      "algebra": "semi l2=0",
      "entry": "Mandelbrot",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.916015625,
      "gpuMs": 677
    },
    {
      "label": "semi l2=0 | Mandelbrot | i-l",
      "algebra": "semi l2=0",
      "entry": "Mandelbrot",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.75,
      "gpuMs": 33
    },
    {
      "label": "semi l2=0 | Mandelbrot | rotated",
      "algebra": "semi l2=0",
      "entry": "Mandelbrot",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9055989583333334,
      "gpuMs": 45
    },
    {
      "label": "semi l2=0 | Julia | 1-i",
      "algebra": "semi l2=0",
      "entry": "Julia",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9576822916666666,
      "gpuMs": 726
    },
    {
      "label": "semi l2=0 | Julia | i-l",
      "algebra": "semi l2=0",
      "entry": "Julia",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8125,
      "gpuMs": 27
    },
    {
      "label": "semi l2=0 | Julia | rotated",
      "algebra": "semi l2=0",
      "entry": "Julia",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.95703125,
      "gpuMs": 39
    },
    {
      "label": "semi l2=0 | Julia8 | 1-i",
      "algebra": "semi l2=0",
      "entry": "Julia8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8899739583333334,
      "gpuMs": 168
    },
    {
      "label": "semi l2=0 | Julia8 | i-l",
      "algebra": "semi l2=0",
      "entry": "Julia8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.6875,
      "gpuMs": 24
    },
    {
      "label": "semi l2=0 | Julia8 | rotated",
      "algebra": "semi l2=0",
      "entry": "Julia8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8828125,
      "gpuMs": 38
    },
    {
      "label": "semi l2=0 | Mandel8 | 1-i",
      "algebra": "semi l2=0",
      "entry": "Mandel8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9225260416666666,
      "gpuMs": 147
    },
    {
      "label": "semi l2=0 | Mandel8 | i-l",
      "algebra": "semi l2=0",
      "entry": "Mandel8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.75,
      "gpuMs": 26
    },
    {
      "label": "semi l2=0 | Mandel8 | rotated",
      "algebra": "semi l2=0",
      "entry": "Mandel8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9095052083333334,
      "gpuMs": 40
    },
    {
      "label": "semi l2=0 | Bilateral8 | 1-i",
      "algebra": "semi l2=0",
      "entry": "Bilateral8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9029947916666666,
      "gpuMs": 270
    },
    {
      "label": "semi l2=0 | Bilateral8 | i-l",
      "algebra": "semi l2=0",
      "entry": "Bilateral8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.71875,
      "gpuMs": 38
    },
    {
      "label": "semi l2=0 | Bilateral8 | rotated",
      "algebra": "semi l2=0",
      "entry": "Bilateral8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8795572916666666,
      "gpuMs": 31
    },
    {
      "label": "semi l2=0 | Sandwich8 | 1-i",
      "algebra": "semi l2=0",
      "entry": "Sandwich8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8157552083333334,
      "gpuMs": 208
    },
    {
      "label": "semi l2=0 | Sandwich8 | i-l",
      "algebra": "semi l2=0",
      "entry": "Sandwich8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.5625,
      "gpuMs": 39
    },
    {
      "label": "semi l2=0 | Sandwich8 | rotated",
      "algebra": "semi l2=0",
      "entry": "Sandwich8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.7522786458333334,
      "gpuMs": 27
    },
    {
      "label": "semi l2=0 | Cubic8 | 1-i",
      "algebra": "semi l2=0",
      "entry": "Cubic8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8828125,
      "gpuMs": 197
    },
    {
      "label": "semi l2=0 | Cubic8 | i-l",
      "algebra": "semi l2=0",
      "entry": "Cubic8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.65625,
      "gpuMs": 32
    },
    {
      "label": "semi l2=0 | Cubic8 | rotated",
      "algebra": "semi l2=0",
      "entry": "Cubic8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8528645833333334,
      "gpuMs": 30
    },
    {
      "label": "semi l2=0 | Logistic8 | 1-i",
      "algebra": "semi l2=0",
      "entry": "Logistic8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.88671875,
      "gpuMs": 232
    },
    {
      "label": "semi l2=0 | Logistic8 | i-l",
      "algebra": "semi l2=0",
      "entry": "Logistic8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.6875,
      "gpuMs": 27
    },
    {
      "label": "semi l2=0 | Logistic8 | rotated",
      "algebra": "semi l2=0",
      "entry": "Logistic8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8889973958333334,
      "gpuMs": 33
    },
    {
      "label": "semi l2=0 | SineJulia8 | 1-i",
      "algebra": "semi l2=0",
      "entry": "SineJulia8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.5611979166666666,
      "gpuMs": 215
    },
    {
      "label": "semi l2=0 | SineJulia8 | i-l",
      "algebra": "semi l2=0",
      "entry": "SineJulia8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.796875,
      "gpuMs": 42
    },
    {
      "label": "semi l2=0 | SineJulia8 | rotated",
      "algebra": "semi l2=0",
      "entry": "SineJulia8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.6998697916666666,
      "gpuMs": 39
    },
    {
      "label": "semi l2=0 | Mandelbar8 | 1-i",
      "algebra": "semi l2=0",
      "entry": "Mandelbar8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9694010416666666,
      "gpuMs": 169
    },
    {
      "label": "semi l2=0 | Mandelbar8 | i-l",
      "algebra": "semi l2=0",
      "entry": "Mandelbar8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.96875,
      "gpuMs": 27
    },
    {
      "label": "semi l2=0 | Mandelbar8 | rotated",
      "algebra": "semi l2=0",
      "entry": "Mandelbar8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9645182291666666,
      "gpuMs": 36
    },
    {
      "label": "para | Mandelbrot | 1-i",
      "algebra": "para",
      "entry": "Mandelbrot",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9583333333333334,
      "gpuMs": 362
    },
    {
      "label": "para | Mandelbrot | i-l",
      "algebra": "para",
      "entry": "Mandelbrot",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9986979166666666,
      "gpuMs": 33
    },
    {
      "label": "para | Mandelbrot | rotated",
      "algebra": "para",
      "entry": "Mandelbrot",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9680989583333334,
      "gpuMs": 28
    },
    {
      "label": "para | Julia | 1-i",
      "algebra": "para",
      "entry": "Julia",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 348
    },
    {
      "label": "para | Julia | i-l",
      "algebra": "para",
      "entry": "Julia",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 31
    },
    {
      "label": "para | Julia | rotated",
      "algebra": "para",
      "entry": "Julia",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 28
    },
    {
      "label": "para | Julia8 | 1-i",
      "algebra": "para",
      "entry": "Julia8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 178
    },
    {
      "label": "para | Julia8 | i-l",
      "algebra": "para",
      "entry": "Julia8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 42
    },
    {
      "label": "para | Julia8 | rotated",
      "algebra": "para",
      "entry": "Julia8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 44
    },
    {
      "label": "para | Mandel8 | 1-i",
      "algebra": "para",
      "entry": "Mandel8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9720052083333334,
      "gpuMs": 156
    },
    {
      "label": "para | Mandel8 | i-l",
      "algebra": "para",
      "entry": "Mandel8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9954427083333334,
      "gpuMs": 55
    },
    {
      "label": "para | Mandel8 | rotated",
      "algebra": "para",
      "entry": "Mandel8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9729817708333334,
      "gpuMs": 32
    },
    {
      "label": "para | Bilateral8 | 1-i",
      "algebra": "para",
      "entry": "Bilateral8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9322916666666666,
      "gpuMs": 314
    },
    {
      "label": "para | Bilateral8 | i-l",
      "algebra": "para",
      "entry": "Bilateral8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9446614583333334,
      "gpuMs": 62
    },
    {
      "label": "para | Bilateral8 | rotated",
      "algebra": "para",
      "entry": "Bilateral8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9248046875,
      "gpuMs": 37
    },
    {
      "label": "para | Sandwich8 | 1-i",
      "algebra": "para",
      "entry": "Sandwich8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.82421875,
      "gpuMs": 207
    },
    {
      "label": "para | Sandwich8 | i-l",
      "algebra": "para",
      "entry": "Sandwich8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.82421875,
      "gpuMs": 26
    },
    {
      "label": "para | Sandwich8 | rotated",
      "algebra": "para",
      "entry": "Sandwich8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8248697916666666,
      "gpuMs": 20
    },
    {
      "label": "para | Cubic8 | 1-i",
      "algebra": "para",
      "entry": "Cubic8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 221
    },
    {
      "label": "para | Cubic8 | i-l",
      "algebra": "para",
      "entry": "Cubic8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 42
    },
    {
      "label": "para | Cubic8 | rotated",
      "algebra": "para",
      "entry": "Cubic8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 42
    },
    {
      "label": "para | Logistic8 | 1-i",
      "algebra": "para",
      "entry": "Logistic8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8509114583333334,
      "gpuMs": 213
    },
    {
      "label": "para | Logistic8 | i-l",
      "algebra": "para",
      "entry": "Logistic8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9055989583333334,
      "gpuMs": 25
    },
    {
      "label": "para | Logistic8 | rotated",
      "algebra": "para",
      "entry": "Logistic8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8499348958333334,
      "gpuMs": 25
    },
    {
      "label": "para | SineJulia8 | 1-i",
      "algebra": "para",
      "entry": "SineJulia8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 117
    },
    {
      "label": "para | SineJulia8 | i-l",
      "algebra": "para",
      "entry": "SineJulia8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 26
    },
    {
      "label": "para | SineJulia8 | rotated",
      "algebra": "para",
      "entry": "SineJulia8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 25
    },
    {
      "label": "para | Mandelbar8 | 1-i",
      "algebra": "para",
      "entry": "Mandelbar8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9348958333333334,
      "gpuMs": 162
    },
    {
      "label": "para | Mandelbar8 | i-l",
      "algebra": "para",
      "entry": "Mandelbar8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9544270833333334,
      "gpuMs": 24
    },
    {
      "label": "para | Mandelbar8 | rotated",
      "algebra": "para",
      "entry": "Mandelbar8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9423828125,
      "gpuMs": 23
    },
    {
      "label": "split para | Mandelbrot | 1-i",
      "algebra": "split para",
      "entry": "Mandelbrot",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9583333333333334,
      "gpuMs": 340
    },
    {
      "label": "split para | Mandelbrot | i-l",
      "algebra": "split para",
      "entry": "Mandelbrot",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9388020833333334,
      "gpuMs": 25
    },
    {
      "label": "split para | Mandelbrot | rotated",
      "algebra": "split para",
      "entry": "Mandelbrot",
      "plane": "rotated",
      "bad": 1,
      "frac": 0.0003255208333333333,
      "nonBackground": 0.9339192708333334,
      "gpuMs": 25
    },
    {
      "label": "split para | Julia | 1-i",
      "algebra": "split para",
      "entry": "Julia",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 338
    },
    {
      "label": "split para | Julia | i-l",
      "algebra": "split para",
      "entry": "Julia",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 43
    },
    {
      "label": "split para | Julia | rotated",
      "algebra": "split para",
      "entry": "Julia",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 28
    },
    {
      "label": "split para | Julia8 | 1-i",
      "algebra": "split para",
      "entry": "Julia8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8795572916666666,
      "gpuMs": 159
    },
    {
      "label": "split para | Julia8 | i-l",
      "algebra": "split para",
      "entry": "Julia8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.6809895833333334,
      "gpuMs": 35
    },
    {
      "label": "split para | Julia8 | rotated",
      "algebra": "split para",
      "entry": "Julia8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.7978515625,
      "gpuMs": 31
    },
    {
      "label": "split para | Mandel8 | 1-i",
      "algebra": "split para",
      "entry": "Mandel8",
      "plane": "1-i",
      "bad": 4,
      "frac": 0.0013020833333333333,
      "nonBackground": 0.9612630208333334,
      "gpuMs": 150
    },
    {
      "label": "split para | Mandel8 | i-l",
      "algebra": "split para",
      "entry": "Mandel8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8466796875,
      "gpuMs": 28
    },
    {
      "label": "split para | Mandel8 | rotated",
      "algebra": "split para",
      "entry": "Mandel8",
      "plane": "rotated",
      "bad": 1,
      "frac": 0.0003255208333333333,
      "nonBackground": 0.8948567708333334,
      "gpuMs": 33
    },
    {
      "label": "split para | Bilateral8 | 1-i",
      "algebra": "split para",
      "entry": "Bilateral8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.7740885416666666,
      "gpuMs": 292
    },
    {
      "label": "split para | Bilateral8 | i-l",
      "algebra": "split para",
      "entry": "Bilateral8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.701171875,
      "gpuMs": 30
    },
    {
      "label": "split para | Bilateral8 | rotated",
      "algebra": "split para",
      "entry": "Bilateral8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.544921875,
      "gpuMs": 35
    },
    {
      "label": "split para | Sandwich8 | 1-i",
      "algebra": "split para",
      "entry": "Sandwich8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.82421875,
      "gpuMs": 218
    },
    {
      "label": "split para | Sandwich8 | i-l",
      "algebra": "split para",
      "entry": "Sandwich8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.59375,
      "gpuMs": 32
    },
    {
      "label": "split para | Sandwich8 | rotated",
      "algebra": "split para",
      "entry": "Sandwich8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.6611328125,
      "gpuMs": 30
    },
    {
      "label": "split para | Cubic8 | 1-i",
      "algebra": "split para",
      "entry": "Cubic8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 190
    },
    {
      "label": "split para | Cubic8 | i-l",
      "algebra": "split para",
      "entry": "Cubic8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 42
    },
    {
      "label": "split para | Cubic8 | rotated",
      "algebra": "split para",
      "entry": "Cubic8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 39
    },
    {
      "label": "split para | Logistic8 | 1-i",
      "algebra": "split para",
      "entry": "Logistic8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8509114583333334,
      "gpuMs": 222
    },
    {
      "label": "split para | Logistic8 | i-l",
      "algebra": "split para",
      "entry": "Logistic8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8580729166666666,
      "gpuMs": 33
    },
    {
      "label": "split para | Logistic8 | rotated",
      "algebra": "split para",
      "entry": "Logistic8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.78515625,
      "gpuMs": 47
    },
    {
      "label": "split para | SineJulia8 | 1-i",
      "algebra": "split para",
      "entry": "SineJulia8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 111
    },
    {
      "label": "split para | SineJulia8 | i-l",
      "algebra": "split para",
      "entry": "SineJulia8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 31
    },
    {
      "label": "split para | SineJulia8 | rotated",
      "algebra": "split para",
      "entry": "SineJulia8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 35
    },
    {
      "label": "split para | Mandelbar8 | 1-i",
      "algebra": "split para",
      "entry": "Mandelbar8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9348958333333334,
      "gpuMs": 188
    },
    {
      "label": "split para | Mandelbar8 | i-l",
      "algebra": "split para",
      "entry": "Mandelbar8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8411458333333334,
      "gpuMs": 31
    },
    {
      "label": "split para | Mandelbar8 | rotated",
      "algebra": "split para",
      "entry": "Mandelbar8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8531901041666666,
      "gpuMs": 33
    },
    {
      "label": "Okubo | Mandelbrot | 1-i",
      "algebra": "Okubo",
      "entry": "Mandelbrot",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9583333333333334,
      "gpuMs": 404
    },
    {
      "label": "Okubo | Mandelbrot | i-l",
      "algebra": "Okubo",
      "entry": "Mandelbrot",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9772135416666666,
      "gpuMs": 19
    },
    {
      "label": "Okubo | Mandelbrot | rotated",
      "algebra": "Okubo",
      "entry": "Mandelbrot",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9970703125,
      "gpuMs": 24
    },
    {
      "label": "Okubo | Julia | 1-i",
      "algebra": "Okubo",
      "entry": "Julia",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 399
    },
    {
      "label": "Okubo | Julia | i-l",
      "algebra": "Okubo",
      "entry": "Julia",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 25
    },
    {
      "label": "Okubo | Julia | rotated",
      "algebra": "Okubo",
      "entry": "Julia",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 31
    },
    {
      "label": "Okubo | Julia8 | 1-i",
      "algebra": "Okubo",
      "entry": "Julia8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9674479166666666,
      "gpuMs": 178
    },
    {
      "label": "Okubo | Julia8 | i-l",
      "algebra": "Okubo",
      "entry": "Julia8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.970703125,
      "gpuMs": 52
    },
    {
      "label": "Okubo | Julia8 | rotated",
      "algebra": "Okubo",
      "entry": "Julia8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9749348958333334,
      "gpuMs": 41
    },
    {
      "label": "Okubo | Mandel8 | 1-i",
      "algebra": "Okubo",
      "entry": "Mandel8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9638671875,
      "gpuMs": 188
    },
    {
      "label": "Okubo | Mandel8 | i-l",
      "algebra": "Okubo",
      "entry": "Mandel8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.978515625,
      "gpuMs": 48
    },
    {
      "label": "Okubo | Mandel8 | rotated",
      "algebra": "Okubo",
      "entry": "Mandel8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9847005208333334,
      "gpuMs": 61
    },
    {
      "label": "Okubo | Bilateral8 | 1-i",
      "algebra": "Okubo",
      "entry": "Bilateral8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.958984375,
      "gpuMs": 356
    },
    {
      "label": "Okubo | Bilateral8 | i-l",
      "algebra": "Okubo",
      "entry": "Bilateral8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.96875,
      "gpuMs": 45
    },
    {
      "label": "Okubo | Bilateral8 | rotated",
      "algebra": "Okubo",
      "entry": "Bilateral8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9534505208333334,
      "gpuMs": 43
    },
    {
      "label": "Okubo | Sandwich8 | 1-i",
      "algebra": "Okubo",
      "entry": "Sandwich8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.82421875,
      "gpuMs": 254
    },
    {
      "label": "Okubo | Sandwich8 | i-l",
      "algebra": "Okubo",
      "entry": "Sandwich8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.82421875,
      "gpuMs": 35
    },
    {
      "label": "Okubo | Sandwich8 | rotated",
      "algebra": "Okubo",
      "entry": "Sandwich8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8248697916666666,
      "gpuMs": 48
    },
    {
      "label": "Okubo | Cubic8 | 1-i",
      "algebra": "Okubo",
      "entry": "Cubic8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 239
    },
    {
      "label": "Okubo | Cubic8 | i-l",
      "algebra": "Okubo",
      "entry": "Cubic8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 40
    },
    {
      "label": "Okubo | Cubic8 | rotated",
      "algebra": "Okubo",
      "entry": "Cubic8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 46
    },
    {
      "label": "Okubo | Logistic8 | 1-i",
      "algebra": "Okubo",
      "entry": "Logistic8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8509114583333334,
      "gpuMs": 241
    },
    {
      "label": "Okubo | Logistic8 | i-l",
      "algebra": "Okubo",
      "entry": "Logistic8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9361979166666666,
      "gpuMs": 26
    },
    {
      "label": "Okubo | Logistic8 | rotated",
      "algebra": "Okubo",
      "entry": "Logistic8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9680989583333334,
      "gpuMs": 34
    },
    {
      "label": "Okubo | SineJulia8 | 1-i",
      "algebra": "Okubo",
      "entry": "SineJulia8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 105
    },
    {
      "label": "Okubo | SineJulia8 | i-l",
      "algebra": "Okubo",
      "entry": "SineJulia8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 27
    },
    {
      "label": "Okubo | SineJulia8 | rotated",
      "algebra": "Okubo",
      "entry": "SineJulia8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 43
    },
    {
      "label": "Okubo | Mandelbar8 | 1-i",
      "algebra": "Okubo",
      "entry": "Mandelbar8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9348958333333334,
      "gpuMs": 165
    },
    {
      "label": "Okubo | Mandelbar8 | i-l",
      "algebra": "Okubo",
      "entry": "Mandelbar8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.96875,
      "gpuMs": 33
    },
    {
      "label": "Okubo | Mandelbar8 | rotated",
      "algebra": "Okubo",
      "entry": "Mandelbar8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9794921875,
      "gpuMs": 42
    },
    {
      "label": "split Okubo | Mandelbrot | 1-i",
      "algebra": "split Okubo",
      "entry": "Mandelbrot",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9583333333333334,
      "gpuMs": 396
    },
    {
      "label": "split Okubo | Mandelbrot | i-l",
      "algebra": "split Okubo",
      "entry": "Mandelbrot",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9680989583333334,
      "gpuMs": 50
    },
    {
      "label": "split Okubo | Mandelbrot | rotated",
      "algebra": "split Okubo",
      "entry": "Mandelbrot",
      "plane": "rotated",
      "bad": 8,
      "frac": 0.0026041666666666665,
      "nonBackground": 0.8863932291666666,
      "gpuMs": 45
    },
    {
      "label": "split Okubo | Julia | 1-i",
      "algebra": "split Okubo",
      "entry": "Julia",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 400
    },
    {
      "label": "split Okubo | Julia | i-l",
      "algebra": "split Okubo",
      "entry": "Julia",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 55
    },
    {
      "label": "split Okubo | Julia | rotated",
      "algebra": "split Okubo",
      "entry": "Julia",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 49
    },
    {
      "label": "split Okubo | Julia8 | 1-i",
      "algebra": "split Okubo",
      "entry": "Julia8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8984375,
      "gpuMs": 196
    },
    {
      "label": "split Okubo | Julia8 | i-l",
      "algebra": "split Okubo",
      "entry": "Julia8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9212239583333334,
      "gpuMs": 31
    },
    {
      "label": "split Okubo | Julia8 | rotated",
      "algebra": "split Okubo",
      "entry": "Julia8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8798828125,
      "gpuMs": 35
    },
    {
      "label": "split Okubo | Mandel8 | 1-i",
      "algebra": "split Okubo",
      "entry": "Mandel8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9661458333333334,
      "gpuMs": 176
    },
    {
      "label": "split Okubo | Mandel8 | i-l",
      "algebra": "split Okubo",
      "entry": "Mandel8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9440104166666666,
      "gpuMs": 28
    },
    {
      "label": "split Okubo | Mandel8 | rotated",
      "algebra": "split Okubo",
      "entry": "Mandel8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9254557291666666,
      "gpuMs": 41
    },
    {
      "label": "split Okubo | Bilateral8 | 1-i",
      "algebra": "split Okubo",
      "entry": "Bilateral8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8307291666666666,
      "gpuMs": 368
    },
    {
      "label": "split Okubo | Bilateral8 | i-l",
      "algebra": "split Okubo",
      "entry": "Bilateral8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.7721354166666666,
      "gpuMs": 29
    },
    {
      "label": "split Okubo | Bilateral8 | rotated",
      "algebra": "split Okubo",
      "entry": "Bilateral8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.6546223958333334,
      "gpuMs": 38
    },
    {
      "label": "split Okubo | Sandwich8 | 1-i",
      "algebra": "split Okubo",
      "entry": "Sandwich8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.82421875,
      "gpuMs": 260
    },
    {
      "label": "split Okubo | Sandwich8 | i-l",
      "algebra": "split Okubo",
      "entry": "Sandwich8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.59375,
      "gpuMs": 52
    },
    {
      "label": "split Okubo | Sandwich8 | rotated",
      "algebra": "split Okubo",
      "entry": "Sandwich8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.6611328125,
      "gpuMs": 49
    },
    {
      "label": "split Okubo | Cubic8 | 1-i",
      "algebra": "split Okubo",
      "entry": "Cubic8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 249
    },
    {
      "label": "split Okubo | Cubic8 | i-l",
      "algebra": "split Okubo",
      "entry": "Cubic8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 32
    },
    {
      "label": "split Okubo | Cubic8 | rotated",
      "algebra": "split Okubo",
      "entry": "Cubic8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 51
    },
    {
      "label": "split Okubo | Logistic8 | 1-i",
      "algebra": "split Okubo",
      "entry": "Logistic8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8509114583333334,
      "gpuMs": 263
    },
    {
      "label": "split Okubo | Logistic8 | i-l",
      "algebra": "split Okubo",
      "entry": "Logistic8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8899739583333334,
      "gpuMs": 35
    },
    {
      "label": "split Okubo | Logistic8 | rotated",
      "algebra": "split Okubo",
      "entry": "Logistic8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8701171875,
      "gpuMs": 60
    },
    {
      "label": "split Okubo | SineJulia8 | 1-i",
      "algebra": "split Okubo",
      "entry": "SineJulia8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 126
    },
    {
      "label": "split Okubo | SineJulia8 | i-l",
      "algebra": "split Okubo",
      "entry": "SineJulia8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 23
    },
    {
      "label": "split Okubo | SineJulia8 | rotated",
      "algebra": "split Okubo",
      "entry": "SineJulia8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 36
    },
    {
      "label": "split Okubo | Mandelbar8 | 1-i",
      "algebra": "split Okubo",
      "entry": "Mandelbar8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9348958333333334,
      "gpuMs": 189
    },
    {
      "label": "split Okubo | Mandelbar8 | i-l",
      "algebra": "split Okubo",
      "entry": "Mandelbar8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9557291666666666,
      "gpuMs": 36
    },
    {
      "label": "split Okubo | Mandelbar8 | rotated",
      "algebra": "split Okubo",
      "entry": "Mandelbar8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9375,
      "gpuMs": 38
    },
    {
      "label": "Petersson 60 | Mandelbrot | 1-i",
      "algebra": "Petersson 60",
      "entry": "Mandelbrot",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9583333333333334,
      "gpuMs": 391
    },
    {
      "label": "Petersson 60 | Mandelbrot | i-l",
      "algebra": "Petersson 60",
      "entry": "Mandelbrot",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9850260416666666,
      "gpuMs": 36
    },
    {
      "label": "Petersson 60 | Mandelbrot | rotated",
      "algebra": "Petersson 60",
      "entry": "Mandelbrot",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.953125,
      "gpuMs": 44
    },
    {
      "label": "Petersson 60 | Julia | 1-i",
      "algebra": "Petersson 60",
      "entry": "Julia",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 441
    },
    {
      "label": "Petersson 60 | Julia | i-l",
      "algebra": "Petersson 60",
      "entry": "Julia",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 43
    },
    {
      "label": "Petersson 60 | Julia | rotated",
      "algebra": "Petersson 60",
      "entry": "Julia",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 52
    },
    {
      "label": "Petersson 60 | Julia8 | 1-i",
      "algebra": "Petersson 60",
      "entry": "Julia8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8958333333333334,
      "gpuMs": 184
    },
    {
      "label": "Petersson 60 | Julia8 | i-l",
      "algebra": "Petersson 60",
      "entry": "Julia8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9108072916666666,
      "gpuMs": 34
    },
    {
      "label": "Petersson 60 | Julia8 | rotated",
      "algebra": "Petersson 60",
      "entry": "Julia8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9169921875,
      "gpuMs": 50
    },
    {
      "label": "Petersson 60 | Mandel8 | 1-i",
      "algebra": "Petersson 60",
      "entry": "Mandel8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9654947916666666,
      "gpuMs": 195
    },
    {
      "label": "Petersson 60 | Mandel8 | i-l",
      "algebra": "Petersson 60",
      "entry": "Mandel8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9733072916666666,
      "gpuMs": 39
    },
    {
      "label": "Petersson 60 | Mandel8 | rotated",
      "algebra": "Petersson 60",
      "entry": "Mandel8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9479166666666666,
      "gpuMs": 30
    },
    {
      "label": "Petersson 60 | Bilateral8 | 1-i",
      "algebra": "Petersson 60",
      "entry": "Bilateral8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9264322916666666,
      "gpuMs": 354
    },
    {
      "label": "Petersson 60 | Bilateral8 | i-l",
      "algebra": "Petersson 60",
      "entry": "Bilateral8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9322916666666666,
      "gpuMs": 51
    },
    {
      "label": "Petersson 60 | Bilateral8 | rotated",
      "algebra": "Petersson 60",
      "entry": "Bilateral8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9176432291666666,
      "gpuMs": 31
    },
    {
      "label": "Petersson 60 | Sandwich8 | 1-i",
      "algebra": "Petersson 60",
      "entry": "Sandwich8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.82421875,
      "gpuMs": 281
    },
    {
      "label": "Petersson 60 | Sandwich8 | i-l",
      "algebra": "Petersson 60",
      "entry": "Sandwich8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8190104166666666,
      "gpuMs": 44
    },
    {
      "label": "Petersson 60 | Sandwich8 | rotated",
      "algebra": "Petersson 60",
      "entry": "Sandwich8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.818359375,
      "gpuMs": 28
    },
    {
      "label": "Petersson 60 | Cubic8 | 1-i",
      "algebra": "Petersson 60",
      "entry": "Cubic8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 272
    },
    {
      "label": "Petersson 60 | Cubic8 | i-l",
      "algebra": "Petersson 60",
      "entry": "Cubic8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 40
    },
    {
      "label": "Petersson 60 | Cubic8 | rotated",
      "algebra": "Petersson 60",
      "entry": "Cubic8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 21
    },
    {
      "label": "Petersson 60 | Logistic8 | 1-i",
      "algebra": "Petersson 60",
      "entry": "Logistic8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.8509114583333334,
      "gpuMs": 250
    },
    {
      "label": "Petersson 60 | Logistic8 | i-l",
      "algebra": "Petersson 60",
      "entry": "Logistic8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9388020833333334,
      "gpuMs": 31
    },
    {
      "label": "Petersson 60 | Logistic8 | rotated",
      "algebra": "Petersson 60",
      "entry": "Logistic8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9108072916666666,
      "gpuMs": 35
    },
    {
      "label": "Petersson 60 | SineJulia8 | 1-i",
      "algebra": "Petersson 60",
      "entry": "SineJulia8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 112
    },
    {
      "label": "Petersson 60 | SineJulia8 | i-l",
      "algebra": "Petersson 60",
      "entry": "SineJulia8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 42
    },
    {
      "label": "Petersson 60 | SineJulia8 | rotated",
      "algebra": "Petersson 60",
      "entry": "SineJulia8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 1,
      "gpuMs": 35
    },
    {
      "label": "Petersson 60 | Mandelbar8 | 1-i",
      "algebra": "Petersson 60",
      "entry": "Mandelbar8",
      "plane": "1-i",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9348958333333334,
      "gpuMs": 373
    },
    {
      "label": "Petersson 60 | Mandelbar8 | i-l",
      "algebra": "Petersson 60",
      "entry": "Mandelbar8",
      "plane": "i-l",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.92578125,
      "gpuMs": 22
    },
    {
      "label": "Petersson 60 | Mandelbar8 | rotated",
      "algebra": "Petersson 60",
      "entry": "Mandelbar8",
      "plane": "rotated",
      "bad": 0,
      "frac": 0,
      "nonBackground": 0.9443359375,
      "gpuMs": 27
    }
  ],
  "B": [
    {
      "label": "Standard.ufm:Mandelbrot",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:Julia",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:Mandelbar",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:MandelbarJulia",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:BurningShip",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:BurningShipJulia",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:Celtic",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:Newton",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:NovaMandel",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:NovaJulia",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:PhoenixJulia",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:PhoenixMandel",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:Magnet1Mandel",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:Magnet1Julia",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:Magnet2Mandel",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:Magnet2Julia",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:LambdaJulia",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:LambdaMandel",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:Barnsley1",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:Barnsley2",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:Barnsley3",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:Spider",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:Manowar",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:Glynn",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:FnMandel",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:FnJulia",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:ExpJulia",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:Unity",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:GeneralMandel",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:FastMandel",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:FastJulia",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:Pixel",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:SlopeMandel",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Standard.ufm:SlopeJulia",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "HF8D.ufm:Julia8",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "HF8D.ufm:Mandel8",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "HF8D.ufm:Bilateral8",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "HF8D.ufm:Sandwich8",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "HF8D.ufm:Cubic8",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "HF8D.ufm:Logistic8",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "HF8D.ufm:SineJulia8",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "HF8D.ufm:Mandelbar8",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "HyperFractal.ufm:BicomplexJulia",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "HyperFractal.ufm:BicomplexMandelbrot",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "HyperFractal.ufm:BicomplexPower",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "HyperFractal.ufm:BicomplexConjugateMix",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "HyperFractal.ufm:BicomplexTrig",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "HyperFractal.ufm:QuaternionJulia",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "HyperFractal.ufm:QuaternionMandelbrot",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "HyperFractal.ufm:QuaternionLeftRight",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "HyperFractal.ufm:QuaternionPower",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "HyperFractal.ufm:Julibrot",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "HyperFractal.ufm:BicomplexDivisionDiagnostic",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "HyperFractal.ufm:TrigJulibrot",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "HyperFractal.ufm:BicomplexTrigJulia",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "HyperFractal.ufm:BicomplexTrigMandel",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "HyperFractal.ufm:QuaternionTrigJulia",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "HyperFractal.ufm:QuaternionTrigMandel",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "HyperFractal.ufm:Mandelbulb4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "HyperFractal.ufm:Juliabulb4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_Daniele_Alessandro.ufm:AQ_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_Daniele_Alessandro.ufm:Alex_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_Daniele_Alessandro.ufm:Alex4_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_Daniele_Alessandro.ufm:Daco_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_Daniele_Alessandro.ufm:Daco26_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_Daniele_Alessandro.ufm:Tetra_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_Daniele_Alessandro.ufm:IHSVH_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_Daniele_Alessandro.ufm:Newton_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_Daniele_Alessandro.ufm:Floreale_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_Daniele_Alessandro.ufm:Alessandro_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_Daniele_Alessandro.ufm:Veglia_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_Daniele_Alessandro.ufm:Emeth_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_Daniele_Alessandro.ufm:IHVHTrig_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_mie.ufm:Aum_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_mie.ufm:TetraIHVH_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_mie.ufm:Ash_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_mie.ufm:Maim_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_mie.ufm:Melek_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_mie.ufm:Ruach_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_mie.ufm:BohBe_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_mie.ufm:Ges_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_mie.ufm:Aleph_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_mie.ufm:IHVH_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "4D_mie.ufm:Names_4D",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:AQ001",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:AQ002",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:AQ003",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Daco2",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Alex2",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Alex3",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Alex3b",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Alex4b",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Alex4c",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Alex4d",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Alex4e",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Alex1a",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Newton9",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Newton11bis",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Daco01",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Daco02",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Daco02var",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:FDaco03",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Daco04",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Daco04var",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Daco05",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Daco06",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Daco07",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Daco08",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Daco09",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Daco10",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Daco11",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Daco12",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Daco13",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Daco14",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Daco20",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Tetra1",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Tetra2",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Tetra3",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Acorr12",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Acorr13",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:DAlex2",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:AAVeglia1",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:AAVeglia2",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:AAveglia3",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:AAveglia4",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:AAEmeth1",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:AAEmeth2",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:AAEmeth3",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:AAEmeth4",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:AAmlc1",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:AAihvh1",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Newton4",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Newton5",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Newton6",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Newto7",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Newton8",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Newton9",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Newton10",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Newton11",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Newton11bis",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Newton12",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Newton13",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Newton14",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Newton15",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Newton16",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Newton17",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Newton11bis",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:Newton32vie",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:NewtonD1",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:NewtonD2",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_Daniele_Alessandro.ufm:NewtonD3",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_aum1",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_aum2",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_tetra1",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_tetra2",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_tetra3",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_tetra4",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_tetra5",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_tetra6",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_tetra7",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Ash",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Ash3",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Ash2",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Ash4",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Ash5",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Ash6",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Maim",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Maim2",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Maim3",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Maim4",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Mlk2",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Mlk3",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Mlk8",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Mlk5",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Mlk6",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Mlk7",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Mlk10",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Mlk4",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Ruach",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Ruach2",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Ruach3",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Ruach4",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Ruach5",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Boh1",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Boh2",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Boh3",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_Boh4",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:DNew_Be1",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:DN_Mlk1",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:DN_ges01",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:DN_ges02",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:DN_ges03",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:DN_ges04",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_ALPH1",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_ALPH2",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_ALPH3",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_ALPH4",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:D_ALPH5",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:SIhvh1",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:SD_ges01",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:SD_sam01",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:SD_ahie01",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:SD_aum1",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:sD_tetra1",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:SD_Ash",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:sD_Mlk3",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:sD_Mlk4",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:SD_Ruach",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:SD_Boh1",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:SDNew_Be1",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:SDN_ges01",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:SD_ALPH1",
      "lift": "2D",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:SD_IHVHn1",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Algebra_mie.ufm:SD_IHVHn2",
      "lift": "quat",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:AQ001",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:AQ002",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:AQ003",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Daco2",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Alex2",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Alex3",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Alex3b",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Alex4b",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Alex4c",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Alex4d",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Alex4e",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Alex1a",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Newton9",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Newton11bis",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Daco01",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Daco02",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Daco02var",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:FDaco03",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Daco04",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Daco04var",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Daco05",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Daco06",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Daco07",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Daco08",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Daco09",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Daco10",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Daco11",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Daco12",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Daco13",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Daco14",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Daco20",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Tetra1",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Tetra2",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Tetra3",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Acorr12",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Acorr13",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:DAlex2",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:AAVeglia1",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:AAVeglia2",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:AAveglia3",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:AAveglia4",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:AAEmeth1",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:AAEmeth2",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:AAEmeth3",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:AAEmeth4",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:AAmlc1",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:AAihvh1",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Newton4",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Newton5",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Newton6",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Newto7",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Newton8",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Newton9",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Newton10",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Newton11",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Newton11bis",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Newton12",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Newton13",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Newton14",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Newton15",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Newton16",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Newton17",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Newton11bis",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:Newton32vie",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:NewtonD1",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:NewtonD2",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "Daniele_Alessandro.ufm:NewtonD3",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_aum1",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_aum2",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_tetra1",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_tetra2",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_tetra3",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_tetra4",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_tetra5",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_tetra6",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_tetra7",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Ash",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Ash3",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Ash2",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Ash4",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Ash5",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Ash6",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Maim",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Maim2",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Maim3",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Maim4",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Mlk2",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Mlk3",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Mlk8",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Mlk5",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Mlk6",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Mlk7",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Mlk10",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Mlk4",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Ruach",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Ruach2",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Ruach3",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Ruach4",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Ruach5",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Boh1",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Boh2",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Boh3",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_Boh4",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:DNew_Be1",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:DN_Mlk1",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:DN_ges01",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:DN_ges02",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:DN_ges03",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:DN_ges04",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_ALPH1",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_ALPH2",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_ALPH3",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_ALPH4",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:D_ALPH5",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:SIhvh1",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:SD_ges01",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:SD_sam01",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:SD_ahie01",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:SD_aum1",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:sD_tetra1",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:SD_Ash",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:sD_Mlk3",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:sD_Mlk4",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:SD_Ruach",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:SD_Boh1",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:SDNew_Be1",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:SDN_ges01",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:SD_ALPH1",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:SD_IHVHn1",
      "lift": "oct",
      "ok": true
    },
    {
      "label": "mie6.ufm:SD_IHVHn2",
      "lift": "oct",
      "ok": true
    }
  ],
  "C": [
    {
      "name": "Okubo Julia set (section 1, i, l)",
      "group": "HyperFractal 8D · Okubo algebra",
      "slug": "okubo-julia-set-section-1-i-l",
      "geometry": "slice3d",
      "nonBackground": 0.15875,
      "lumStd": 48.47206456019541,
      "ms": 174,
      "blank": false
    },
    {
      "name": "Okubo Julia set (section 1, j, kl)",
      "group": "HyperFractal 8D · Okubo algebra",
      "slug": "okubo-julia-set-section-1-j-kl",
      "geometry": "slice3d",
      "nonBackground": 0.157203125,
      "lumStd": 29.356827821656246,
      "ms": 1947,
      "blank": false
    },
    {
      "name": "Split Okubo Julia set",
      "group": "HyperFractal 8D · Okubo algebra",
      "slug": "split-okubo-julia-set",
      "geometry": "slice3d",
      "nonBackground": 0.25703125,
      "lumStd": 31.812212752765266,
      "ms": 1966,
      "blank": false
    },
    {
      "name": "Okubo bilateral Julia set",
      "group": "HyperFractal 8D · Okubo algebra",
      "slug": "okubo-bilateral-julia-set",
      "geometry": "slice3d",
      "nonBackground": 0.135296875,
      "lumStd": 24.683976438624942,
      "ms": 2642,
      "blank": false
    },
    {
      "name": "Okubo Mandelbrot set with a seed",
      "group": "HyperFractal 8D · Okubo algebra",
      "slug": "okubo-mandelbrot-set-with-a-seed",
      "geometry": "slice3d",
      "nonBackground": 0.143125,
      "lumStd": 26.359002829048176,
      "ms": 1982,
      "blank": false
    },
    {
      "name": "Okubo logistic map",
      "group": "HyperFractal 8D · Okubo algebra",
      "slug": "okubo-logistic-map",
      "geometry": "slice3d",
      "nonBackground": 0.15859375,
      "lumStd": 33.19471057751226,
      "ms": 2336,
      "blank": false
    },
    {
      "name": "Split Okubo logistic map",
      "group": "HyperFractal 8D · Okubo algebra",
      "slug": "split-okubo-logistic-map",
      "geometry": "slice3d",
      "nonBackground": 0.172515625,
      "lumStd": 35.14979078110755,
      "ms": 2238,
      "blank": false
    },
    {
      "name": "Para-octonion Julia set",
      "group": "HyperFractal 8D · para-octonions",
      "slug": "para-octonion-julia-set",
      "geometry": "slice3d",
      "nonBackground": 0.138515625,
      "lumStd": 13.625543480680678,
      "ms": 1916,
      "blank": false
    },
    {
      "name": "Split para-octonion Julia set",
      "group": "HyperFractal 8D · para-octonions",
      "slug": "split-para-octonion-julia-set",
      "geometry": "slice3d",
      "nonBackground": 0.37103125,
      "lumStd": 30.04449653001817,
      "ms": 1990,
      "blank": false
    },
    {
      "name": "Split para-octonion bilateral Julia set",
      "group": "HyperFractal 8D · para-octonions",
      "slug": "split-para-octonion-bilateral-julia-set",
      "geometry": "slice3d",
      "nonBackground": 0.40565625,
      "lumStd": 26.145466880302607,
      "ms": 2361,
      "blank": false
    },
    {
      "name": "Para-octonion bilateral Julia set",
      "group": "HyperFractal 8D · para-octonions",
      "slug": "para-octonion-bilateral-julia-set",
      "geometry": "slice3d",
      "nonBackground": 0.157609375,
      "lumStd": 38.632932005343044,
      "ms": 2306,
      "blank": false
    },
    {
      "name": "Para-octonion Mandelbrot set with a seed",
      "group": "HyperFractal 8D · para-octonions",
      "slug": "para-octonion-mandelbrot-set-with-a-seed",
      "geometry": "slice3d",
      "nonBackground": 0.2220625,
      "lumStd": 38.80170633738171,
      "ms": 1975,
      "blank": false
    },
    {
      "name": "Split para-octonion Mandelbrot set with a seed",
      "group": "HyperFractal 8D · para-octonions",
      "slug": "split-para-octonion-mandelbrot-set-with-a-seed",
      "geometry": "slice3d",
      "nonBackground": 0.303328125,
      "lumStd": 24.910372153535867,
      "ms": 1947,
      "blank": false
    },
    {
      "name": "Para-octonion logistic map",
      "group": "HyperFractal 8D · para-octonions",
      "slug": "para-octonion-logistic-map",
      "geometry": "slice3d",
      "nonBackground": 0.21684375,
      "lumStd": 33.28876470463686,
      "ms": 2066,
      "blank": false
    },
    {
      "name": "Octonion Julia set through l",
      "group": "HyperFractal 8D · octonions & split-octonions",
      "slug": "octonion-julia-set-through-l",
      "geometry": "slice3d",
      "nonBackground": 0.1765625,
      "lumStd": 39.89237123374119,
      "ms": 1862,
      "blank": false
    },
    {
      "name": "Split-octonion Mandelbrot set (l² = +1)",
      "group": "HyperFractal 8D · octonions & split-octonions",
      "slug": "split-octonion-mandelbrot-set-l2-1",
      "geometry": "slice3d",
      "nonBackground": 0.2690625,
      "lumStd": 31.134969088480126,
      "ms": 4283,
      "blank": false
    },
    {
      "name": "Semi-octonion Julia set (l² = 0)",
      "group": "HyperFractal 8D · octonions & split-octonions",
      "slug": "semi-octonion-julia-set-l2-0",
      "geometry": "slice3d",
      "nonBackground": 0.2890625,
      "lumStd": 24.024278701031605,
      "ms": 1929,
      "blank": false
    },
    {
      "name": "Octonion bilateral Julia set",
      "group": "HyperFractal 8D · octonions & split-octonions",
      "slug": "octonion-bilateral-julia-set",
      "geometry": "slice3d",
      "nonBackground": 0.13625,
      "lumStd": 29.196453094747806,
      "ms": 2263,
      "blank": false
    },
    {
      "name": "Octonion sine Julia set",
      "group": "HyperFractal 8D · octonions & split-octonions",
      "slug": "octonion-sine-julia-set",
      "geometry": "slice3d",
      "nonBackground": 0.3511875,
      "lumStd": 20.261791543829332,
      "ms": 2115,
      "blank": false
    },
    {
      "name": "Octonion sandwich (z a) z + c",
      "group": "HyperFractal 8D · octonions & split-octonions",
      "slug": "octonion-sandwich-z-a-z-c",
      "geometry": "slice3d",
      "nonBackground": 0.1321875,
      "lumStd": 34.97655669099142,
      "ms": 2090,
      "blank": false
    },
    {
      "name": "Kaplansky: bilateral a = b = 1 in the Okubo algebra",
      "group": "HyperFractal 8D · identities & deformations",
      "slug": "kaplansky-bilateral-a-b-1-in-the-okubo-algebra",
      "geometry": "slice3d",
      "nonBackground": 0.1765625,
      "lumStd": 39.8924312429403,
      "ms": 269,
      "blank": false
    },
    {
      "name": "Sandwich in the Okubo algebra: norm shells",
      "group": "HyperFractal 8D · identities & deformations",
      "slug": "sandwich-in-the-okubo-algebra-norm-shells",
      "geometry": "slice3d",
      "nonBackground": 0.04771875,
      "lumStd": 10.986478969249143,
      "ms": 2246,
      "blank": false
    },
    {
      "name": "Cubic in the para-octonions: n(z) z + c",
      "group": "HyperFractal 8D · identities & deformations",
      "slug": "cubic-in-the-para-octonions-n-z-z-c",
      "geometry": "slice3d",
      "nonBackground": 0.076015625,
      "lumStd": 17.723091260734435,
      "ms": 2051,
      "blank": false
    },
    {
      "name": "Petersson twist θ = 60° (between para and Okubo)",
      "group": "HyperFractal 8D · identities & deformations",
      "slug": "petersson-twist-60-between-para-and-okubo",
      "geometry": "slice3d",
      "nonBackground": 0.152484375,
      "lumStd": 33.93612652626036,
      "ms": 1987,
      "blank": false
    },
    {
      "name": "Okubo Julia set in the plane (1, i)",
      "group": "HyperFractal 8D · planes (2D views of R⁸)",
      "slug": "okubo-julia-set-in-the-plane-1-i",
      "geometry": "plane",
      "nonBackground": 0.999984375,
      "lumStd": 39.43628816699372,
      "ms": 249,
      "blank": false
    },
    {
      "name": "Okubo Julia set in the plane (i, l)",
      "group": "HyperFractal 8D · planes (2D views of R⁸)",
      "slug": "okubo-julia-set-in-the-plane-i-l",
      "geometry": "plane",
      "nonBackground": 0.9999375,
      "lumStd": 39.06023992964152,
      "ms": 118,
      "blank": false
    },
    {
      "name": "Octonion Mandelbrot set = the classic one on the plane (1, i)",
      "group": "HyperFractal 8D · planes (2D views of R⁸)",
      "slug": "octonion-mandelbrot-set-the-classic-one-on-the-plane-1-i",
      "geometry": "plane",
      "nonBackground": 0.898140625,
      "lumStd": 55.12753647412851,
      "ms": 767,
      "blank": false
    },
    {
      "name": "Hyperbolic Mandelbrot set: split-octonions in the plane (1, l)",
      "group": "HyperFractal 8D · planes (2D views of R⁸)",
      "slug": "hyperbolic-mandelbrot-set-split-octonions-in-the-plane-1-l",
      "geometry": "plane",
      "nonBackground": 0.825390625,
      "lumStd": 22.645711304407637,
      "ms": 1000,
      "blank": false
    },
    {
      "name": "Para-octonion Mandelbrot set in the plane (1, i): the tricorn",
      "group": "HyperFractal 8D · planes (2D views of R⁸)",
      "slug": "para-octonion-mandelbrot-set-in-the-plane-1-i-the-tricorn",
      "geometry": "plane",
      "nonBackground": 0.960953125,
      "lumStd": 61.15096943092387,
      "ms": 245,
      "blank": false
    }
  ],
  "defaultDocumentMs1280x800": 354,
  "pageErrors": []
}

==> anc/results/build_article_v2.json <==
{
 "scan_torus_pairs": [
  "(1,j,k) about 1",
  "(1,jl,kl) about 1",
  "(1,l,il) about 1",
  "(i,j,k) about i",
  "(i,jl,kl) about i",
  "(i,l,il) about i",
  "(il,jl,kl) about il",
  "(j,jl,kl) about j",
  "(j,k,il) about il",
  "(j,k,jl) about jl",
  "(j,k,kl) about kl",
  "(j,k,l) about l",
  "(j,l,il) about j",
  "(k,jl,kl) about k",
  "(k,l,il) about k",
  "(l,il,jl) about jl",
  "(l,il,kl) about kl",
  "(l,jl,kl) about l"
 ],
 "scan": {
  "okubo c_A": {
   "pairs": 20,
   "sections": 18,
   "torus pairs measured": 18,
   "extra": [
    "(i,j,k) about j",
    "(i,j,k) about k"
   ],
   "torus missing": []
  },
  "wall new pairs": [
   "(j,il,kl) about kl",
   "(j,k,il) about j",
   "(j,k,il) about k",
   "(j,k,l) about j",
   "(j,k,l) about k",
   "(j,l,il) about il",
   "(j,l,il) about l",
   "(j,l,jl) about jl",
   "(k,il,jl) about jl",
   "(k,l,il) about il",
   "(k,l,il) about l",
   "(k,l,kl) about kl"
  ]
 },
 "groups": {
  "quarters": 76,
  "equal": 71,
  "rows": [
   {
    "plate": "A07",
    "theta": 119.99999999999999,
    "arg_c": 110.42234925067034,
    "quarters_equal": 4,
    "extra": [],
    "missing": []
   },
   {
    "plate": "C03",
    "theta": 119.99999999999999,
    "arg_c": 110.42234925067034,
    "quarters_equal": 4,
    "extra": [],
    "missing": []
   },
   {
    "plate": "C04",
    "theta": 59.99999999999999,
    "arg_c": 110.42234925067034,
    "quarters_equal": 4,
    "extra": [],
    "missing": []
   },
   {
    "plate": "C05",
    "theta": 90.0,
    "arg_c": 110.42234925067034,
    "quarters_equal": 3,
    "extra": [
     "(j,l,i): Ry120, Ry37, Ry60, Ry72, Ry90"
    ],
    "missing": []
   },
   {
    "plate": "C06",
    "theta": 137.50776,
    "arg_c": 110.42234925067034,
    "quarters_equal": 4,
    "extra": [],
    "missing": []
   },
   {
    "plate": "R01",
    "theta": 119.99999999999999,
    "arg_c": 110.42234925067034,
    "quarters_equal": 4,
    "extra": [],
    "missing": []
   },
   {
    "plate": "R02",
    "theta": 119.99999999999999,
    "arg_c": 110.42234925067034,
    "quarters_equal": 4,
    "extra": [],
    "missing": []
   },
   {
    "plate": "R03",
    "theta": 119.99999999999999,
    "arg_c": 110.42234925067034,
    "quarters_equal": 4,
    "extra": [],
    "missing": []
   },
   {
    "plate": "R05",
    "theta": 119.99999999999999,
    "arg_c": 100.00006022305375,
    "quarters_equal": 4,
    "extra": [],
    "missing": []
   },
   {
    "plate": "R06",
    "theta": 119.99999999999999,
    "arg_c": 110.42234925067034,
    "quarters_equal": 4,
    "extra": [],
    "missing": []
   },
   {
    "plate": "R07",
    "theta": 119.99999999999999,
    "arg_c": 114.99996789196065,
    "quarters_equal": 4,
    "extra": [],
    "missing": []
   },
   {
    "plate": "R08",
    "theta": 119.99999999999999,
    "arg_c": 119.99998932845779,
    "quarters_equal": 3,
    "extra": [
     "(j,l,jl): Rz120, Rz37, Rz60, Rz72, Rz90"
    ],
    "missing": []
   },
   {
    "plate": "R10",
    "theta": 90.0,
    "arg_c": 110.42234925067034,
    "quarters_equal": 2,
    "extra": [
     "(1,l,kl): Rx120, Rx37, Rx60, Rx72, Rx90, Ry120, Ry37, Ry60, Ry72, Ry90, Rz120, Rz37, Rz60, Rz72, Rz90",
     "(l,kl,i): Rz120, Rz37, Rz60, Rz72, Rz90"
    ],
    "missing": []
   },
   {
    "plate": "R11",
    "theta": 59.99999999999999,
    "arg_c": 110.42234925067034,
    "quarters_equal": 4,
    "extra": [],
    "missing": []
   },
   {
    "plate": "R12",
    "theta": 119.99999999999999,
    "arg_c": 110.42234925067034,
    "quarters_equal": 4,
    "extra": [],
    "missing": []
   },
   {
    "plate": "R13",
    "theta": 29.999999999999996,
    "arg_c": 110.42234925067034,
    "quarters_equal": 4,
    "extra": [],
    "missing": []
   },
   {
    "plate": "R14",
    "theta": 59.99999999999999,
    "arg_c": 110.42234925067034,
    "quarters_equal": 4,
    "extra": [],
    "missing": []
   },
   {
    "plate": "R15",
    "theta": 90.0,
    "arg_c": 110.42234925067034,
    "quarters_equal": 3,
    "extra": [
     "(j,l,i): Ry120, Ry37, Ry60, Ry72, Ry90"
    ],
    "missing": []
   },
   {
    "plate": "R16",
    "theta": 150.0,
    "arg_c": 110.42234925067034,
    "quarters_equal": 4,
    "extra": [],
    "missing": []
   }
  ],
  "exceptions": {
   "theta 90": [
    "C05",
    "R10",
    "R15"
   ],
   "wall": [
    "R08"
   ],
   "other": []
  }
 },
 "mirror": {
  "quarters": 344,
  "equal": 344,
  "max difference": 0.0
 },
 "measurements": {
  "plates": 121,
  "quarters": 484,
  "exact": 2435,
  "approx": 280,
  "median CI width of approx": 0.002647966146469116,
  "exact below 0.9999": 4,
  "largest approximate": [
   [
    0.9987873556131048,
    0.9985243678092957,
    0.999055802822113
   ],
   "D08"
  ],
  "approximate with CI reaching 0.9995": 20
 },
 "iterations": {
  "largest change 20 -> 100 iterations (percentage points)": [
   1.3854999999999993,
   "F03"
  ]
 },
 "twisted": {
  "anti-derivations": {
   "0": {
    "skew": 0,
    "skew, vanishing on c": 0
   },
   "30": {
    "skew": 0,
    "skew, vanishing on c": 0
   },
   "60": {
    "skew": 4,
    "skew, vanishing on c": 0
   },
   "90": {
    "skew": 2,
    "skew, vanishing on c": 2
   },
   "120": {
    "skew": 0,
    "skew, vanishing on c": 0
   },
   "150": {
    "skew": 0,
    "skew, vanishing on c": 0
   }
  },
  "comparison": {
   "90": [
    64,
    64,
    0
   ],
   "120": [
    20,
    20,
    0
   ],
   "60": [
    20,
    20,
    0
   ],
   "150": [
    20,
    20,
    0
   ]
  }
 },
 "runs": {
  "measure": "run_measure_v2_2026-09-30T13-09-48",
  "figures": "run_figures_v2_2026-09-30T13-14-41",
  "twisted": "run_verify_twisted_2026-09-30T13-15-21"
 }
}

==> anc/results/run_atlas_render_2026-09-29T17-56-41/log.txt <==
HyperFractal 8D at %LOCALAPPDATA%\HF8D-studio; WebGL: ANGLE (NVIDIA, NVIDIA GeForce RTX 4070 SUPER (0x00002783) Direct3D11 vs_5_0 ps_5_0, D3D11); 1800x1200, 4 samples
A01  Atlas_A01_julia-oct-complex-c.jpg  lift=oct  gpu 1914 ms, metrics 690 ms, total 2.9 s  [25%/d3 25%/d3 23%/d3 35%/d3]
A02  Atlas_A02_julia-split-complex-c.jpg  lift=oct  gpu 1827 ms, metrics 773 ms, total 2.7 s  [25%/d3 28%/d3 31%/d3 60%/d3]
A03  Atlas_A03_julia-splitq-complex-c.jpg  lift=oct  gpu 1881 ms, metrics 872 ms, total 2.8 s  [43%/d3 43%/d3 38%/d3 58%/d3]
A04  Atlas_A04_julia-semi-complex-c.jpg  lift=oct  gpu 1875 ms, metrics 899 ms, total 2.8 s  [25%/d3 45%/d3 45%/d3 65%/d3]
A05  Atlas_A05_julia-para-complex-c.jpg  lift=oct  gpu 1926 ms, metrics 806 ms, total 2.8 s  [36%/d3 36%/d3 35%/d3 36%/d3]
A06  Atlas_A06_julia-spara-complex-c.jpg  lift=oct  gpu 1813 ms, metrics 938 ms, total 2.8 s  [36%/d3 53%/d3 53%/d3 72%/d3]
A07  Atlas_A07_julia-okubo-complex-c.jpg  lift=oct  gpu 368 ms, metrics 893 ms, total 1.4 s  [36%/d3 35%/d3 37%/d5 33%/d5]
A08  Atlas_A08_julia-sokubo-complex-c.jpg  lift=oct  gpu 1873 ms, metrics 1155 ms, total 3.1 s  [36%/d3 55%/d3 46%/d5 55%/d5]
B01  Atlas_B01_julia-oct-generic-c.jpg  lift=oct  gpu 342 ms, metrics 645 ms, total 1.1 s  [17%/d3 17%/d3 17%/d3 22%/d3]
B02  Atlas_B02_julia-split-generic-c.jpg  lift=oct  gpu 304 ms, metrics 493 ms, total 0.9 s  [16%/d3 15%/d3 16%/d3 22%/d3]
B03  Atlas_B03_julia-splitq-generic-c.jpg  lift=oct  gpu 450 ms, metrics 677 ms, total 1.2 s  [30%/d3 2%/d3 33%/d3 34%/d3]
B04  Atlas_B04_julia-semi-generic-c.jpg  lift=oct  gpu 352 ms, metrics 885 ms, total 1.3 s  [18%/d3 50%/d3 49%/d3 54%/d3]
B05  Atlas_B05_julia-para-generic-c.jpg  lift=oct  gpu 350 ms, metrics 797 ms, total 1.2 s  [33%/d3 33%/d3 33%/d3 32%/d3]
B06  Atlas_B06_julia-spara-generic-c.jpg  lift=oct  gpu 390 ms, metrics 519 ms, total 1.0 s  [15%/d3 15%/d3 15%/d3 25%/d3]
B07  Atlas_B07_julia-okubo-generic-c.jpg  lift=oct  gpu 474 ms, metrics 1254 ms, total 1.8 s  [53%/d8 52%/d8 52%/d8 42%/d6]
B08  Atlas_B08_julia-sokubo-generic-c.jpg  lift=oct  gpu 430 ms, metrics 1003 ms, total 1.5 s  [35%/d8 37%/d8 38%/d8 22%/d6]
C01  Atlas_C01_sym-oct.jpg  lift=oct  gpu 352 ms, metrics 676 ms, total 1.1 s  [23%/d3 24%/d3 24%/d3 35%/d3]
C02  Atlas_C02_sym-para.jpg  lift=oct  gpu 337 ms, metrics 763 ms, total 1.2 s  [35%/d3 36%/d3 36%/d3 36%/d3]
C03  Atlas_C03_sym-okubo.jpg  lift=oct  gpu 357 ms, metrics 948 ms, total 1.4 s  [37%/d5 36%/d3 35%/d3 33%/d5]
C04  Atlas_C04_sym-petersson-60.jpg  lift=oct  gpu 1973 ms, metrics 1038 ms, total 3.1 s  [42%/d5 36%/d3 46%/d3 41%/d5]
C05  Atlas_C05_sym-petersson-90.jpg  lift=oct  gpu 372 ms, metrics 1024 ms, total 1.5 s  [44%/d5 36%/d3 45%/d3 41%/d5]
C06  Atlas_C06_sym-petersson-golden.jpg  lift=oct  gpu 368 ms, metrics 856 ms, total 1.3 s  [32%/d5 36%/d3 28%/d3 29%/d5]
C07  Atlas_C07_sym-oct-rotated-jl-30.jpg  lift=oct  gpu 372 ms, metrics 684 ms, total 1.1 s  [23%/d3 24%/d3 24%/d3 35%/d3]
C08  Atlas_C08_sym-okubo-rotated-jl-30.jpg  lift=oct  gpu 369 ms, metrics 980 ms, total 1.4 s  [37%/d5 36%/d5 36%/d5 33%/d5]
D01  Atlas_D01_gamma3-m1.jpg  lift=oct  gpu 1776 ms, metrics 674 ms, total 2.5 s  [23%/d3 24%/d3 24%/d3 35%/d3]
D02  Atlas_D02_gamma3-m0p5.jpg  lift=oct  gpu 375 ms, metrics 751 ms, total 1.2 s  [32%/d3 24%/d3 35%/d3 50%/d3]
D03  Atlas_D03_gamma3-m0p15.jpg  lift=oct  gpu 383 ms, metrics 828 ms, total 1.3 s  [44%/d3 24%/d3 44%/d3 62%/d3]
D04  Atlas_D04_gamma3-0.jpg  lift=oct  gpu 381 ms, metrics 844 ms, total 1.3 s  [45%/d3 24%/d3 46%/d3 65%/d3]
D05  Atlas_D05_gamma3-0p15.jpg  lift=oct  gpu 394 ms, metrics 887 ms, total 1.4 s  [45%/d3 24%/d3 45%/d3 67%/d3]
D06  Atlas_D06_gamma3-0p5.jpg  lift=oct  gpu 391 ms, metrics 806 ms, total 1.3 s  [37%/d3 24%/d3 36%/d3 67%/d3]
D07  Atlas_D07_gamma3-1.jpg  lift=oct  gpu 389 ms, metrics 758 ms, total 1.2 s  [31%/d3 24%/d3 28%/d3 59%/d3]
D08  Atlas_D08_gamma1-0-dual-plane.jpg  lift=oct  gpu 357 ms, metrics 773 ms, total 1.2 s  [50%/d3 50%/d3 17%/d3 51%/d3]
D09  Atlas_D09_gamma2-plus1-split-quaternions.jpg  lift=oct  gpu 400 ms, metrics 776 ms, total 1.2 s  [28%/d3 25%/d3 30%/d3 59%/d3]
E01  Atlas_E01_petersson-theta-0.jpg  lift=oct  gpu 380 ms, metrics 953 ms, total 1.4 s  [33%/d3 33%/d3 33%/d3 32%/d3]
E02  Atlas_E02_petersson-theta-30.jpg  lift=oct  gpu 401 ms, metrics 828 ms, total 1.3 s  [18%/d8 20%/d8 19%/d8 15%/d8]
E03  Atlas_E03_petersson-theta-60.jpg  lift=oct  gpu 395 ms, metrics 1189 ms, total 1.7 s  [44%/d8 49%/d8 46%/d8 31%/d8]
E04  Atlas_E04_petersson-theta-90.jpg  lift=oct  gpu 343 ms, metrics 757 ms, total 1.2 s  [25%/d5 25%/d5 25%/d5 25%/d5]
E05  Atlas_E05_petersson-theta-120.jpg  lift=oct  gpu 509 ms, metrics 1224 ms, total 1.8 s  [53%/d8 52%/d8 52%/d8 42%/d6]
E06  Atlas_E06_petersson-theta-150.jpg  lift=oct  gpu 383 ms, metrics 851 ms, total 1.3 s  [28%/d8 25%/d8 27%/d8 21%/d8]
E07  Atlas_E07_petersson-theta-180.jpg  lift=oct  gpu 352 ms, metrics 901 ms, total 1.4 s  [27%/d4 27%/d4 27%/d4 31%/d4]
F01  Atlas_F01_mandel-oct-seed0.jpg  lift=oct  gpu 1876 ms, metrics 575 ms, total 2.5 s  [15%/d2 15%/d2 15%/d2 10%/d2]
F02  Atlas_F02_mandel-para-seed0.jpg  lift=oct  gpu 1859 ms, metrics 478 ms, total 2.4 s  [9%/d2 9%/d2 9%/d2 0%/d2]
F03  Atlas_F03_mandel-okubo-seed0.jpg  lift=oct  gpu 1853 ms, metrics 588 ms, total 2.5 s  [9%/d2 10%/d2 4%/d2 1%/d2]
F04  Atlas_F04_mandel-okubo-seed0-FB.jpg  lift=oct  gpu 360 ms, metrics 693 ms, total 1.1 s  [11%/d2 11%/d2 11%/d2 2%/d2]
F05  Atlas_F05_mandel-split-seed0.jpg  lift=oct  gpu 1988 ms, metrics 710 ms, total 2.7 s  [15%/d2 36%/d2 36%/d2 35%/d2]
F06  Atlas_F06_mandel-sokubo-seed0.jpg  lift=oct  gpu 1904 ms, metrics 675 ms, total 2.6 s  [9%/d2 21%/d2 21%/d2 6%/d2]
F07  Atlas_F07_mandel-semi-seed0.jpg  lift=oct  gpu 1979 ms, metrics 748 ms, total 2.8 s  [15%/d2 39%/d2 39%/d2 31%/d2]
F08  Atlas_F08_mandel-splitq-seed0.jpg  lift=oct  gpu 1864 ms, metrics 715 ms, total 2.6 s  [35%/d2 35%/d2 15%/d2 35%/d2]
F09  Atlas_F09_mandel-oct-seed-a.jpg  lift=oct  gpu 388 ms, metrics 592 ms, total 1.1 s  [13%/d3 13%/d3 13%/d3 12%/d3]
F10  Atlas_F10_mandel-para-seed-a.jpg  lift=oct  gpu 416 ms, metrics 560 ms, total 1.0 s  [9%/d3 9%/d3 9%/d3 0%/d3]
F11  Atlas_F11_mandel-okubo-seed-a.jpg  lift=oct  gpu 375 ms, metrics 614 ms, total 1.0 s  [8%/d8 7%/d8 4%/d8 1%/d8]
F12  Atlas_F12_mandel-okubo-seed-a-FB.jpg  lift=oct  gpu 340 ms, metrics 648 ms, total 1.0 s  [5%/d8 7%/d8 7%/d8 3%/d8]
F13  Atlas_F13_mandel-spara-seed-a-FB.jpg  lift=oct  gpu 1735 ms, metrics 462 ms, total 2.2 s  [7%/d3 7%/d3 7%/d3 4%/d3]
G01  Atlas_G01_mandelbar-oct.jpg  lift=oct  gpu 1929 ms, metrics 446 ms, total 2.4 s  [9%/d2 9%/d2 9%/d2 0%/d2]
G02  Atlas_G02_mandelbar-para.jpg  lift=oct  gpu 1837 ms, metrics 618 ms, total 2.5 s  [15%/d2 15%/d2 15%/d2 10%/d2]
H01  Atlas_H01_cubic-oct.jpg  lift=oct  gpu 1932 ms, metrics 1034 ms, total 3.0 s  [51%/d3 51%/d3 50%/d3 53%/d3]
H02  Atlas_H02_cubic-para.jpg  lift=oct  gpu 1959 ms, metrics 1149 ms, total 3.2 s  [49%/d2 49%/d2 48%/d2 49%/d2]
H03  Atlas_H03_cubic-okubo.jpg  lift=oct  gpu 2046 ms, metrics 1306 ms, total 3.4 s  [49%/d2 49%/d2 48%/d2 49%/d2]
H04  Atlas_H04_cubic-sokubo.jpg  lift=oct  gpu 2213 ms, metrics 1658 ms, total 4.0 s  [50%/d2 82%/d2 82%/d2 81%/d2]
H05  Atlas_H05_cubic-split.jpg  lift=oct  gpu 2035 ms, metrics 1162 ms, total 3.3 s  [51%/d3 60%/d3 61%/d3 82%/d3]
H06  Atlas_H06_power3-okubo.jpg  lift=oct  gpu 2638 ms, metrics 1252 ms, total 3.9 s  [49%/d2 49%/d2 48%/d2 49%/d2]
H07  Atlas_H07_power4-oct.jpg  lift=oct  gpu 3487 ms, metrics 1143 ms, total 4.7 s  [50%/d3 50%/d3 50%/d3 51%/d3]
H08  Atlas_H08_power4-okubo.jpg  lift=oct  gpu 439 ms, metrics 1449 ms, total 1.9 s  [48%/d5 47%/d5 48%/d5 44%/d5]
I01  Atlas_I01_sandwich-oct.jpg  lift=oct  gpu 1997 ms, metrics 836 ms, total 2.9 s  [29%/d3 30%/d3 29%/d3 29%/d3]
I02  Atlas_I02_sandwich-okubo.jpg  lift=oct  gpu 2158 ms, metrics 1533 ms, total 3.8 s  [59%/d3 59%/d3 59%/d3 59%/d3]
I03  Atlas_I03_sandwich-para.jpg  lift=oct  gpu 2129 ms, metrics 1262 ms, total 3.5 s  [59%/d3 59%/d3 59%/d3 59%/d3]
I04  Atlas_I04_sandwich-split.jpg  lift=oct  gpu 2143 ms, metrics 1271 ms, total 3.5 s  [48%/d3 70%/d3 66%/d3 78%/d3]
I05  Atlas_I05_sandwich-sokubo.jpg  lift=oct  gpu 2212 ms, metrics 2154 ms, total 4.4 s  [100%/d3 98%/d3 98%/d3 98%/d3]
I06  Atlas_I06_sandwich-spara.jpg  lift=oct  gpu 2209 ms, metrics 1712 ms, total 4.0 s  [100%/d3 98%/d3 98%/d3 98%/d3]
J01  Atlas_J01_kaplansky-okubo-a1-b1.jpg  lift=oct  gpu 2534 ms, metrics 1284 ms, total 3.9 s  [22%/d3 22%/d3 21%/d3 29%/d3]
J02  Atlas_J02_kaplansky-oct-julia.jpg  lift=oct  gpu 370 ms, metrics 699 ms, total 1.1 s  [21%/d3 22%/d3 21%/d3 29%/d3]
J03  Atlas_J03_bilateral-oct.jpg  lift=oct  gpu 2166 ms, metrics 968 ms, total 3.2 s  [18%/d8 17%/d8 21%/d8 22%/d8]
J04  Atlas_J04_bilateral-para.jpg  lift=oct  gpu 2234 ms, metrics 1135 ms, total 3.4 s  [27%/d3 27%/d3 25%/d3 29%/d3]
J05  Atlas_J05_bilateral-spara.jpg  lift=oct  gpu 2166 ms, metrics 1712 ms, total 3.9 s  [66%/d3 57%/d3 48%/d3 76%/d3]
J06  Atlas_J06_bilateral-okubo.jpg  lift=oct  gpu 617 ms, metrics 1233 ms, total 1.9 s  [22%/d3 21%/d3 27%/d3 21%/d3]
J07  Atlas_J07_bilateral-sokubo.jpg  lift=oct  gpu 2624 ms, metrics 1613 ms, total 4.3 s  [44%/d3 48%/d3 46%/d3 25%/d3]
K01  Atlas_K01_logistic-oct.jpg  lift=oct  gpu 1895 ms, metrics 537 ms, total 2.5 s  [4%/d4 4%/d4 4%/d4 2%/d3]
K02  Atlas_K02_logistic-para.jpg  lift=oct  gpu 1996 ms, metrics 698 ms, total 2.8 s  [16%/d4 15%/d4 17%/d4 5%/d4]
K03  Atlas_K03_logistic-spara.jpg  lift=oct  gpu 2192 ms, metrics 634 ms, total 2.9 s  [4%/d4 5%/d4 4%/d4 1%/d4]
K04  Atlas_K04_logistic-okubo.jpg  lift=oct  gpu 2232 ms, metrics 726 ms, total 3.0 s  [7%/d8 5%/d8 3%/d8 1%/d8]
K05  Atlas_K05_logistic-sokubo.jpg  lift=oct  gpu 2166 ms, metrics 588 ms, total 2.8 s  [6%/d8 4%/d8 2%/d8 1%/d8]
L01  Atlas_L01_sine-oct.jpg  lift=oct  gpu 2073 ms, metrics 800 ms, total 2.9 s  [53%/d4 53%/d4 53%/d4 3%/d4]
L02  Atlas_L02_sine-split.jpg  lift=oct  gpu 2003 ms, metrics 1167 ms, total 3.2 s  [64%/d4 88%/d4 88%/d4 45%/d4]
L03  Atlas_L03_sine-semi.jpg  lift=oct  gpu 1977 ms, metrics 981 ms, total 3.0 s  [59%/d4 80%/d4 80%/d4 18%/d4]
L04  Atlas_L04_sine-splitq.jpg  lift=oct  gpu 2169 ms, metrics 1237 ms, total 3.5 s  [87%/d4 88%/d4 62%/d4 43%/d4]
M01  Atlas_M01_map-kaleidoscope4d-okubo.jpg  lift=oct  gpu 1735 ms, metrics 1094 ms, total 2.9 s  [29%/d8 41%/d8 41%/d8 33%/d8]
M02  Atlas_M02_map-kaleidoscope4d-oct.jpg  lift=oct  gpu 1861 ms, metrics 756 ms, total 2.7 s  [13%/d3 13%/d3 23%/d3 35%/d3]
M03  Atlas_M03_map-inversion4d-okubo.jpg  lift=oct  gpu 2340 ms, metrics 1404 ms, total 3.9 s  [67%/d8 28%/d8 29%/d8 25%/d8]
M04  Atlas_M04_map-inversion4d-oct.jpg  lift=oct  gpu 2582 ms, metrics 923 ms, total 3.6 s  [48%/d3 15%/d3 14%/d3 27%/d3]
M05  Atlas_M05_map-spherefold4d-okubo.jpg  lift=oct  gpu 3481 ms, metrics 877 ms, total 4.5 s  [5%/d8 7%/d8 7%/d8 1%/d8]
M06  Atlas_M06_map-twist4d-okubo.jpg  lift=oct  gpu 3253 ms, metrics 1791 ms, total 5.2 s  [28%/d8 39%/d8 40%/d8 34%/d8]
M07  Atlas_M07_map-waves4d-para.jpg  lift=oct  gpu 3303 ms, metrics 1270 ms, total 4.7 s  [33%/d3 33%/d3 32%/d3 32%/d3]
M08  Atlas_M08_map-tesseractfold4d-okubo.jpg  lift=oct  gpu 3039 ms, metrics 2406 ms, total 5.6 s  [88%/d8 79%/d8 81%/d8 77%/d8]
M09  Atlas_M09_map-rotation4d-xw45-oct.jpg  lift=oct  gpu 2758 ms, metrics 925 ms, total 3.8 s  [23%/d3 23%/d3 24%/d3 35%/d3]
M10  Atlas_M10_map-rotation4d-xw45-okubo.jpg  lift=oct  gpu 2861 ms, metrics 1324 ms, total 4.3 s  [25%/d8 32%/d8 33%/d8 34%/d8]
M11  Atlas_M11_map-kaleidoscope2d-okubo.jpg  lift=oct  gpu 2532 ms, metrics 1592 ms, total 4.2 s  [36%/d8 55%/d8 40%/d8 35%/d8]
M12  Atlas_M12_map-twirl2d-oct.jpg  lift=oct  gpu 2472 ms, metrics 932 ms, total 3.5 s  [24%/d3 24%/d3 22%/d3 28%/d3]
M13  Atlas_M13_map-mirror4d-okubo.jpg  lift=oct  gpu 2379 ms, metrics 1387 ms, total 3.9 s  [30%/d8 36%/d8 38%/d8 34%/d8]
N01  Atlas_N01_color-smooth8d.jpg  lift=oct  gpu 2296 ms, metrics 1155 ms, total 3.6 s  [53%/d8 52%/d8 52%/d8 42%/d6]
N02  Atlas_N02_color-trap8-point.jpg  lift=oct  gpu 401 ms, metrics 1345 ms, total 1.8 s  [53%/d8 52%/d8 52%/d8 42%/d6]
N03  Atlas_N03_color-trap8-hyperplane-l.jpg  lift=oct  gpu 2116 ms, metrics 1353 ms, total 3.6 s  [53%/d8 52%/d8 52%/d8 42%/d6]
N04  Atlas_N04_color-trap8-sphere.jpg  lift=oct  gpu 2150 ms, metrics 1412 ms, total 3.7 s  [53%/d8 52%/d8 52%/d8 42%/d6]
N05  Atlas_N05_color-hidden-average.jpg  lift=oct  gpu 1977 ms, metrics 1394 ms, total 3.5 s  [53%/d8 52%/d8 52%/d8 42%/d6]
N06  Atlas_N06_color-hidden-final.jpg  lift=oct  gpu 1945 ms, metrics 1261 ms, total 3.3 s  [53%/d8 52%/d8 52%/d8 42%/d6]
N07  Atlas_N07_color-standard-smooth.jpg  lift=oct  gpu 2336 ms, metrics 1253 ms, total 3.7 s  [53%/d8 52%/d8 52%/d8 42%/d6]
N08  Atlas_N08_color-quaternion-direction.jpg  lift=oct  gpu 2443 ms, metrics 1252 ms, total 3.8 s  [53%/d8 52%/d8 52%/d8 42%/d6]
N09  Atlas_N09_color-orbittrap4d.jpg  lift=oct  gpu 2163 ms, metrics 1309 ms, total 3.6 s  [53%/d8 52%/d8 52%/d8 42%/d6]
N10  Atlas_N10_color-hidden-oct-vs.jpg  lift=oct  gpu 1947 ms, metrics 819 ms, total 2.8 s  [17%/d3 17%/d3 17%/d3 22%/d3]
O01  Atlas_O01_depth-okubo-l-0p3.jpg  lift=oct  gpu 391 ms, metrics 1186 ms, total 1.7 s  [27%/d8 39%/d8 40%/d8 34%/d8]
O02  Atlas_O02_depth-okubo-l-0p6.jpg  lift=oct  gpu 375 ms, metrics 1027 ms, total 1.5 s  [18%/d8 34%/d8 35%/d8 31%/d8]
O03  Atlas_O03_depth-oct-l-0p4.jpg  lift=oct  gpu 407 ms, metrics 766 ms, total 1.3 s  [17%/d3 24%/d3 23%/d3 36%/d3]
P01  Atlas_P01_semi-para.jpg  lift=oct  gpu 2125 ms, metrics 1184 ms, total 3.4 s  [66%/d3 36%/d3 67%/d3 66%/d3]
P02  Atlas_P02_semi-okubo.jpg  lift=oct  gpu 366 ms, metrics 2183 ms, total 2.7 s  [100%/d4 100%/d4 100%/d4 100%/d3]
P03  Atlas_P03_anisotropic-octonions.jpg  lift=oct  gpu 605 ms, metrics 726 ms, total 1.4 s  [22%/d3 31%/d3 14%/d3 31%/d3]
P04  Atlas_P04_split-petersson-60.jpg  lift=oct  gpu 486 ms, metrics 1263 ms, total 1.9 s  [42%/d8 40%/d8 40%/d8 18%/d8]
P05  Atlas_P05_okubo-imaginary-slices.jpg  lift=oct  gpu 401 ms, metrics 1169 ms, total 1.7 s  [34%/d8 34%/d8 35%/d8 38%/d6]
P06  Atlas_P06_sokubo-imaginary-slices.jpg  lift=oct  gpu 429 ms, metrics 1076 ms, total 1.6 s  [30%/d8 29%/d8 19%/d8 35%/d6]
done: <workspace>\7. Results\Atlas_HF8D_4Slices\run_atlas_render_2026-09-29T17-56-41


==> anc/results/run_atlas_render_2026-09-29T17-56-41/manifest.json <==
{
  "script": "atlas_render_v1.mjs",
  "version": 1,
  "timestamp": "2026-09-29T18:01:45.723Z",
  "command": "node \"2. Scripts/Atlas_HF8D_4Slices/atlas_render_v1.mjs\"",
  "duration_s": 304,
  "environment": {
    "node": "v20.12.2",
    "os": "Windows_NT 10.0.26200",
    "cpu": "11th Gen Intel(R) Core(TM) i9-11900K @ 3.50GHz",
    "webgl": "ANGLE (NVIDIA, NVIDIA GeForce RTX 4070 SUPER (0x00002783) Direct3D11 vs_5_0 ps_5_0, D3D11)",
    "application": "HyperFractal 8D 1.0 (%LOCALAPPDATA%\\HF8D-studio)",
    "commit": "3ae4fb8a07980455174b9f09b7f1cc18c70b035f"
  },
  "inputs": {
    "plates": "plates_v1.mjs",
    "plates_sha256": "f09e3bc0e5f5c15cef4dea34ef7b3e4b5a624473e5f701a24569840a67d8ac2c",
    "image": "1800x1200, 4 samples per pixel, JPEG q 0.9"
  },
  "outputs": [
    {
      "file": "images/Atlas_A01_julia-oct-complex-c.jpg",
      "sha256": "1a30879ca7e3974207763a4ebb4ace241c904039df6760b7cce4858ea51fd1d1"
    },
    {
      "file": "images/Atlas_A02_julia-split-complex-c.jpg",
      "sha256": "5043cab65f44bfec98008e55eab4b451a8510b84b6b2707b6ac34f26d758d048"
    },
    {
      "file": "images/Atlas_A03_julia-splitq-complex-c.jpg",
      "sha256": "968ac3d6ad1201c0c48c0f265a937dd30307196ecccdeb8c4fdc8314aaeb9721"
    },
    {
      "file": "images/Atlas_A04_julia-semi-complex-c.jpg",
      "sha256": "cdbf873b77e35b40268b213fb49b4b54881740a4d72fd12f9c713a874e2f89cc"
    },
    {
      "file": "images/Atlas_A05_julia-para-complex-c.jpg",
      "sha256": "5425b12ba04f1e687ad6974a45ee8392db96551517f87d0095f587fcca30e74e"
    },
    {
      "file": "images/Atlas_A06_julia-spara-complex-c.jpg",
      "sha256": "8b0cff02a2471f803f729246e02f046bcf324233bb5ad6fc9888e80200169cce"
    },
    {
      "file": "images/Atlas_A07_julia-okubo-complex-c.jpg",
      "sha256": "0ab408a7b6e7eb5740d8e45b29a5558e86f6198afe0cae98a0949b672c3f7aaa"
    },
    {
      "file": "images/Atlas_A08_julia-sokubo-complex-c.jpg",
      "sha256": "9e9fd4579314532a223923ae73fac4c684db8c920d55087affa5e276a1ede5a4"
    },
    {
      "file": "images/Atlas_B01_julia-oct-generic-c.jpg",
      "sha256": "5223139f7445b0c3ec0fc58756301b0ba4da0b8db99f0e8243ae2e0c1fd809a6"
    },
    {
      "file": "images/Atlas_B02_julia-split-generic-c.jpg",
      "sha256": "3734f4a3c37b009c300acdadc5923cfbd593531674a56e8f871d8f7528b04c5d"
    },
    {
      "file": "images/Atlas_B03_julia-splitq-generic-c.jpg",
      "sha256": "b56ec05d68a14dd90bc172dd0bb7e00c805107fcfbcfe20c9df789caa3b7ca91"
    },
    {
      "file": "images/Atlas_B04_julia-semi-generic-c.jpg",
      "sha256": "62292d0e73bc7a58d9d8aeeacc451dd0b2b17bdbdf243494d25edc8862da470a"
    },
    {
      "file": "images/Atlas_B05_julia-para-generic-c.jpg",
      "sha256": "f9d7d6413439f4e24e788640b634bfe15ac9242c762d41f29ff050cb1c16e2f7"
    },
    {
      "file": "images/Atlas_B06_julia-spara-generic-c.jpg",
      "sha256": "e701b07119b782598166f47ae43e5071735da3e07a58b9fa7a7897d3bc36746b"
    },
    {
      "file": "images/Atlas_B07_julia-okubo-generic-c.jpg",
      "sha256": "841a053236cebcafd2752033891f131e33cbda08d0a4f4028069e01f64e31e25"
    },
    {
      "file": "images/Atlas_B08_julia-sokubo-generic-c.jpg",
      "sha256": "5cd5190a89c261a4753eac06764db2bb28ee178ad41e79913e4cfcb4282b5003"
    },
    {
      "file": "images/Atlas_C01_sym-oct.jpg",
      "sha256": "59521207478a270564a32c2d019bc131d9e13756ff5c1a6ceda915d5fb85bf77"
    },
    {
      "file": "images/Atlas_C02_sym-para.jpg",
      "sha256": "c7773439a9c8b6952f365be957bb2a36207127d54b70071957439c6ca2f453fc"
    },
    {
      "file": "images/Atlas_C03_sym-okubo.jpg",
      "sha256": "0bbe9f82b98fed2405eb878ebd39ad96d121588c2c708e0ee61f12223f11f7c1"
    },
    {
      "file": "images/Atlas_C04_sym-petersson-60.jpg",
      "sha256": "ebc071c1a2629fdb6ce89b3e6614dd7e60da574976b1428f39c69d79a1c775b5"
    },
    {
      "file": "images/Atlas_C05_sym-petersson-90.jpg",
      "sha256": "5145166a39fd422567c9098cbc8fc1d5b53cad4620328d08d5e69d4b3fa74716"
    },
    {
      "file": "images/Atlas_C06_sym-petersson-golden.jpg",
      "sha256": "468e52e86bd590c0693ef237dfc0e6dcd7f232362ccb05d5680bea21be69873b"
    },
    {
      "file": "images/Atlas_C07_sym-oct-rotated-jl-30.jpg",
      "sha256": "55319d2f50f0e16353669263fade158d33cd924bfd55eea92b12ef8ba536b2be"
    },
    {
      "file": "images/Atlas_C08_sym-okubo-rotated-jl-30.jpg",
      "sha256": "49982710917769a5e15a7932ad509ba7eee00d674271cee1d0503b0f9d257cba"
    },
    {
      "file": "images/Atlas_D01_gamma3-m1.jpg",
      "sha256": "59521207478a270564a32c2d019bc131d9e13756ff5c1a6ceda915d5fb85bf77"
    },
    {
      "file": "images/Atlas_D02_gamma3-m0p5.jpg",
      "sha256": "99ca5efaa9b7636fd1b79871c8908873f923510eeb15dc13571d6f4562e690b5"
    },
    {
      "file": "images/Atlas_D03_gamma3-m0p15.jpg",
      "sha256": "d6fa2d1e8b9f80da06bb610cfc45bba5676c94a27cb9530d62523f05110ab211"
    },
    {
      "file": "images/Atlas_D04_gamma3-0.jpg",
      "sha256": "093429dbec65bf732781da9ece8fc61443d9c7e7827169fb74e37b7b1fa55c4a"
    },
    {
      "file": "images/Atlas_D05_gamma3-0p15.jpg",
      "sha256": "ec37ad9bea8148d7f7c7c52dfcc95c21a8577b6488117c5b41322c8faadaf573"
    },
    {
      "file": "images/Atlas_D06_gamma3-0p5.jpg",
      "sha256": "16696635b906b95fc25be9a26688ec9e334d478ed6ff5283131660d838911b5a"
    },
    {
      "file": "images/Atlas_D07_gamma3-1.jpg",
      "sha256": "496a247e36febf657be1e6c770b896905c7cdfc5e7d9f0e73e66295c5c3983b3"
    },
    {
      "file": "images/Atlas_D08_gamma1-0-dual-plane.jpg",
      "sha256": "2e5edf2a488b28948ac1e1226ce18010e923a0d5fa604f58d4766739e7c1918c"
    },
    {
      "file": "images/Atlas_D09_gamma2-plus1-split-quaternions.jpg",
      "sha256": "d6afa2f13b479ad6f3dd5912ed85632704e6d70bfc0c33a0e1a29b531b71a4aa"
    },
    {
      "file": "images/Atlas_E01_petersson-theta-0.jpg",
      "sha256": "f9d7d6413439f4e24e788640b634bfe15ac9242c762d41f29ff050cb1c16e2f7"
    },
    {
      "file": "images/Atlas_E02_petersson-theta-30.jpg",
      "sha256": "8dbf16e0b256f1391914ca3c116e9f41df0d0011b5f49f2da10d10b87b7eeb9f"
    },
    {
      "file": "images/Atlas_E03_petersson-theta-60.jpg",
      "sha256": "96ee6ca887441ee15fb087fac3adb50701880ca256767fae05c2013dab3b20c8"
    },
    {
      "file": "images/Atlas_E04_petersson-theta-90.jpg",
      "sha256": "a708491629cce77e81ad7418178dca16fa11fdf5025a4c92da857306716232d4"
    },
    {
      "file": "images/Atlas_E05_petersson-theta-120.jpg",
      "sha256": "4e00a1f2f60116bebfebba28641ae6e65dfe99ab8185e8f9c972800599b5cfec"
    },
    {
      "file": "images/Atlas_E06_petersson-theta-150.jpg",
      "sha256": "2e022326b4e81e8c17dcbccc5f00919d3419a01800688596803a5d81905991d9"
    },
    {
      "file": "images/Atlas_E07_petersson-theta-180.jpg",
      "sha256": "12bb8e33a38b8e347d571bd6da031584ffe415361de9c267f8bb1a64cbc4e798"
    },
    {
      "file": "images/Atlas_F01_mandel-oct-seed0.jpg",
      "sha256": "210f8d4aa478ac9a3cc54c927b990976a0e5cf94187ed242251d57daf29ee41c"
    },
    {
      "file": "images/Atlas_F02_mandel-para-seed0.jpg",
      "sha256": "83cfe1a59fbdd340dc6fdf6143c083584352c2bc9bcbb7541a59e413cd969fbd"
    },
    {
      "file": "images/Atlas_F03_mandel-okubo-seed0.jpg",
      "sha256": "47521936bbeea017fe8b6da020f3df8826db3ac5260e7a61c96c7918ddef2a5b"
    },
    {
      "file": "images/Atlas_F04_mandel-okubo-seed0-FB.jpg",
      "sha256": "81cfa0274200a04c6eb48eac3d15b15ca443a211f37e4dd5c85cd34ec4bd5e57"
    },
    {
      "file": "images/Atlas_F05_mandel-split-seed0.jpg",
      "sha256": "7ee2e64733d4136a46384d7aca8f36ae75f303250edfc80568d71ab2b1cee392"
    },
    {
      "file": "images/Atlas_F06_mandel-sokubo-seed0.jpg",
      "sha256": "3c7455efe3871c42cb91e714592550e818b22130b2d7e0c54a7d01b0b29b91eb"
    },
    {
      "file": "images/Atlas_F07_mandel-semi-seed0.jpg",
      "sha256": "7741f4d9ad934181c270230d4aa34895fe142650a37e2341db971ca143372b3a"
    },
    {
      "file": "images/Atlas_F08_mandel-splitq-seed0.jpg",
      "sha256": "c67dce2bd23a118d0146727a33db5205ad130b95384f99e178ec7b5ae18112da"
    },
    {
      "file": "images/Atlas_F09_mandel-oct-seed-a.jpg",
      "sha256": "1a25aa8241b3cb209f4cf22540aef0326833ce7298896853a4875ae6cc4d45a6"
    },
    {
      "file": "images/Atlas_F10_mandel-para-seed-a.jpg",
      "sha256": "7df35234e9c4ce44965960c78c4f2b004260e515c107ebf0464215edace916dc"
    },
    {
      "file": "images/Atlas_F11_mandel-okubo-seed-a.jpg",
      "sha256": "615d498952d86ea3ce706b0dd0e6972b33fb7990c8a57f48d6222cfefbe5377f"
    },
    {
      "file": "images/Atlas_F12_mandel-okubo-seed-a-FB.jpg",
      "sha256": "629d26eb1a00ab5ab9558c7b311dac9eadc5e1d5897ad21a53d1e9d4ff24c9fc"
    },
    {
      "file": "images/Atlas_F13_mandel-spara-seed-a-FB.jpg",
      "sha256": "9c4e86d3b47f370017f2d721f66ae8c1e30498c5f0181bf17e73e6cb242d351d"
    },
    {
      "file": "images/Atlas_G01_mandelbar-oct.jpg",
      "sha256": "eb71e62df5f0f40640ae7cb2253a592941a5fbe91032a7ff554bc34302e0db31"
    },
    {
      "file": "images/Atlas_G02_mandelbar-para.jpg",
      "sha256": "d92b484435c38a1a438a40eb645d5f9434efeff6e98ae4975eff594bb885dd63"
    },
    {
      "file": "images/Atlas_H01_cubic-oct.jpg",
      "sha256": "a6918089e54110fba9f78eb099a9068c129eecfe6c217016a1f2f9eb97c0328e"
    },
    {
      "file": "images/Atlas_H02_cubic-para.jpg",
      "sha256": "2ea0d9b0e566ffbd996ce53cdbcf22dce94744d7636a4b23a3cce374e6f0ebfc"
    },
    {
      "file": "images/Atlas_H03_cubic-okubo.jpg",
      "sha256": "c0430cd2c66fb8a5ec54c2a763530506bf5fffcaf02b855c45e0245608731e65"
    },
    {
      "file": "images/Atlas_H04_cubic-sokubo.jpg",
      "sha256": "d1bf780003cb7bd01ee7c1e6705dd77411e7b35aba93c1896fbb1444f14e0a81"
    },
    {
      "file": "images/Atlas_H05_cubic-split.jpg",
      "sha256": "7271eddd3833c3f8e05cf593e32fe5d900f258f1c341e34f79348332b725baa0"
    },
    {
      "file": "images/Atlas_H06_power3-okubo.jpg",
      "sha256": "c0430cd2c66fb8a5ec54c2a763530506bf5fffcaf02b855c45e0245608731e65"
    },
    {
      "file": "images/Atlas_H07_power4-oct.jpg",
      "sha256": "fff178d965e529f60f95e38bfca52d7902671f73234dbe1271d521d418cb0e46"
    },
    {
      "file": "images/Atlas_H08_power4-okubo.jpg",
      "sha256": "c1cf95b8b3bb3afa91d3fa9257b952645065d02cb5667cac1a4430cb9931c1aa"
    },
    {
      "file": "images/Atlas_I01_sandwich-oct.jpg",
      "sha256": "903eb7d633a077b74dd52a8ae93dc83bbbf78bf56a912936563b4bccdcf5388f"
    },
    {
      "file": "images/Atlas_I02_sandwich-okubo.jpg",
      "sha256": "7b973ac4b7d4be9b122b440fa24292c912f62df892fa5d0ae5bc1293858c4832"
    },
    {
      "file": "images/Atlas_I03_sandwich-para.jpg",
      "sha256": "02644a2a4644f397243ad83b5d9ad4416f31e1a90e982d86352189c8de715b18"
    },
    {
      "file": "images/Atlas_I04_sandwich-split.jpg",
      "sha256": "a2438e33ead0007a1fd73f3b8f0c234f9425ca5c2251087c11f77633a215b4d0"
    },
    {
      "file": "images/Atlas_I05_sandwich-sokubo.jpg",
      "sha256": "70efa4995a943b0b0bfa62a5e6a74c3dfb498289f3b3652be5812cf118d72c3b"
    },
    {
      "file": "images/Atlas_I06_sandwich-spara.jpg",
      "sha256": "8b3465f17685b80f88a3bc1e7371346f6010eb0c8559d54add699642099dd092"
    },
    {
      "file": "images/Atlas_J01_kaplansky-okubo-a1-b1.jpg",
      "sha256": "78d6a29a15616d60faa339691cec287a3beac2cd5c7e02875dcb8c438dde1115"
    },
    {
      "file": "images/Atlas_J02_kaplansky-oct-julia.jpg",
      "sha256": "b181e3b3ed820b4f807eafdd9dc2f912e42310a94b1060d090fe341ddf10396e"
    },
    {
      "file": "images/Atlas_J03_bilateral-oct.jpg",
      "sha256": "01ba7ee7fa6f3b5195ca681ba048952e9cf77761c3eacb29701d056f60027210"
    },
    {
      "file": "images/Atlas_J04_bilateral-para.jpg",
      "sha256": "2110f9c79b8c756e95530f3fa04d4c4288daa9e442eeaf67d7a6c826fd9bd808"
    },
    {
      "file": "images/Atlas_J05_bilateral-spara.jpg",
      "sha256": "fedc60454ca6c7b4b90ae9f8afdb385fb04e032afc71ca99da41121e44146250"
    },
    {
      "file": "images/Atlas_J06_bilateral-okubo.jpg",
      "sha256": "502b5f92b944e7f1c64ab0a3797bd2ee93bda3517135c8689f7770657a5a636f"
    },
    {
      "file": "images/Atlas_J07_bilateral-sokubo.jpg",
      "sha256": "6d99806ebdf7d2d5ba270a296d8005b6ea3ab222a900858085dd6070df7a0ec1"
    },
    {
      "file": "images/Atlas_K01_logistic-oct.jpg",
      "sha256": "4dea971bb5bfd73e6ecac32e479d7a38505951f182542729f2db25abb7d02747"
    },
    {
      "file": "images/Atlas_K02_logistic-para.jpg",
      "sha256": "ee4a979f69baa1c8b85192cfd8532b88901f005173ebab95bfe99f516fcf5e81"
    },
    {
      "file": "images/Atlas_K03_logistic-spara.jpg",
      "sha256": "b346509e14e0f661837badbf1e06c7660ab74578ff9595528eb55a753ad138ee"
    },
    {
      "file": "images/Atlas_K04_logistic-okubo.jpg",
      "sha256": "335f8786d439075bc9939996839b78f2130c455a4bd39092e250a5804fc39696"
    },
    {
      "file": "images/Atlas_K05_logistic-sokubo.jpg",
      "sha256": "dde88939135fd7c04b7d0a7e16fd207e33077bbc48d697ea5f65cd780cfa4a0c"
    },
    {
      "file": "images/Atlas_L01_sine-oct.jpg",
      "sha256": "25c8db063a0d6874f71f72c412b079f41967ffe727cee404d59dba7e00430c89"
    },
    {
      "file": "images/Atlas_L02_sine-split.jpg",
      "sha256": "6f44ae05ae049c0209611c9cfdc5a3842416f66beea601c36ea0ae2d8f102af9"
    },
    {
      "file": "images/Atlas_L03_sine-semi.jpg",
      "sha256": "2c3dc8e0857379e7dd682ed90d5d35777351ab9413ad1a02994432b10fed801f"
    },
    {
      "file": "images/Atlas_L04_sine-splitq.jpg",
      "sha256": "5eb308411355cd638b086cda1b8b4f0ef9ef040732d88b1cec6dbc4d2828e898"
    },
    {
      "file": "images/Atlas_M01_map-kaleidoscope4d-okubo.jpg",
      "sha256": "dc1373abbed4781eabaa23c4f3281eb1e78d2c0f4104b56b7025af52c3d59c05"
    },
    {
      "file": "images/Atlas_M02_map-kaleidoscope4d-oct.jpg",
      "sha256": "a87012a49e71b8d08dda4054f13b6c069446565253f079dfcb7532a06ed9b9f5"
    },
    {
      "file": "images/Atlas_M03_map-inversion4d-okubo.jpg",
      "sha256": "50a1957a87163d6b1f59c7a340e31220218cd822a969dfacf0dba4cd560241c1"
    },
    {
      "file": "images/Atlas_M04_map-inversion4d-oct.jpg",
      "sha256": "ef3f34ff37970ef0b2814ec1237c5d618b949cfa70f0c43ce586317021f553bf"
    },
    {
      "file": "images/Atlas_M05_map-spherefold4d-okubo.jpg",
      "sha256": "d48dc44bbfa0b443e8bd5b7aa26aadf6570fec1f9ff67b9233bdcd3fe977f7fd"
    },
    {
      "file": "images/Atlas_M06_map-twist4d-okubo.jpg",
      "sha256": "cca21a60e176cee2b7f511eddc0ca670b12c54566079f4f961991a32c10351e2"
    },
    {
      "file": "images/Atlas_M07_map-waves4d-para.jpg",
      "sha256": "fced37efeaf19485d16bd8679a97b250704d8a8a3df5f60e595ab229695cdfc6"
    },
    {
      "file": "images/Atlas_M08_map-tesseractfold4d-okubo.jpg",
      "sha256": "65c3fea568f8af5a85db6c02d59b448028e462fe3364c0ac5a89075526572da7"
    },
    {
      "file": "images/Atlas_M09_map-rotation4d-xw45-oct.jpg",
      "sha256": "94496f25aa78dd51e3141929ed74b043057d3505ad6357ae4c086990d1b72d65"
    },
    {
      "file": "images/Atlas_M10_map-rotation4d-xw45-okubo.jpg",
      "sha256": "4f9c769241099f5f09691c347b27df0fdcfc5a806fad490894ec3887a74e07bd"
    },
    {
      "file": "images/Atlas_M11_map-kaleidoscope2d-okubo.jpg",
      "sha256": "25e2cda933d1aaa1e5390bc771a3798ea67a8d9a580ad495a55ef35328c669b0"
    },
    {
      "file": "images/Atlas_M12_map-twirl2d-oct.jpg",
      "sha256": "ffb7589417ec584952f4d05c1d73f1633e72c6092de68d4637863941aa2d40ee"
    },
    {
      "file": "images/Atlas_M13_map-mirror4d-okubo.jpg",
      "sha256": "6a6955f43e46af7c7121bfa79707cda80922ba5c291e15f8bb1d5fc45ac28e83"
    },
    {
      "file": "images/Atlas_N01_color-smooth8d.jpg",
      "sha256": "2754d21d3d6b6522d568d902e0e0e84d54a7536d65d968aae0b9fd1c0e49dfbe"
    },
    {
      "file": "images/Atlas_N02_color-trap8-point.jpg",
      "sha256": "f59c6512446628172707411d7e2c7ca11e2387480352e98c6f8aa634e581caca"
    },
    {
      "file": "images/Atlas_N03_color-trap8-hyperplane-l.jpg",
      "sha256": "643fa07a3bc247dd570c8f4785a591593f2a85e44d36cdf826a202296cfa7bba"
    },
    {
      "file": "images/Atlas_N04_color-trap8-sphere.jpg",
      "sha256": "e249e8e51e6501104d557b3bd5e5c7e18d9ec567e03a43d8d5d7ef93e96ff026"
    },
    {
      "file": "images/Atlas_N05_color-hidden-average.jpg",
      "sha256": "8a3369ca9a188451e154c6197c7a6ff91f09ad201a6b66e67f1d6ae9c930d5ab"
    },
    {
      "file": "images/Atlas_N06_color-hidden-final.jpg",
      "sha256": "baee745d557579812e959a64c8971a4101e9d9fb8512346b97d19844d70567d2"
    },
    {
      "file": "images/Atlas_N07_color-standard-smooth.jpg",
      "sha256": "47da67b5ec3c01e4ca4817e987b3578097032fd9889e3487800979324fa30f58"
    },
    {
      "file": "images/Atlas_N08_color-quaternion-direction.jpg",
      "sha256": "8a168218e432240d4964eca90505ce63865dd17bf8712dc2190cf45ca1035e2c"
    },
    {
      "file": "images/Atlas_N09_color-orbittrap4d.jpg",
      "sha256": "aecfd9aeae8d4866c1a49b5da80c56d5ac8188e7c898c36333fda446b670ec04"
    },
    {
      "file": "images/Atlas_N10_color-hidden-oct-vs.jpg",
      "sha256": "1342cfea4b7ee24c50796624d8e0243a32d74f6a42b6e36cd8188c21ec22500e"
    },
    {
      "file": "images/Atlas_O01_depth-okubo-l-0p3.jpg",
      "sha256": "d4fa5cd54b20c084c3b038f7c358b47cd3173338011789aa8700d5a86e08553c"
    },
    {
      "file": "images/Atlas_O02_depth-okubo-l-0p6.jpg",
      "sha256": "763db1880cc97b8a19deeb7fc6bd0e82dcdaf09e7570fa7a6329f475601a41c4"
    },
    {
      "file": "images/Atlas_O03_depth-oct-l-0p4.jpg",
      "sha256": "5472e60316cea3685d8935a754fe76a8dd1704caaf63227da4ff95961a7ce286"
    },
    {
      "file": "images/Atlas_P01_semi-para.jpg",
      "sha256": "d9b497b57c447e6b1de4a1e632d8e1b4ab02f90d426217ee1c7c904f0d96b973"
    },
    {
      "file": "images/Atlas_P02_semi-okubo.jpg",
      "sha256": "a827f068436664b3b3e81ee6eeb42c3d8562510a64acd8097005f72e4abf8eec"
    },
    {
      "file": "images/Atlas_P03_anisotropic-octonions.jpg",
      "sha256": "04dd801c9c3aece9f6268f31db47eb30917db18d4ebbb83e03a81b9bd709c878"
    },
    {
      "file": "images/Atlas_P04_split-petersson-60.jpg",
      "sha256": "a9c1338867577a7edf36e306b82c2ddf3bdc8f80fc3f26e6602badb17bd55232"
    },
    {
      "file": "images/Atlas_P05_okubo-imaginary-slices.jpg",
      "sha256": "010dcad7484436828303ed8240da617e7856aad4fa8d5aba67a9b592d4cc18d7"
    },
    {
      "file": "images/Atlas_P06_sokubo-imaginary-slices.jpg",
      "sha256": "89de463522f89ab3912523a4e5d6f86490c8363688d264c9ef71da6102e92659"
    },
    {
      "file": "plates.json",
      "sha256": "7aab9e6c1e2c7e8941e5381bfd3bf6305d5ae370eb8cf0ff5fc2999430dbc5ac"
    }
  ],
  "conclusions": [
    "117 plates rendered, 0 errors",
    "per plate: the body share of each slice, 21 Jaccard symmetry scores per slice and the span dimension of six orbits per slice (plates.json)"
  ],
  "limitations": [
    "The body is the escape set in maxiter iterations with the Euclidean bailout of the formula (a finite-iteration approximation of the filled Julia or Mandelbrot set).",
    "Symmetry scores are Monte Carlo estimates on about 2400 quasi-random points of a ball; scores near 1 (> 0.97) indicate a symmetry up to the sampling and the boundary, not a proof.",
    "Orbit span dimensions use a relative tolerance of 1e-7 and at most 24 orbit points before escape.",
    "Page errors: none"
  ]
}

==> anc/results/run_atlas_render_2026-09-29T17-56-41/plates.json <==
[
 {
  "id": "A01",
  "part": "A",
  "slug": "julia-oct-complex-c",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Gold",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 0,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_A01_julia-oct-complex-c.jpg",
  "resolved": {
   "c": {
    "sStar": 0.682399,
    "frac": 0.97,
    "value": [
     -0.230971,
     0.620322,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 1914,
  "metricMs": 690,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.2471,
    "sym": {
     "Mx": 0.3462,
     "My": 0.3462,
     "Mz": 1,
     "Rx180": 0.3462,
     "Rx120": 0.3986,
     "Rx90": 0.472,
     "Rx72": 0.5456,
     "Rx60": 0.5913,
     "Rx37": 0.7195,
     "Ry180": 0.3462,
     "Ry120": 0.3731,
     "Ry90": 0.4238,
     "Ry72": 0.4738,
     "Ry60": 0.4885,
     "Ry37": 0.5687,
     "Rz180": 1,
     "Rz120": 0.3744,
     "Rz90": 0.3103,
     "Rz72": 0.3341,
     "Rz60": 0.3647,
     "Rz37": 0.4598
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.2471,
    "sym": {
     "Mx": 0.3462,
     "My": 0.3462,
     "Mz": 1,
     "Rx180": 0.3462,
     "Rx120": 0.3986,
     "Rx90": 0.472,
     "Rx72": 0.5456,
     "Rx60": 0.5913,
     "Rx37": 0.7195,
     "Ry180": 0.3462,
     "Ry120": 0.3731,
     "Ry90": 0.4238,
     "Ry72": 0.4738,
     "Ry60": 0.4885,
     "Ry37": 0.5687,
     "Rz180": 1,
     "Rz120": 0.3744,
     "Rz90": 0.3103,
     "Rz72": 0.3341,
     "Rz60": 0.3647,
     "Rz37": 0.4598
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.2258,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.6698,
     "Ry90": 0.6357,
     "Ry72": 0.6477,
     "Ry60": 0.653,
     "Ry37": 0.6723,
     "Rz180": 1,
     "Rz120": 0.6677,
     "Rz90": 0.6216,
     "Rz72": 0.6529,
     "Rz60": 0.659,
     "Rz37": 0.6459
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.3483,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "A02",
  "part": "A",
  "slug": "julia-split-complex-c",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Copper",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 1,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_A02_julia-split-complex-c.jpg",
  "resolved": {
   "c": {
    "sStar": 0.682399,
    "frac": 0.97,
    "value": [
     -0.230971,
     0.620322,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 1827,
  "metricMs": 773,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.2471,
    "sym": {
     "Mx": 0.3462,
     "My": 0.3462,
     "Mz": 1,
     "Rx180": 0.3462,
     "Rx120": 0.3986,
     "Rx90": 0.472,
     "Rx72": 0.5456,
     "Rx60": 0.5913,
     "Rx37": 0.7195,
     "Ry180": 0.3462,
     "Ry120": 0.3731,
     "Ry90": 0.4238,
     "Ry72": 0.4738,
     "Ry60": 0.4885,
     "Ry37": 0.5687,
     "Rz180": 1,
     "Rz120": 0.3744,
     "Rz90": 0.3103,
     "Rz72": 0.3341,
     "Rz60": 0.3647,
     "Rz37": 0.4598
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.275,
    "sym": {
     "Mx": 0.3576,
     "My": 0.3576,
     "Mz": 1,
     "Rx180": 0.3576,
     "Rx120": 0.2878,
     "Rx90": 0.3821,
     "Rx72": 0.3812,
     "Rx60": 0.3771,
     "Rx37": 0.4255,
     "Ry180": 0.3576,
     "Ry120": 0.3617,
     "Ry90": 0.4264,
     "Ry72": 0.4436,
     "Ry60": 0.4631,
     "Ry37": 0.5236,
     "Rz180": 1,
     "Rz120": 0.2916,
     "Rz90": 0.2234,
     "Rz72": 0.2512,
     "Rz60": 0.2945,
     "Rz37": 0.3723
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.3063,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.3905,
     "Rx90": 0.5482,
     "Rx72": 0.4457,
     "Rx60": 0.3835,
     "Rx37": 0.3759,
     "Ry180": 1,
     "Ry120": 0.5603,
     "Ry90": 0.5217,
     "Ry72": 0.5294,
     "Ry60": 0.5736,
     "Ry37": 0.6591,
     "Rz180": 1,
     "Rz120": 0.3856,
     "Rz90": 0.3279,
     "Rz72": 0.3483,
     "Rz60": 0.3882,
     "Rz37": 0.5016
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.595,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.5005,
     "Rx90": 0.6182,
     "Rx72": 0.5492,
     "Rx60": 0.4979,
     "Rx37": 0.5181,
     "Ry180": 1,
     "Ry120": 0.4925,
     "Ry90": 0.6243,
     "Ry72": 0.5585,
     "Ry60": 0.5016,
     "Ry37": 0.5103,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "A03",
  "part": "A",
  "slug": "julia-splitq-complex-c",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Sunset",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 2,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_A03_julia-splitq-complex-c.jpg",
  "resolved": {
   "c": {
    "sStar": 0.425124,
    "frac": 0.97,
    "value": [
     -0.143891,
     0.386451,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 1881,
  "metricMs": 872,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.4258,
    "sym": {
     "Mx": 0.4635,
     "My": 0.4635,
     "Mz": 1,
     "Rx180": 0.4635,
     "Rx120": 0.358,
     "Rx90": 0.484,
     "Rx72": 0.5018,
     "Rx60": 0.4576,
     "Rx37": 0.457,
     "Ry180": 0.4635,
     "Ry120": 0.4154,
     "Ry90": 0.4163,
     "Ry72": 0.4401,
     "Ry60": 0.4706,
     "Ry37": 0.5735,
     "Rz180": 1,
     "Rz120": 0.4383,
     "Rz90": 0.3964,
     "Rz72": 0.412,
     "Rz60": 0.4411,
     "Rz37": 0.5564
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.4258,
    "sym": {
     "Mx": 0.4635,
     "My": 0.4635,
     "Mz": 1,
     "Rx180": 0.4635,
     "Rx120": 0.358,
     "Rx90": 0.484,
     "Rx72": 0.5018,
     "Rx60": 0.4576,
     "Rx37": 0.457,
     "Ry180": 0.4635,
     "Ry120": 0.4154,
     "Ry90": 0.4163,
     "Ry72": 0.4401,
     "Ry60": 0.4706,
     "Ry37": 0.5735,
     "Rz180": 1,
     "Rz120": 0.4383,
     "Rz90": 0.3964,
     "Rz72": 0.412,
     "Rz60": 0.4411,
     "Rz37": 0.5564
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.3758,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.7623,
     "Ry90": 0.7637,
     "Ry72": 0.7578,
     "Ry60": 0.7634,
     "Ry37": 0.7837,
     "Rz180": 1,
     "Rz120": 0.7727,
     "Rz90": 0.7566,
     "Rz72": 0.7651,
     "Rz60": 0.774,
     "Rz37": 0.7962
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.5758,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.4791,
     "Ry90": 0.6146,
     "Ry72": 0.5363,
     "Ry60": 0.4801,
     "Ry37": 0.5005,
     "Rz180": 1,
     "Rz120": 0.4795,
     "Rz90": 0.6006,
     "Rz72": 0.5304,
     "Rz60": 0.4737,
     "Rz37": 0.4935
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "A04",
  "part": "A",
  "slug": "julia-semi-complex-c",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Emerald",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 3,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_A04_julia-semi-complex-c.jpg",
  "resolved": {
   "c": {
    "sStar": 0.682399,
    "frac": 0.97,
    "value": [
     -0.230971,
     0.620322,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 1875,
  "metricMs": 899,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.2471,
    "sym": {
     "Mx": 0.3462,
     "My": 0.3462,
     "Mz": 1,
     "Rx180": 0.3462,
     "Rx120": 0.3986,
     "Rx90": 0.472,
     "Rx72": 0.5456,
     "Rx60": 0.5913,
     "Rx37": 0.7195,
     "Ry180": 0.3462,
     "Ry120": 0.3731,
     "Ry90": 0.4238,
     "Ry72": 0.4738,
     "Ry60": 0.4885,
     "Ry37": 0.5687,
     "Rz180": 1,
     "Rz120": 0.3744,
     "Rz90": 0.3103,
     "Rz72": 0.3341,
     "Rz60": 0.3647,
     "Rz37": 0.4598
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.4533,
    "sym": {
     "Mx": 0.3817,
     "My": 0.3817,
     "Mz": 1,
     "Rx180": 0.3817,
     "Rx120": 0.3451,
     "Rx90": 0.3279,
     "Rx72": 0.343,
     "Rx60": 0.3826,
     "Rx37": 0.5192,
     "Ry180": 0.3817,
     "Ry120": 0.3166,
     "Ry90": 0.3378,
     "Ry72": 0.3873,
     "Ry60": 0.4406,
     "Ry37": 0.562,
     "Rz180": 1,
     "Rz120": 0.4239,
     "Rz90": 0.3421,
     "Rz72": 0.377,
     "Rz60": 0.4272,
     "Rz37": 0.4826
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.45,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.4932,
     "Rx90": 0.4274,
     "Rx72": 0.4543,
     "Rx60": 0.5038,
     "Rx37": 0.6175,
     "Ry180": 1,
     "Ry120": 0.3861,
     "Ry90": 0.3224,
     "Ry72": 0.3421,
     "Ry60": 0.3768,
     "Ry37": 0.5275,
     "Rz180": 1,
     "Rz120": 0.7185,
     "Rz90": 0.6788,
     "Rz72": 0.6996,
     "Rz60": 0.7251,
     "Rz37": 0.7064
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.6454,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.5963,
     "Rx90": 0.5314,
     "Rx72": 0.5567,
     "Rx60": 0.5991,
     "Rx37": 0.7184,
     "Ry180": 1,
     "Ry120": 0.5984,
     "Ry90": 0.5381,
     "Ry72": 0.5636,
     "Ry60": 0.6054,
     "Ry37": 0.7182,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "A05",
  "part": "A",
  "slug": "julia-para-complex-c",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Deep Blue",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 4,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_A05_julia-para-complex-c.jpg",
  "resolved": {
   "c": {
    "sStar": 0.25405,
    "frac": 0.97,
    "value": [
     -0.085988,
     0.230939,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 1926,
  "metricMs": 806,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.3563,
    "sym": {
     "Mx": 0.6428,
     "My": 0.6428,
     "Mz": 1,
     "Rx180": 0.6428,
     "Rx120": 0.6811,
     "Rx90": 0.7251,
     "Rx72": 0.7683,
     "Rx60": 0.7956,
     "Rx37": 0.8672,
     "Ry180": 0.6428,
     "Ry120": 0.6468,
     "Ry90": 0.6725,
     "Ry72": 0.7003,
     "Ry60": 0.7156,
     "Ry37": 0.7794,
     "Rz180": 1,
     "Rz120": 0.6612,
     "Rz90": 0.627,
     "Rz72": 0.6304,
     "Rz60": 0.6538,
     "Rz37": 0.7245
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.3563,
    "sym": {
     "Mx": 0.6428,
     "My": 0.6428,
     "Mz": 1,
     "Rx180": 0.6428,
     "Rx120": 0.6811,
     "Rx90": 0.7251,
     "Rx72": 0.7683,
     "Rx60": 0.7956,
     "Rx37": 0.8672,
     "Ry180": 0.6428,
     "Ry120": 0.6468,
     "Ry90": 0.6725,
     "Ry72": 0.7003,
     "Ry60": 0.7156,
     "Ry37": 0.7794,
     "Rz180": 1,
     "Rz120": 0.6612,
     "Rz90": 0.627,
     "Rz72": 0.6304,
     "Rz60": 0.6538,
     "Rz37": 0.7245
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.3458,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.8488,
     "Ry90": 0.8224,
     "Ry72": 0.8258,
     "Ry60": 0.8426,
     "Ry37": 0.8602,
     "Rz180": 1,
     "Rz120": 0.8555,
     "Rz90": 0.8343,
     "Rz72": 0.8429,
     "Rz60": 0.8416,
     "Rz37": 0.8499
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.355,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "A06",
  "part": "A",
  "slug": "julia-spara-complex-c",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Neon",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 5,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_A06_julia-spara-complex-c.jpg",
  "resolved": {
   "c": {
    "sStar": 0.25405,
    "frac": 0.97,
    "value": [
     -0.085988,
     0.230939,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 1813,
  "metricMs": 938,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.3563,
    "sym": {
     "Mx": 0.6428,
     "My": 0.6428,
     "Mz": 1,
     "Rx180": 0.6428,
     "Rx120": 0.6811,
     "Rx90": 0.7251,
     "Rx72": 0.7683,
     "Rx60": 0.7956,
     "Rx37": 0.8672,
     "Ry180": 0.6428,
     "Ry120": 0.6468,
     "Ry90": 0.6725,
     "Ry72": 0.7003,
     "Ry60": 0.7156,
     "Ry37": 0.7794,
     "Rz180": 1,
     "Rz120": 0.6612,
     "Rz90": 0.627,
     "Rz72": 0.6304,
     "Rz60": 0.6538,
     "Rz37": 0.7245
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.5279,
    "sym": {
     "Mx": 0.7163,
     "My": 0.7163,
     "Mz": 1,
     "Rx180": 0.7163,
     "Rx120": 0.5117,
     "Rx90": 0.6922,
     "Rx72": 0.5774,
     "Rx60": 0.5205,
     "Rx37": 0.5045,
     "Ry180": 0.7163,
     "Ry120": 0.6128,
     "Ry90": 0.631,
     "Ry72": 0.6213,
     "Ry60": 0.635,
     "Ry37": 0.6737,
     "Rz180": 1,
     "Rz120": 0.5081,
     "Rz90": 0.4723,
     "Rz72": 0.4781,
     "Rz60": 0.4938,
     "Rz37": 0.5697
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.5258,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.5184,
     "Rx90": 0.789,
     "Rx72": 0.6266,
     "Rx60": 0.5259,
     "Rx37": 0.5039,
     "Ry180": 1,
     "Ry120": 0.6251,
     "Ry90": 0.6271,
     "Ry72": 0.6363,
     "Ry60": 0.6314,
     "Ry37": 0.6715,
     "Rz180": 1,
     "Rz120": 0.5698,
     "Rz90": 0.514,
     "Rz72": 0.542,
     "Rz60": 0.5779,
     "Rz37": 0.6549
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.7246,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.6262,
     "Rx90": 0.6496,
     "Rx72": 0.6363,
     "Rx60": 0.6251,
     "Rx37": 0.6744,
     "Ry180": 1,
     "Ry120": 0.618,
     "Ry90": 0.6543,
     "Ry72": 0.6456,
     "Ry60": 0.6273,
     "Ry37": 0.6779,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "A07",
  "part": "A",
  "slug": "julia-okubo-complex-c",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_A07_julia-okubo-complex-c.jpg",
  "resolved": {
   "c": {
    "sStar": 0.25405,
    "frac": 0.97,
    "value": [
     -0.085988,
     0.230939,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 368,
  "metricMs": 893,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.3563,
    "sym": {
     "Mx": 0.6428,
     "My": 0.6428,
     "Mz": 1,
     "Rx180": 0.6428,
     "Rx120": 0.6811,
     "Rx90": 0.7251,
     "Rx72": 0.7683,
     "Rx60": 0.7956,
     "Rx37": 0.8672,
     "Ry180": 0.6428,
     "Ry120": 0.6468,
     "Ry90": 0.6725,
     "Ry72": 0.7003,
     "Ry60": 0.7156,
     "Ry37": 0.7794,
     "Rz180": 1,
     "Rz120": 0.6612,
     "Rz90": 0.627,
     "Rz72": 0.6304,
     "Rz60": 0.6538,
     "Rz37": 0.7245
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.3488,
    "sym": {
     "Mx": 0.7118,
     "My": 0.7118,
     "Mz": 1,
     "Rx180": 0.7118,
     "Rx120": 0.726,
     "Rx90": 0.7414,
     "Rx72": 0.763,
     "Rx60": 0.7821,
     "Rx37": 0.8199,
     "Ry180": 0.7118,
     "Ry120": 0.6896,
     "Ry90": 0.6992,
     "Ry72": 0.7237,
     "Ry60": 0.75,
     "Ry37": 0.8193,
     "Rz180": 1,
     "Rz120": 0.685,
     "Rz90": 0.6541,
     "Rz72": 0.665,
     "Rz60": 0.6835,
     "Rz37": 0.7328
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.37,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9581,
     "Rx90": 0.9484,
     "Rx72": 0.9569,
     "Rx60": 0.9503,
     "Rx37": 0.957,
     "Ry180": 1,
     "Ry120": 0.8987,
     "Ry90": 0.88,
     "Ry72": 0.891,
     "Ry60": 0.9011,
     "Ry37": 0.9314,
     "Rz180": 1,
     "Rz120": 0.8974,
     "Rz90": 0.872,
     "Rz72": 0.8845,
     "Rz60": 0.8954,
     "Rz37": 0.9161
    },
    "orbitDims": [
     4,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.3292,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.8941,
     "Rx90": 0.8729,
     "Rx72": 0.8842,
     "Rx60": 0.8934,
     "Rx37": 0.9269,
     "Ry180": 1,
     "Ry120": 0.9175,
     "Ry90": 0.9566,
     "Ry72": 0.9279,
     "Ry60": 0.9035,
     "Ry37": 0.9006,
     "Rz180": 1,
     "Rz120": 0.907,
     "Rz90": 0.9058,
     "Rz72": 0.9189,
     "Rz60": 0.9269,
     "Rz37": 0.9386
    },
    "orbitDims": [
     4,
     5,
     5,
     5,
     5,
     5
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "A08",
  "part": "A",
  "slug": "julia-sokubo-complex-c",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Fire",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 7,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_A08_julia-sokubo-complex-c.jpg",
  "resolved": {
   "c": {
    "sStar": 0.25405,
    "frac": 0.97,
    "value": [
     -0.085988,
     0.230939,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 1873,
  "metricMs": 1155,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.3563,
    "sym": {
     "Mx": 0.6428,
     "My": 0.6428,
     "Mz": 1,
     "Rx180": 0.6428,
     "Rx120": 0.6811,
     "Rx90": 0.7251,
     "Rx72": 0.7683,
     "Rx60": 0.7956,
     "Rx37": 0.8672,
     "Ry180": 0.6428,
     "Ry120": 0.6468,
     "Ry90": 0.6725,
     "Ry72": 0.7003,
     "Ry60": 0.7156,
     "Ry37": 0.7794,
     "Rz180": 1,
     "Rz120": 0.6612,
     "Rz90": 0.627,
     "Rz72": 0.6304,
     "Rz60": 0.6538,
     "Rz37": 0.7245
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.5467,
    "sym": {
     "Mx": 0.5708,
     "My": 0.5708,
     "Mz": 1,
     "Rx180": 0.5708,
     "Rx120": 0.6542,
     "Rx90": 0.5302,
     "Rx72": 0.5026,
     "Rx60": 0.5057,
     "Rx37": 0.5816,
     "Ry180": 0.5708,
     "Ry120": 0.6614,
     "Ry90": 0.6217,
     "Ry72": 0.5388,
     "Ry60": 0.5243,
     "Ry37": 0.5616,
     "Rz180": 1,
     "Rz120": 0.5244,
     "Rz90": 0.4838,
     "Rz72": 0.4983,
     "Rz60": 0.5198,
     "Rz37": 0.6063
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.4575,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.5737,
     "Rx90": 0.6058,
     "Rx72": 0.5894,
     "Rx60": 0.5798,
     "Rx37": 0.6118,
     "Ry180": 1,
     "Ry120": 0.6357,
     "Ry90": 0.6113,
     "Ry72": 0.6639,
     "Ry60": 0.6289,
     "Ry37": 0.5495,
     "Rz180": 1,
     "Rz120": 0.5155,
     "Rz90": 0.5921,
     "Rz72": 0.5653,
     "Rz60": 0.5147,
     "Rz37": 0.4973
    },
    "orbitDims": [
     4,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.545,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.6885,
     "Rx90": 0.7495,
     "Rx72": 0.7138,
     "Rx60": 0.675,
     "Rx37": 0.6465,
     "Ry180": 1,
     "Ry120": 0.733,
     "Ry90": 0.5876,
     "Ry72": 0.6643,
     "Ry60": 0.7443,
     "Ry37": 0.6508,
     "Rz180": 1,
     "Rz120": 0.7715,
     "Rz90": 0.7606,
     "Rz72": 0.7582,
     "Rz60": 0.7644,
     "Rz37": 0.8047
    },
    "orbitDims": [
     4,
     5,
     5,
     5,
     5,
     5
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "B01",
  "part": "B",
  "slug": "julia-oct-generic-c",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Gold",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 0,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_B01_julia-oct-generic-c.jpg",
  "resolved": {
   "c": {
    "sStar": 0.738318,
    "frac": 0.95,
    "value": [
     -0.598111,
     -0.032383,
     0.07452,
     0.02458,
     0.005852,
     0.240597,
     -0.170109,
     0.200411
    ]
   }
  },
  "gpuMs": 342,
  "metricMs": 645,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.165,
    "sym": {
     "Mx": 0.5824,
     "My": 0.9726,
     "Mz": 0.5765,
     "Rx180": 0.5824,
     "Rx120": 0.6176,
     "Rx90": 0.6744,
     "Rx72": 0.7043,
     "Rx60": 0.7279,
     "Rx37": 0.7851,
     "Ry180": 0.9726,
     "Ry120": 0.4391,
     "Ry90": 0.4459,
     "Ry72": 0.4491,
     "Ry60": 0.4444,
     "Ry37": 0.5009,
     "Rz180": 0.5765,
     "Rz120": 0.4235,
     "Rz90": 0.5037,
     "Rz72": 0.4807,
     "Rz60": 0.4707,
     "Rz37": 0.5141
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.1663,
    "sym": {
     "Mx": 0.6968,
     "My": 0.9702,
     "Mz": 0.6852,
     "Rx180": 0.6968,
     "Rx120": 0.7186,
     "Rx90": 0.7871,
     "Rx72": 0.809,
     "Rx60": 0.8269,
     "Rx37": 0.8729,
     "Ry180": 0.9702,
     "Ry120": 0.4678,
     "Ry90": 0.5009,
     "Ry72": 0.5019,
     "Ry60": 0.474,
     "Ry37": 0.5456,
     "Rz180": 0.6852,
     "Rz120": 0.4693,
     "Rz90": 0.5478,
     "Rz72": 0.5272,
     "Rz60": 0.5019,
     "Rz37": 0.5395
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.1704,
    "sym": {
     "Mx": 0.5202,
     "My": 0.5899,
     "Mz": 0.672,
     "Rx180": 0.5202,
     "Rx120": 0.5669,
     "Rx90": 0.6191,
     "Rx72": 0.6747,
     "Rx60": 0.7098,
     "Rx37": 0.7624,
     "Ry180": 0.5899,
     "Ry120": 0.4135,
     "Ry90": 0.461,
     "Ry72": 0.4321,
     "Ry60": 0.4488,
     "Ry37": 0.5138,
     "Rz180": 0.672,
     "Rz120": 0.4291,
     "Rz90": 0.4288,
     "Rz72": 0.4512,
     "Rz60": 0.4306,
     "Rz37": 0.4664
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.2171,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "B02",
  "part": "B",
  "slug": "julia-split-generic-c",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Copper",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 1,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "extent": 2.4,
  "image": "Atlas_B02_julia-split-generic-c.jpg",
  "resolved": {
   "c": {
    "sStar": 1.485619,
    "frac": 0.95,
    "value": [
     -1.203499,
     -0.06516,
     0.149947,
     0.049459,
     0.011776,
     0.484121,
     -0.342287,
     0.40326
    ]
   }
  },
  "gpuMs": 304,
  "metricMs": 493,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.1563,
    "sym": {
     "Mx": 0.6875,
     "My": 0.9921,
     "Mz": 0.6853,
     "Rx180": 0.6875,
     "Rx120": 0.729,
     "Rx90": 0.7727,
     "Rx72": 0.8049,
     "Rx60": 0.8211,
     "Rx37": 0.8715,
     "Ry180": 0.9921,
     "Ry120": 0.6644,
     "Ry90": 0.6362,
     "Ry72": 0.6435,
     "Ry60": 0.6637,
     "Ry37": 0.7218,
     "Rz180": 0.6853,
     "Rz120": 0.6293,
     "Rz90": 0.7529,
     "Rz72": 0.74,
     "Rz60": 0.7172,
     "Rz37": 0.7279
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.1533,
    "sym": {
     "Mx": 0.7824,
     "My": 0.9838,
     "Mz": 0.7805,
     "Rx180": 0.7824,
     "Rx120": 0.7896,
     "Rx90": 0.838,
     "Rx72": 0.8686,
     "Rx60": 0.8753,
     "Rx37": 0.9239,
     "Ry180": 0.9838,
     "Ry120": 0.7237,
     "Ry90": 0.7126,
     "Ry72": 0.7133,
     "Ry60": 0.715,
     "Ry37": 0.7601,
     "Rz180": 0.7805,
     "Rz120": 0.6847,
     "Rz90": 0.7726,
     "Rz72": 0.7705,
     "Rz60": 0.7651,
     "Rz37": 0.7663
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.1583,
    "sym": {
     "Mx": 0.6165,
     "My": 0.6747,
     "Mz": 0.7716,
     "Rx180": 0.6165,
     "Rx120": 0.6595,
     "Rx90": 0.6989,
     "Rx72": 0.7427,
     "Rx60": 0.7773,
     "Rx37": 0.8471,
     "Ry180": 0.6747,
     "Ry120": 0.6081,
     "Ry90": 0.6354,
     "Ry72": 0.6452,
     "Ry60": 0.6375,
     "Ry37": 0.7185,
     "Rz180": 0.7716,
     "Rz120": 0.6366,
     "Rz90": 0.5945,
     "Rz72": 0.6226,
     "Rz60": 0.6335,
     "Rz37": 0.694
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.2167,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "B03",
  "part": "B",
  "slug": "julia-splitq-generic-c",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Sunset",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 2,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_B03_julia-splitq-generic-c.jpg",
  "resolved": {
   "c": {
    "sStar": 1.643756,
    "frac": 0.95,
    "value": [
     -1.331605,
     -0.072096,
     0.165908,
     0.054723,
     0.013029,
     0.535653,
     -0.378721,
     0.446185
    ]
   }
  },
  "gpuMs": 450,
  "metricMs": 677,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.3029,
    "sym": {
     "Mx": 0.5887,
     "My": 0.8562,
     "Mz": 0.5862,
     "Rx180": 0.5887,
     "Rx120": 0.1,
     "Rx90": 0.0554,
     "Rx72": 0.0817,
     "Rx60": 0.1008,
     "Rx37": 0.2381,
     "Ry180": 0.8562,
     "Ry120": 0.4033,
     "Ry90": 0.3613,
     "Ry72": 0.3627,
     "Ry60": 0.399,
     "Ry37": 0.46,
     "Rz180": 0.5862,
     "Rz120": 0.3587,
     "Rz90": 0.3629,
     "Rz72": 0.3538,
     "Rz60": 0.3489,
     "Rz37": 0.3764
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.0229,
    "sym": {
     "Mx": 0.3023,
     "My": 0.7619,
     "Mz": 0.2759,
     "Rx180": 0.3023,
     "Rx120": 0.2697,
     "Rx90": 0.4125,
     "Rx72": 0.3421,
     "Rx60": 0.3704,
     "Rx37": 0.3827,
     "Ry180": 0.7619,
     "Ry120": 0.1957,
     "Ry90": 0.1538,
     "Ry72": 0.1485,
     "Ry60": 0.2159,
     "Ry37": 0.1748,
     "Rz180": 0.2759,
     "Rz120": 0.1959,
     "Rz90": 0.1895,
     "Rz72": 0.1771,
     "Rz60": 0.1771,
     "Rz37": 0.1717
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.3267,
    "sym": {
     "Mx": 0.703,
     "My": 0.2815,
     "Mz": 0.3106,
     "Rx180": 0.703,
     "Rx120": 0.0821,
     "Rx90": 0.044,
     "Rx72": 0.0516,
     "Rx60": 0.0823,
     "Rx37": 0.2611,
     "Ry180": 0.2815,
     "Ry120": 0.3132,
     "Ry90": 0.3141,
     "Ry72": 0.3052,
     "Ry60": 0.3227,
     "Ry37": 0.4103,
     "Rz180": 0.3106,
     "Rz120": 0.2792,
     "Rz90": 0.277,
     "Rz72": 0.3277,
     "Rz60": 0.3754,
     "Rz37": 0.4962
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.3354,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.1705,
     "Rx90": 0.0362,
     "Rx72": 0.1044,
     "Rx60": 0.1877,
     "Rx37": 0.4023,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 0.177,
     "Rz90": 0.0383,
     "Rz72": 0.1012,
     "Rz60": 0.1747,
     "Rz37": 0.3932
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "B04",
  "part": "B",
  "slug": "julia-semi-generic-c",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Emerald",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 3,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_B04_julia-semi-generic-c.jpg",
  "resolved": {
   "c": {
    "sStar": 0.870757,
    "frac": 0.95,
    "value": [
     -0.705399,
     -0.038192,
     0.087887,
     0.028989,
     0.006902,
     0.283755,
     -0.200622,
     0.23636
    ]
   }
  },
  "gpuMs": 352,
  "metricMs": 885,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.175,
    "sym": {
     "Mx": 0.7621,
     "My": 0.8937,
     "Mz": 0.7919,
     "Rx180": 0.7621,
     "Rx120": 0.7876,
     "Rx90": 0.8377,
     "Rx72": 0.8514,
     "Rx60": 0.8619,
     "Rx37": 0.9151,
     "Ry180": 0.8937,
     "Ry120": 0.456,
     "Ry90": 0.4756,
     "Ry72": 0.4913,
     "Ry60": 0.457,
     "Ry37": 0.5054,
     "Rz180": 0.7919,
     "Rz120": 0.4692,
     "Rz90": 0.5143,
     "Rz72": 0.4982,
     "Rz60": 0.4658,
     "Rz37": 0.5144
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.4963,
    "sym": {
     "Mx": 0.9031,
     "My": 0.9031,
     "Mz": 1,
     "Rx180": 0.9031,
     "Rx120": 0.3473,
     "Rx90": 0.2893,
     "Rx72": 0.3144,
     "Rx60": 0.3458,
     "Rx37": 0.4969,
     "Ry180": 0.9031,
     "Ry120": 0.6537,
     "Ry90": 0.63,
     "Ry72": 0.6317,
     "Ry60": 0.6496,
     "Ry37": 0.6969,
     "Rz180": 1,
     "Rz120": 0.4959,
     "Rz90": 0.534,
     "Rz72": 0.5342,
     "Rz60": 0.4962,
     "Rz37": 0.5559
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.4933,
    "sym": {
     "Mx": 0.8267,
     "My": 0.8267,
     "Mz": 1,
     "Rx180": 0.8267,
     "Rx120": 0.3375,
     "Rx90": 0.281,
     "Rx72": 0.3024,
     "Rx60": 0.3407,
     "Rx37": 0.4915,
     "Ry180": 0.8267,
     "Ry120": 0.6355,
     "Ry90": 0.6087,
     "Ry72": 0.6114,
     "Ry60": 0.6331,
     "Ry37": 0.6962,
     "Rz180": 1,
     "Rz120": 0.4905,
     "Rz90": 0.5304,
     "Rz72": 0.532,
     "Rz60": 0.4874,
     "Rz37": 0.5503
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.5408,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.5172,
     "Rx90": 0.4337,
     "Rx72": 0.4665,
     "Rx60": 0.5132,
     "Rx37": 0.6445,
     "Ry180": 1,
     "Ry120": 0.5216,
     "Ry90": 0.438,
     "Ry72": 0.469,
     "Ry60": 0.5123,
     "Ry37": 0.6622,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "B05",
  "part": "B",
  "slug": "julia-para-generic-c",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Deep Blue",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 4,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_B05_julia-para-generic-c.jpg",
  "resolved": {
   "c": {
    "sStar": 0.290053,
    "frac": 0.95,
    "value": [
     -0.234972,
     -0.012722,
     0.029276,
     0.009656,
     0.002299,
     0.09452,
     -0.066828,
     0.078733
    ]
   }
  },
  "gpuMs": 350,
  "metricMs": 797,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.3271,
    "sym": {
     "Mx": 0.8159,
     "My": 0.9949,
     "Mz": 0.8168,
     "Rx180": 0.8159,
     "Rx120": 0.8326,
     "Rx90": 0.8637,
     "Rx72": 0.887,
     "Rx60": 0.8937,
     "Rx37": 0.9297,
     "Ry180": 0.9949,
     "Ry120": 0.7289,
     "Ry90": 0.7,
     "Ry72": 0.7011,
     "Ry60": 0.7179,
     "Ry37": 0.776,
     "Rz180": 0.8168,
     "Rz120": 0.734,
     "Rz90": 0.72,
     "Rz72": 0.7395,
     "Rz60": 0.7606,
     "Rz37": 0.7792
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.3271,
    "sym": {
     "Mx": 0.8672,
     "My": 0.9987,
     "Mz": 0.8662,
     "Rx180": 0.8672,
     "Rx120": 0.8762,
     "Rx90": 0.886,
     "Rx72": 0.9053,
     "Rx60": 0.9217,
     "Rx37": 0.9501,
     "Ry180": 0.9987,
     "Ry120": 0.7578,
     "Ry90": 0.7235,
     "Ry72": 0.7161,
     "Ry60": 0.7306,
     "Ry37": 0.7857,
     "Rz180": 0.8662,
     "Rz120": 0.7592,
     "Rz90": 0.7408,
     "Rz72": 0.7547,
     "Rz60": 0.7723,
     "Rz37": 0.7995
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.3312,
    "sym": {
     "Mx": 0.7824,
     "My": 0.8234,
     "Mz": 0.8615,
     "Rx180": 0.7824,
     "Rx120": 0.8059,
     "Rx90": 0.842,
     "Rx72": 0.8644,
     "Rx60": 0.8914,
     "Rx37": 0.9319,
     "Ry180": 0.8234,
     "Ry120": 0.7095,
     "Ry90": 0.7016,
     "Ry72": 0.7189,
     "Ry60": 0.7341,
     "Ry37": 0.7818,
     "Rz180": 0.8615,
     "Rz120": 0.711,
     "Rz90": 0.7074,
     "Rz72": 0.7243,
     "Rz60": 0.7318,
     "Rz37": 0.7798
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.3171,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "B06",
  "part": "B",
  "slug": "julia-spara-generic-c",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Neon",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 5,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "extent": 2.4,
  "image": "Atlas_B06_julia-spara-generic-c.jpg",
  "resolved": {
   "c": {
    "sStar": 1.072468,
    "frac": 0.95,
    "value": [
     -0.868806,
     -0.047039,
     0.108246,
     0.035704,
     0.008501,
     0.349487,
     -0.247097,
     0.291113
    ]
   }
  },
  "gpuMs": 390,
  "metricMs": 519,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.1504,
    "sym": {
     "Mx": 0.8316,
     "My": 1,
     "Mz": 0.8274,
     "Rx180": 0.8316,
     "Rx120": 0.845,
     "Rx90": 0.8721,
     "Rx72": 0.8892,
     "Rx60": 0.9149,
     "Rx37": 0.9358,
     "Ry180": 1,
     "Ry120": 0.7005,
     "Ry90": 0.6972,
     "Ry72": 0.6882,
     "Ry60": 0.6736,
     "Ry37": 0.7234,
     "Rz180": 0.8274,
     "Rz120": 0.652,
     "Rz90": 0.7555,
     "Rz72": 0.7174,
     "Rz60": 0.691,
     "Rz37": 0.7177
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.1483,
    "sym": {
     "Mx": 0.8665,
     "My": 0.9972,
     "Mz": 0.8691,
     "Rx180": 0.8665,
     "Rx120": 0.8839,
     "Rx90": 0.9032,
     "Rx72": 0.9162,
     "Rx60": 0.9216,
     "Rx37": 0.9667,
     "Ry180": 0.9972,
     "Ry120": 0.7101,
     "Ry90": 0.7337,
     "Ry72": 0.7136,
     "Ry60": 0.7014,
     "Ry37": 0.7373,
     "Rz180": 0.8691,
     "Rz120": 0.6825,
     "Rz90": 0.7704,
     "Rz72": 0.7312,
     "Rz60": 0.6878,
     "Rz37": 0.6825
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.1467,
    "sym": {
     "Mx": 0.8056,
     "My": 0.8308,
     "Mz": 0.8665,
     "Rx180": 0.8056,
     "Rx120": 0.8214,
     "Rx90": 0.8512,
     "Rx72": 0.8912,
     "Rx60": 0.9167,
     "Rx37": 0.9372,
     "Ry180": 0.8308,
     "Ry120": 0.6714,
     "Ry90": 0.7017,
     "Ry72": 0.6962,
     "Ry60": 0.6822,
     "Ry37": 0.7198,
     "Rz180": 0.8665,
     "Rz120": 0.6667,
     "Rz90": 0.6958,
     "Rz72": 0.6816,
     "Rz60": 0.6682,
     "Rz37": 0.6919
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.2458,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "B07",
  "part": "B",
  "slug": "julia-okubo-generic-c",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_B07_julia-okubo-generic-c.jpg",
  "resolved": {
   "c": {
    "sStar": 0.490001,
    "frac": 0.95,
    "value": [
     -0.396949,
     -0.021492,
     0.049457,
     0.016313,
     0.003884,
     0.159677,
     -0.112896,
     0.133007
    ]
   }
  },
  "gpuMs": 474,
  "metricMs": 1254,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.5304,
    "sym": {
     "Mx": 0.8543,
     "My": 0.9836,
     "Mz": 0.855,
     "Rx180": 0.8543,
     "Rx120": 0.8729,
     "Rx90": 0.8986,
     "Rx72": 0.9172,
     "Rx60": 0.9288,
     "Rx37": 0.9592,
     "Ry180": 0.9836,
     "Ry120": 0.7564,
     "Ry90": 0.7276,
     "Ry72": 0.7343,
     "Ry60": 0.7573,
     "Ry37": 0.8249,
     "Rz180": 0.855,
     "Rz120": 0.7632,
     "Rz90": 0.7457,
     "Rz72": 0.7674,
     "Rz60": 0.7919,
     "Rz37": 0.8515
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.5229,
    "sym": {
     "Mx": 0.8924,
     "My": 0.9694,
     "Mz": 0.8893,
     "Rx180": 0.8924,
     "Rx120": 0.9008,
     "Rx90": 0.9195,
     "Rx72": 0.9301,
     "Rx60": 0.9352,
     "Rx37": 0.9533,
     "Ry180": 0.9694,
     "Ry120": 0.7671,
     "Ry90": 0.7292,
     "Ry72": 0.7476,
     "Ry60": 0.7664,
     "Ry37": 0.8221,
     "Rz180": 0.8893,
     "Rz120": 0.7718,
     "Rz90": 0.7453,
     "Rz72": 0.7664,
     "Rz60": 0.79,
     "Rz37": 0.8415
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.5175,
    "sym": {
     "Mx": 0.82,
     "My": 0.8411,
     "Mz": 0.8782,
     "Rx180": 0.82,
     "Rx120": 0.8397,
     "Rx90": 0.8527,
     "Rx72": 0.8695,
     "Rx60": 0.8837,
     "Rx37": 0.9233,
     "Ry180": 0.8411,
     "Ry120": 0.7385,
     "Ry90": 0.7119,
     "Ry72": 0.7253,
     "Ry60": 0.753,
     "Ry37": 0.8138,
     "Rz180": 0.8782,
     "Rz120": 0.7396,
     "Rz90": 0.7103,
     "Rz72": 0.7219,
     "Rz60": 0.7518,
     "Rz37": 0.8224
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.4242,
    "sym": {
     "Mx": 0.9873,
     "My": 0.9558,
     "Mz": 0.9521,
     "Rx180": 0.9873,
     "Rx120": 0.9585,
     "Rx90": 0.9606,
     "Rx72": 0.9558,
     "Rx60": 0.9594,
     "Rx37": 0.9776,
     "Ry180": 0.9558,
     "Ry120": 0.9575,
     "Ry90": 0.9604,
     "Ry72": 0.9651,
     "Ry60": 0.968,
     "Ry37": 0.9728,
     "Rz180": 0.9521,
     "Rz120": 0.952,
     "Rz90": 0.9624,
     "Rz72": 0.9699,
     "Rz60": 0.968,
     "Rz37": 0.9795
    },
    "orbitDims": [
     6,
     6,
     6,
     6,
     6,
     6
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "B08",
  "part": "B",
  "slug": "julia-sokubo-generic-c",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Fire",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 7,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_B08_julia-sokubo-generic-c.jpg",
  "resolved": {
   "c": {
    "sStar": 0.533932,
    "frac": 0.95,
    "value": [
     -0.432537,
     -0.023419,
     0.053891,
     0.017776,
     0.004232,
     0.173993,
     -0.123018,
     0.144932
    ]
   }
  },
  "gpuMs": 430,
  "metricMs": 1003,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.3538,
    "sym": {
     "Mx": 0.7694,
     "My": 0.964,
     "Mz": 0.7787,
     "Rx180": 0.7694,
     "Rx120": 0.8006,
     "Rx90": 0.8194,
     "Rx72": 0.8487,
     "Rx60": 0.8709,
     "Rx37": 0.91,
     "Ry180": 0.964,
     "Ry120": 0.3481,
     "Ry90": 0.2838,
     "Ry72": 0.3062,
     "Ry60": 0.3452,
     "Ry37": 0.4869,
     "Rz180": 0.7787,
     "Rz120": 0.3602,
     "Rz90": 0.2844,
     "Rz72": 0.3051,
     "Rz60": 0.3696,
     "Rz37": 0.4842
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.37,
    "sym": {
     "Mx": 0.8423,
     "My": 0.9042,
     "Mz": 0.833,
     "Rx180": 0.8423,
     "Rx120": 0.8238,
     "Rx90": 0.8361,
     "Rx72": 0.8556,
     "Rx60": 0.8684,
     "Rx37": 0.9059,
     "Ry180": 0.9042,
     "Ry120": 0.386,
     "Ry90": 0.308,
     "Ry72": 0.3414,
     "Ry60": 0.3918,
     "Ry37": 0.5201,
     "Rz180": 0.833,
     "Rz120": 0.3703,
     "Rz90": 0.2879,
     "Rz72": 0.3189,
     "Rz60": 0.3803,
     "Rz37": 0.5072
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.3812,
    "sym": {
     "Mx": 0.7565,
     "My": 0.6786,
     "Mz": 0.6995,
     "Rx180": 0.7565,
     "Rx120": 0.6793,
     "Rx90": 0.6795,
     "Rx72": 0.7037,
     "Rx60": 0.7273,
     "Rx37": 0.8012,
     "Ry180": 0.6786,
     "Ry120": 0.3746,
     "Ry90": 0.3118,
     "Ry72": 0.3444,
     "Ry60": 0.4,
     "Ry37": 0.5404,
     "Rz180": 0.6995,
     "Rz120": 0.3547,
     "Rz90": 0.2937,
     "Rz72": 0.3237,
     "Rz60": 0.3737,
     "Rz37": 0.5186
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.215,
    "sym": {
     "Mx": 0.9713,
     "My": 0.747,
     "Mz": 0.7432,
     "Rx180": 0.9713,
     "Rx120": 0.7671,
     "Rx90": 0.7436,
     "Rx72": 0.7612,
     "Rx60": 0.7789,
     "Rx37": 0.8489,
     "Ry180": 0.747,
     "Ry120": 0.7551,
     "Ry90": 0.7888,
     "Ry72": 0.8092,
     "Ry60": 0.8381,
     "Ry37": 0.8864,
     "Rz180": 0.7432,
     "Rz120": 0.7487,
     "Rz90": 0.7937,
     "Rz72": 0.8324,
     "Rz60": 0.8528,
     "Rz37": 0.8948
    },
    "orbitDims": [
     6,
     6,
     6,
     6,
     6,
     6
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "C01",
  "part": "C",
  "slug": "sym-oct",
  "axes": [
   0,
   2,
   4,
   1
  ],
  "gradient": "Gold",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 0,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_C01_sym-oct.jpg",
  "resolved": {
   "c": {
    "sStar": 0.682399,
    "frac": 0.97,
    "value": [
     -0.230971,
     0.620322,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 352,
  "metricMs": 676,
  "lift": "oct",
  "names": [
   "1",
   "j",
   "l",
   "i"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.2258,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.6698,
     "Ry90": 0.6357,
     "Ry72": 0.6477,
     "Ry60": 0.653,
     "Ry37": 0.6723,
     "Rz180": 1,
     "Rz120": 0.6677,
     "Rz90": 0.6216,
     "Rz72": 0.6529,
     "Rz60": 0.659,
     "Rz37": 0.6459
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "i"
    ],
    "vol": 0.2417,
    "sym": {
     "Mx": 0.3288,
     "My": 1,
     "Mz": 0.3288,
     "Rx180": 0.3288,
     "Rx120": 0.4076,
     "Rx90": 0.4662,
     "Rx72": 0.5,
     "Rx60": 0.5611,
     "Rx37": 0.6753,
     "Ry180": 1,
     "Ry120": 0.3665,
     "Ry90": 0.2948,
     "Ry72": 0.322,
     "Ry60": 0.3769,
     "Ry37": 0.447,
     "Rz180": 0.3288,
     "Rz120": 0.3522,
     "Rz90": 0.4074,
     "Rz72": 0.4417,
     "Rz60": 0.4717,
     "Rz37": 0.5585
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "i"
    ],
    "vol": 0.2417,
    "sym": {
     "Mx": 0.3288,
     "My": 1,
     "Mz": 0.3288,
     "Rx180": 0.3288,
     "Rx120": 0.4076,
     "Rx90": 0.4662,
     "Rx72": 0.5,
     "Rx60": 0.5611,
     "Rx37": 0.6753,
     "Ry180": 1,
     "Ry120": 0.3665,
     "Ry90": 0.2948,
     "Ry72": 0.322,
     "Ry60": 0.3769,
     "Ry37": 0.447,
     "Rz180": 0.3288,
     "Rz120": 0.3522,
     "Rz90": 0.4074,
     "Rz72": 0.4417,
     "Rz60": 0.4717,
     "Rz37": 0.5585
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "i"
    ],
    "vol": 0.3483,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "C02",
  "part": "C",
  "slug": "sym-para",
  "axes": [
   0,
   2,
   4,
   1
  ],
  "gradient": "Deep Blue",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 4,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_C02_sym-para.jpg",
  "resolved": {
   "c": {
    "sStar": 0.25405,
    "frac": 0.97,
    "value": [
     -0.085988,
     0.230939,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 337,
  "metricMs": 763,
  "lift": "oct",
  "names": [
   "1",
   "j",
   "l",
   "i"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.3458,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.8488,
     "Ry90": 0.8224,
     "Ry72": 0.8258,
     "Ry60": 0.8426,
     "Ry37": 0.8602,
     "Rz180": 1,
     "Rz120": 0.8555,
     "Rz90": 0.8343,
     "Rz72": 0.8429,
     "Rz60": 0.8416,
     "Rz37": 0.8499
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "i"
    ],
    "vol": 0.3596,
    "sym": {
     "Mx": 0.6344,
     "My": 1,
     "Mz": 0.6344,
     "Rx180": 0.6344,
     "Rx120": 0.681,
     "Rx90": 0.7249,
     "Rx72": 0.7641,
     "Rx60": 0.7905,
     "Rx37": 0.863,
     "Ry180": 1,
     "Ry120": 0.6421,
     "Ry90": 0.6282,
     "Ry72": 0.6371,
     "Ry60": 0.6482,
     "Ry37": 0.7228,
     "Rz180": 0.6344,
     "Rz120": 0.6718,
     "Rz90": 0.6887,
     "Rz72": 0.7116,
     "Rz60": 0.7307,
     "Rz37": 0.7777
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "i"
    ],
    "vol": 0.3596,
    "sym": {
     "Mx": 0.6344,
     "My": 1,
     "Mz": 0.6344,
     "Rx180": 0.6344,
     "Rx120": 0.681,
     "Rx90": 0.7249,
     "Rx72": 0.7641,
     "Rx60": 0.7905,
     "Rx37": 0.863,
     "Ry180": 1,
     "Ry120": 0.6421,
     "Ry90": 0.6282,
     "Ry72": 0.6371,
     "Ry60": 0.6482,
     "Ry37": 0.7228,
     "Rz180": 0.6344,
     "Rz120": 0.6718,
     "Rz90": 0.6887,
     "Rz72": 0.7116,
     "Rz60": 0.7307,
     "Rz37": 0.7777
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "i"
    ],
    "vol": 0.355,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "C03",
  "part": "C",
  "slug": "sym-okubo",
  "axes": [
   0,
   2,
   4,
   1
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_C03_sym-okubo.jpg",
  "resolved": {
   "c": {
    "sStar": 0.25405,
    "frac": 0.97,
    "value": [
     -0.085988,
     0.230939,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 357,
  "metricMs": 948,
  "lift": "oct",
  "names": [
   "1",
   "j",
   "l",
   "i"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.37,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9581,
     "Rx90": 0.9484,
     "Rx72": 0.9569,
     "Rx60": 0.9503,
     "Rx37": 0.957,
     "Ry180": 1,
     "Ry120": 0.8987,
     "Ry90": 0.88,
     "Ry72": 0.891,
     "Ry60": 0.9011,
     "Ry37": 0.9314,
     "Rz180": 1,
     "Rz120": 0.8974,
     "Rz90": 0.872,
     "Rz72": 0.8845,
     "Rz60": 0.8954,
     "Rz37": 0.9161
    },
    "orbitDims": [
     4,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "i"
    ],
    "vol": 0.3596,
    "sym": {
     "Mx": 0.6344,
     "My": 1,
     "Mz": 0.6344,
     "Rx180": 0.6344,
     "Rx120": 0.681,
     "Rx90": 0.7249,
     "Rx72": 0.7641,
     "Rx60": 0.7905,
     "Rx37": 0.863,
     "Ry180": 1,
     "Ry120": 0.6421,
     "Ry90": 0.6282,
     "Ry72": 0.6371,
     "Ry60": 0.6482,
     "Ry37": 0.7228,
     "Rz180": 0.6344,
     "Rz120": 0.6718,
     "Rz90": 0.6887,
     "Rz72": 0.7116,
     "Rz60": 0.7307,
     "Rz37": 0.7777
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "i"
    ],
    "vol": 0.3458,
    "sym": {
     "Mx": 0.7074,
     "My": 1,
     "Mz": 0.7074,
     "Rx180": 0.7074,
     "Rx120": 0.7091,
     "Rx90": 0.7492,
     "Rx72": 0.7617,
     "Rx60": 0.7701,
     "Rx37": 0.817,
     "Ry180": 1,
     "Ry120": 0.67,
     "Ry90": 0.637,
     "Ry72": 0.6499,
     "Ry60": 0.6744,
     "Ry37": 0.7305,
     "Rz180": 0.7074,
     "Rz120": 0.6822,
     "Rz90": 0.6967,
     "Rz72": 0.7193,
     "Rz60": 0.7476,
     "Rz37": 0.8149
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "i"
    ],
    "vol": 0.3287,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9069,
     "Rx90": 0.9493,
     "Rx72": 0.9315,
     "Rx60": 0.9069,
     "Rx37": 0.9002,
     "Ry180": 1,
     "Ry120": 0.9105,
     "Ry90": 0.8897,
     "Ry72": 0.8986,
     "Ry60": 0.9044,
     "Ry37": 0.9374,
     "Rz180": 1,
     "Rz120": 0.8932,
     "Rz90": 0.8741,
     "Rz72": 0.8766,
     "Rz60": 0.887,
     "Rz37": 0.9267
    },
    "orbitDims": [
     5,
     5,
     5,
     5,
     5,
     5
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "C04",
  "part": "C",
  "slug": "sym-petersson-60",
  "axes": [
   0,
   2,
   4,
   1
  ],
  "gradient": "Neon",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 2,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": -1,
   "hf8_theta": 60,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_C04_sym-petersson-60.jpg",
  "resolved": {
   "c": {
    "sStar": 0.25405,
    "frac": 0.97,
    "value": [
     -0.085988,
     0.230939,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 1973,
  "metricMs": 1038,
  "lift": "oct",
  "names": [
   "1",
   "j",
   "l",
   "i"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.4179,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.8312,
     "Rx90": 0.822,
     "Rx72": 0.83,
     "Rx60": 0.8352,
     "Rx37": 0.8794,
     "Ry180": 1,
     "Ry120": 0.9315,
     "Ry90": 0.9422,
     "Ry72": 0.9383,
     "Ry60": 0.9347,
     "Ry37": 0.9355,
     "Rz180": 1,
     "Rz120": 0.8423,
     "Rz90": 0.8264,
     "Rz72": 0.8399,
     "Rz60": 0.8481,
     "Rz37": 0.884
    },
    "orbitDims": [
     4,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "i"
    ],
    "vol": 0.3596,
    "sym": {
     "Mx": 0.6344,
     "My": 1,
     "Mz": 0.6344,
     "Rx180": 0.6344,
     "Rx120": 0.681,
     "Rx90": 0.7249,
     "Rx72": 0.7641,
     "Rx60": 0.7905,
     "Rx37": 0.863,
     "Ry180": 1,
     "Ry120": 0.6421,
     "Ry90": 0.6282,
     "Ry72": 0.6371,
     "Ry60": 0.6482,
     "Ry37": 0.7228,
     "Rz180": 0.6344,
     "Rz120": 0.6718,
     "Rz90": 0.6887,
     "Rz72": 0.7116,
     "Rz60": 0.7307,
     "Rz37": 0.7777
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "i"
    ],
    "vol": 0.4642,
    "sym": {
     "Mx": 0.7601,
     "My": 1,
     "Mz": 0.7601,
     "Rx180": 0.7601,
     "Rx120": 0.7537,
     "Rx90": 0.7512,
     "Rx72": 0.7711,
     "Rx60": 0.7836,
     "Rx37": 0.7961,
     "Ry180": 1,
     "Ry120": 0.7772,
     "Ry90": 0.7634,
     "Ry72": 0.7697,
     "Ry60": 0.776,
     "Ry37": 0.8021,
     "Rz180": 0.7601,
     "Rz120": 0.7766,
     "Rz90": 0.7838,
     "Rz72": 0.7884,
     "Rz60": 0.8096,
     "Rz37": 0.846
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "i"
    ],
    "vol": 0.4129,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.8853,
     "Rx90": 0.8708,
     "Rx72": 0.8683,
     "Rx60": 0.8733,
     "Rx37": 0.8831,
     "Ry180": 1,
     "Ry120": 0.9007,
     "Ry90": 0.8912,
     "Ry72": 0.8957,
     "Ry60": 0.9059,
     "Ry37": 0.9327,
     "Rz180": 1,
     "Rz120": 0.8389,
     "Rz90": 0.8007,
     "Rz72": 0.7957,
     "Rz60": 0.8108,
     "Rz37": 0.8693
    },
    "orbitDims": [
     3,
     5,
     5,
     5,
     5,
     5
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "C05",
  "part": "C",
  "slug": "sym-petersson-90",
  "axes": [
   0,
   2,
   4,
   1
  ],
  "gradient": "Pastel",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 2,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": -1,
   "hf8_theta": 90,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_C05_sym-petersson-90.jpg",
  "resolved": {
   "c": {
    "sStar": 0.25405,
    "frac": 0.97,
    "value": [
     -0.085988,
     0.230939,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 372,
  "metricMs": 1024,
  "lift": "oct",
  "names": [
   "1",
   "j",
   "l",
   "i"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.4383,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.811,
     "Rx90": 0.8062,
     "Rx72": 0.8017,
     "Rx60": 0.8119,
     "Rx37": 0.8668,
     "Ry180": 1,
     "Ry120": 0.9158,
     "Ry90": 0.909,
     "Ry72": 0.9156,
     "Ry60": 0.9171,
     "Ry37": 0.9358,
     "Rz180": 1,
     "Rz120": 0.884,
     "Rz90": 0.8651,
     "Rz72": 0.883,
     "Rz60": 0.9003,
     "Rz37": 0.917
    },
    "orbitDims": [
     4,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "i"
    ],
    "vol": 0.3596,
    "sym": {
     "Mx": 0.6344,
     "My": 1,
     "Mz": 0.6344,
     "Rx180": 0.6344,
     "Rx120": 0.681,
     "Rx90": 0.7249,
     "Rx72": 0.7641,
     "Rx60": 0.7905,
     "Rx37": 0.863,
     "Ry180": 1,
     "Ry120": 0.6421,
     "Ry90": 0.6282,
     "Ry72": 0.6371,
     "Ry60": 0.6482,
     "Ry37": 0.7228,
     "Rz180": 0.6344,
     "Rz120": 0.6718,
     "Rz90": 0.6887,
     "Rz72": 0.7116,
     "Rz60": 0.7307,
     "Rz37": 0.7777
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "i"
    ],
    "vol": 0.4458,
    "sym": {
     "Mx": 0.74,
     "My": 1,
     "Mz": 0.74,
     "Rx180": 0.74,
     "Rx120": 0.7397,
     "Rx90": 0.7508,
     "Rx72": 0.7757,
     "Rx60": 0.8007,
     "Rx37": 0.8491,
     "Ry180": 1,
     "Ry120": 0.7561,
     "Ry90": 0.727,
     "Ry72": 0.7394,
     "Ry60": 0.7572,
     "Ry37": 0.8142,
     "Rz180": 0.74,
     "Rz120": 0.7691,
     "Rz90": 0.8115,
     "Rz72": 0.8301,
     "Rz60": 0.8432,
     "Rz37": 0.8929
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "i"
    ],
    "vol": 0.4083,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.8461,
     "Rx90": 0.826,
     "Rx72": 0.8235,
     "Rx60": 0.8435,
     "Rx37": 0.8962,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 0.8561,
     "Rz90": 0.8301,
     "Rz72": 0.841,
     "Rz60": 0.8528,
     "Rz37": 0.8988
    },
    "orbitDims": [
     3,
     5,
     5,
     5,
     5,
     5
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "C06",
  "part": "C",
  "slug": "sym-petersson-golden",
  "axes": [
   0,
   2,
   4,
   1
  ],
  "gradient": "Viridis-like",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 2,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": -1,
   "hf8_theta": 137.50776,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_C06_sym-petersson-golden.jpg",
  "resolved": {
   "c": {
    "sStar": 0.25405,
    "frac": 0.97,
    "value": [
     -0.085988,
     0.230939,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 368,
  "metricMs": 856,
  "lift": "oct",
  "names": [
   "1",
   "j",
   "l",
   "i"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.3229,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.8508,
     "Rx90": 0.8425,
     "Rx72": 0.858,
     "Rx60": 0.8635,
     "Rx37": 0.8936,
     "Ry180": 1,
     "Ry120": 0.7917,
     "Ry90": 0.7562,
     "Ry72": 0.7764,
     "Ry60": 0.7883,
     "Ry37": 0.8468,
     "Rz180": 1,
     "Rz120": 0.909,
     "Rz90": 0.8939,
     "Rz72": 0.9046,
     "Rz60": 0.9187,
     "Rz37": 0.9204
    },
    "orbitDims": [
     5,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "i"
    ],
    "vol": 0.3596,
    "sym": {
     "Mx": 0.6344,
     "My": 1,
     "Mz": 0.6344,
     "Rx180": 0.6344,
     "Rx120": 0.681,
     "Rx90": 0.7249,
     "Rx72": 0.7641,
     "Rx60": 0.7905,
     "Rx37": 0.863,
     "Ry180": 1,
     "Ry120": 0.6421,
     "Ry90": 0.6282,
     "Ry72": 0.6371,
     "Ry60": 0.6482,
     "Ry37": 0.7228,
     "Rz180": 0.6344,
     "Rz120": 0.6718,
     "Rz90": 0.6887,
     "Rz72": 0.7116,
     "Rz60": 0.7307,
     "Rz37": 0.7777
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "i"
    ],
    "vol": 0.2842,
    "sym": {
     "Mx": 0.7004,
     "My": 1,
     "Mz": 0.7004,
     "Rx180": 0.7004,
     "Rx120": 0.6819,
     "Rx90": 0.6969,
     "Rx72": 0.7237,
     "Rx60": 0.7449,
     "Rx37": 0.7804,
     "Ry180": 1,
     "Ry120": 0.6787,
     "Ry90": 0.6679,
     "Ry72": 0.6749,
     "Ry60": 0.6891,
     "Ry37": 0.741,
     "Rz180": 0.7004,
     "Rz120": 0.5774,
     "Rz90": 0.5746,
     "Rz72": 0.5925,
     "Rz60": 0.6213,
     "Rz37": 0.7021
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "i"
    ],
    "vol": 0.29,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.8395,
     "Rx90": 0.8034,
     "Rx72": 0.8125,
     "Rx60": 0.8325,
     "Rx37": 0.8541,
     "Ry180": 1,
     "Ry120": 0.8948,
     "Ry90": 0.8752,
     "Ry72": 0.8899,
     "Ry60": 0.8948,
     "Ry37": 0.9183,
     "Rz180": 1,
     "Rz120": 0.7368,
     "Rz90": 0.7178,
     "Rz72": 0.7341,
     "Rz60": 0.7513,
     "Rz37": 0.8096
    },
    "orbitDims": [
     5,
     5,
     5,
     5,
     5,
     5
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "C07",
  "part": "C",
  "slug": "sym-oct-rotated-jl-30",
  "axes": [
   0,
   2,
   4,
   1
  ],
  "rotate": [
   [
    1,
    2,
    30
   ]
  ],
  "labels": [
   "1",
   "j'",
   "l'",
   "i"
  ],
  "gradient": "Gold",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 0,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_C07_sym-oct-rotated-jl-30.jpg",
  "resolved": {
   "c": {
    "sStar": 0.682399,
    "frac": 0.97,
    "value": [
     -0.230971,
     0.620322,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 372,
  "metricMs": 684,
  "lift": "oct",
  "names": [
   "1",
   "j'",
   "l'",
   "i"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "j'",
     "l'"
    ],
    "vol": 0.2258,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.6698,
     "Ry90": 0.6357,
     "Ry72": 0.6477,
     "Ry60": 0.653,
     "Ry37": 0.6723,
     "Rz180": 1,
     "Rz120": 0.6677,
     "Rz90": 0.6216,
     "Rz72": 0.6529,
     "Rz60": 0.659,
     "Rz37": 0.6459
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j'",
     "i"
    ],
    "vol": 0.2417,
    "sym": {
     "Mx": 0.3288,
     "My": 1,
     "Mz": 0.3288,
     "Rx180": 0.3288,
     "Rx120": 0.4076,
     "Rx90": 0.4662,
     "Rx72": 0.5,
     "Rx60": 0.5611,
     "Rx37": 0.6753,
     "Ry180": 1,
     "Ry120": 0.3665,
     "Ry90": 0.2948,
     "Ry72": 0.322,
     "Ry60": 0.3769,
     "Ry37": 0.447,
     "Rz180": 0.3288,
     "Rz120": 0.3522,
     "Rz90": 0.4074,
     "Rz72": 0.4417,
     "Rz60": 0.4717,
     "Rz37": 0.5585
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l'",
     "i"
    ],
    "vol": 0.2417,
    "sym": {
     "Mx": 0.3288,
     "My": 1,
     "Mz": 0.3288,
     "Rx180": 0.3288,
     "Rx120": 0.4076,
     "Rx90": 0.4662,
     "Rx72": 0.5,
     "Rx60": 0.5611,
     "Rx37": 0.6753,
     "Ry180": 1,
     "Ry120": 0.3665,
     "Ry90": 0.2948,
     "Ry72": 0.322,
     "Ry60": 0.3769,
     "Ry37": 0.447,
     "Rz180": 0.3288,
     "Rz120": 0.3522,
     "Rz90": 0.4074,
     "Rz72": 0.4417,
     "Rz60": 0.4717,
     "Rz37": 0.5585
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "j'",
     "l'",
     "i"
    ],
    "vol": 0.3483,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "C08",
  "part": "C",
  "slug": "sym-okubo-rotated-jl-30",
  "axes": [
   0,
   2,
   4,
   1
  ],
  "rotate": [
   [
    1,
    2,
    30
   ]
  ],
  "labels": [
   "1",
   "j'",
   "l'",
   "i"
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_C08_sym-okubo-rotated-jl-30.jpg",
  "resolved": {
   "c": {
    "sStar": 0.25405,
    "frac": 0.97,
    "value": [
     -0.085988,
     0.230939,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 369,
  "metricMs": 980,
  "lift": "oct",
  "names": [
   "1",
   "j'",
   "l'",
   "i"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "j'",
     "l'"
    ],
    "vol": 0.37,
    "sym": {
     "Mx": 1,
     "My": 0.9571,
     "Mz": 0.9571,
     "Rx180": 1,
     "Rx120": 0.9571,
     "Rx90": 0.9474,
     "Rx72": 0.9475,
     "Rx60": 0.9505,
     "Rx37": 0.9516,
     "Ry180": 0.9571,
     "Ry120": 0.8983,
     "Ry90": 0.8835,
     "Ry72": 0.884,
     "Ry60": 0.8896,
     "Ry37": 0.9098,
     "Rz180": 0.9571,
     "Rz120": 0.8876,
     "Rz90": 0.8732,
     "Rz72": 0.8795,
     "Rz60": 0.8847,
     "Rz37": 0.9041
    },
    "orbitDims": [
     4,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "1",
     "j'",
     "i"
    ],
    "vol": 0.3621,
    "sym": {
     "Mx": 0.6766,
     "My": 1,
     "Mz": 0.6766,
     "Rx180": 0.6766,
     "Rx120": 0.7007,
     "Rx90": 0.7399,
     "Rx72": 0.7743,
     "Rx60": 0.7994,
     "Rx37": 0.857,
     "Ry180": 1,
     "Ry120": 0.6839,
     "Ry90": 0.6603,
     "Ry72": 0.667,
     "Ry60": 0.688,
     "Ry37": 0.7588,
     "Rz180": 0.6766,
     "Rz120": 0.7067,
     "Rz90": 0.7275,
     "Rz72": 0.748,
     "Rz60": 0.7703,
     "Rz37": 0.8195
    },
    "orbitDims": [
     5,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "1",
     "l'",
     "i"
    ],
    "vol": 0.3563,
    "sym": {
     "Mx": 0.7021,
     "My": 1,
     "Mz": 0.7021,
     "Rx180": 0.7021,
     "Rx120": 0.7084,
     "Rx90": 0.76,
     "Rx72": 0.7777,
     "Rx60": 0.7912,
     "Rx37": 0.8432,
     "Ry180": 1,
     "Ry120": 0.6971,
     "Ry90": 0.6722,
     "Ry72": 0.6693,
     "Ry60": 0.6947,
     "Ry37": 0.7674,
     "Rz180": 0.7021,
     "Rz120": 0.7112,
     "Rz90": 0.7341,
     "Rz72": 0.7595,
     "Rz60": 0.7756,
     "Rz37": 0.8323
    },
    "orbitDims": [
     5,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "j'",
     "l'",
     "i"
    ],
    "vol": 0.3287,
    "sym": {
     "Mx": 0.89,
     "My": 0.89,
     "Mz": 1,
     "Rx180": 0.89,
     "Rx120": 0.8882,
     "Rx90": 0.9293,
     "Rx72": 0.9163,
     "Rx60": 0.9036,
     "Rx37": 0.9083,
     "Ry180": 0.89,
     "Ry120": 0.9165,
     "Ry90": 0.8929,
     "Ry72": 0.8854,
     "Ry60": 0.8969,
     "Ry37": 0.9197,
     "Rz180": 1,
     "Rz120": 0.89,
     "Rz90": 0.8685,
     "Rz72": 0.8735,
     "Rz60": 0.8898,
     "Rz37": 0.9246
    },
    "orbitDims": [
     5,
     5,
     5,
     5,
     5,
     5
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "D01",
  "part": "D",
  "slug": "gamma3-m1",
  "axes": [
   0,
   2,
   4,
   1
  ],
  "gradient": "Gold",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 0,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": -1,
   "hf8_theta": 120,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_D01_gamma3-m1.jpg",
  "resolved": {
   "c": {
    "sStar": 0.682399,
    "frac": 0.97,
    "value": [
     -0.230971,
     0.620322,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 1776,
  "metricMs": 674,
  "lift": "oct",
  "names": [
   "1",
   "j",
   "l",
   "i"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.2258,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.6698,
     "Ry90": 0.6357,
     "Ry72": 0.6477,
     "Ry60": 0.653,
     "Ry37": 0.6723,
     "Rz180": 1,
     "Rz120": 0.6677,
     "Rz90": 0.6216,
     "Rz72": 0.6529,
     "Rz60": 0.659,
     "Rz37": 0.6459
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "i"
    ],
    "vol": 0.2417,
    "sym": {
     "Mx": 0.3288,
     "My": 1,
     "Mz": 0.3288,
     "Rx180": 0.3288,
     "Rx120": 0.4076,
     "Rx90": 0.4662,
     "Rx72": 0.5,
     "Rx60": 0.5611,
     "Rx37": 0.6753,
     "Ry180": 1,
     "Ry120": 0.3665,
     "Ry90": 0.2948,
     "Ry72": 0.322,
     "Ry60": 0.3769,
     "Ry37": 0.447,
     "Rz180": 0.3288,
     "Rz120": 0.3522,
     "Rz90": 0.4074,
     "Rz72": 0.4417,
     "Rz60": 0.4717,
     "Rz37": 0.5585
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "i"
    ],
    "vol": 0.2417,
    "sym": {
     "Mx": 0.3288,
     "My": 1,
     "Mz": 0.3288,
     "Rx180": 0.3288,
     "Rx120": 0.4076,
     "Rx90": 0.4662,
     "Rx72": 0.5,
     "Rx60": 0.5611,
     "Rx37": 0.6753,
     "Ry180": 1,
     "Ry120": 0.3665,
     "Ry90": 0.2948,
     "Ry72": 0.322,
     "Ry60": 0.3769,
     "Ry37": 0.447,
     "Rz180": 0.3288,
     "Rz120": 0.3522,
     "Rz90": 0.4074,
     "Rz72": 0.4417,
     "Rz60": 0.4717,
     "Rz37": 0.5585
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "i"
    ],
    "vol": 0.3483,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "D02",
  "part": "D",
  "slug": "gamma3-m0p5",
  "axes": [
   0,
   2,
   4,
   1
  ],
  "gradient": "Sunset",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 0,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": -0.5,
   "hf8_theta": 120,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_D02_gamma3-m0p5.jpg",
  "resolved": {
   "c": {
    "sStar": 0.682399,
    "frac": 0.97,
    "value": [
     -0.230971,
     0.620322,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 375,
  "metricMs": 751,
  "lift": "oct",
  "names": [
   "1",
   "j",
   "l",
   "i"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.3237,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.6198,
     "Rx90": 0.6012,
     "Rx72": 0.6039,
     "Rx60": 0.6199,
     "Rx37": 0.6925,
     "Ry180": 1,
     "Ry120": 0.4932,
     "Ry90": 0.4768,
     "Ry72": 0.4819,
     "Ry60": 0.4957,
     "Ry37": 0.5403,
     "Rz180": 1,
     "Rz120": 0.6557,
     "Rz90": 0.6165,
     "Rz72": 0.6549,
     "Rz60": 0.6624,
     "Rz37": 0.6225
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "i"
    ],
    "vol": 0.2417,
    "sym": {
     "Mx": 0.3288,
     "My": 1,
     "Mz": 0.3288,
     "Rx180": 0.3288,
     "Rx120": 0.4076,
     "Rx90": 0.4662,
     "Rx72": 0.5,
     "Rx60": 0.5611,
     "Rx37": 0.6753,
     "Ry180": 1,
     "Ry120": 0.3665,
     "Ry90": 0.2948,
     "Ry72": 0.322,
     "Ry60": 0.3769,
     "Ry37": 0.447,
     "Rz180": 0.3288,
     "Rz120": 0.3522,
     "Rz90": 0.4074,
     "Rz72": 0.4417,
     "Rz60": 0.4717,
     "Rz37": 0.5585
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "i"
    ],
    "vol": 0.3496,
    "sym": {
     "Mx": 0.3325,
     "My": 1,
     "Mz": 0.3325,
     "Rx180": 0.3325,
     "Rx120": 0.3699,
     "Rx90": 0.3819,
     "Rx72": 0.4015,
     "Rx60": 0.4349,
     "Rx37": 0.5577,
     "Ry180": 1,
     "Ry120": 0.3739,
     "Ry90": 0.3019,
     "Ry72": 0.3255,
     "Ry60": 0.3624,
     "Ry37": 0.4467,
     "Rz180": 0.3325,
     "Rz120": 0.3381,
     "Rz90": 0.3853,
     "Rz72": 0.4105,
     "Rz60": 0.4516,
     "Rz37": 0.5479
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "i"
    ],
    "vol": 0.4988,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.6735,
     "Rx90": 0.6365,
     "Rx72": 0.6565,
     "Rx60": 0.6765,
     "Rx37": 0.7529,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 0.6737,
     "Rz90": 0.6325,
     "Rz72": 0.646,
     "Rz60": 0.6784,
     "Rz37": 0.7687
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "D03",
  "part": "D",
  "slug": "gamma3-m0p15",
  "axes": [
   0,
   2,
   4,
   1
  ],
  "gradient": "Fire",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 0,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": -0.15,
   "hf8_theta": 120,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_D03_gamma3-m0p15.jpg",
  "resolved": {
   "c": {
    "sStar": 0.682399,
    "frac": 0.97,
    "value": [
     -0.230971,
     0.620322,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 383,
  "metricMs": 828,
  "lift": "oct",
  "names": [
   "1",
   "j",
   "l",
   "i"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.4371,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.4778,
     "Rx90": 0.4241,
     "Rx72": 0.453,
     "Rx60": 0.4821,
     "Rx37": 0.5932,
     "Ry180": 1,
     "Ry120": 0.3945,
     "Ry90": 0.3219,
     "Ry72": 0.3543,
     "Ry60": 0.3866,
     "Ry37": 0.5242,
     "Rz180": 1,
     "Rz120": 0.7483,
     "Rz90": 0.6812,
     "Rz72": 0.7273,
     "Rz60": 0.7371,
     "Rz37": 0.6822
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "i"
    ],
    "vol": 0.2417,
    "sym": {
     "Mx": 0.3288,
     "My": 1,
     "Mz": 0.3288,
     "Rx180": 0.3288,
     "Rx120": 0.4076,
     "Rx90": 0.4662,
     "Rx72": 0.5,
     "Rx60": 0.5611,
     "Rx37": 0.6753,
     "Ry180": 1,
     "Ry120": 0.3665,
     "Ry90": 0.2948,
     "Ry72": 0.322,
     "Ry60": 0.3769,
     "Ry37": 0.447,
     "Rz180": 0.3288,
     "Rz120": 0.3522,
     "Rz90": 0.4074,
     "Rz72": 0.4417,
     "Rz60": 0.4717,
     "Rz37": 0.5585
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "i"
    ],
    "vol": 0.4433,
    "sym": {
     "Mx": 0.3598,
     "My": 1,
     "Mz": 0.3598,
     "Rx180": 0.3598,
     "Rx120": 0.3348,
     "Rx90": 0.3192,
     "Rx72": 0.3399,
     "Rx60": 0.377,
     "Rx37": 0.5172,
     "Ry180": 1,
     "Ry120": 0.3962,
     "Ry90": 0.3234,
     "Ry72": 0.3511,
     "Ry60": 0.4004,
     "Ry37": 0.4707,
     "Rz180": 0.3598,
     "Rz120": 0.3185,
     "Rz90": 0.3373,
     "Rz72": 0.378,
     "Rz60": 0.4325,
     "Rz37": 0.5512
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "i"
    ],
    "vol": 0.6204,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.5997,
     "Rx90": 0.5318,
     "Rx72": 0.5561,
     "Rx60": 0.5968,
     "Rx37": 0.7106,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 0.5977,
     "Rz90": 0.5309,
     "Rz72": 0.5499,
     "Rz60": 0.5922,
     "Rz37": 0.7197
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "D04",
  "part": "D",
  "slug": "gamma3-0",
  "axes": [
   0,
   2,
   4,
   1
  ],
  "gradient": "Emerald",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 0,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": 0,
   "hf8_theta": 120,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_D04_gamma3-0.jpg",
  "resolved": {
   "c": {
    "sStar": 0.682399,
    "frac": 0.97,
    "value": [
     -0.230971,
     0.620322,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 381,
  "metricMs": 844,
  "lift": "oct",
  "names": [
   "1",
   "j",
   "l",
   "i"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.45,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.4932,
     "Rx90": 0.4274,
     "Rx72": 0.4543,
     "Rx60": 0.5038,
     "Rx37": 0.6175,
     "Ry180": 1,
     "Ry120": 0.3861,
     "Ry90": 0.3224,
     "Ry72": 0.3421,
     "Ry60": 0.3768,
     "Ry37": 0.5275,
     "Rz180": 1,
     "Rz120": 0.7185,
     "Rz90": 0.6788,
     "Rz72": 0.6996,
     "Rz60": 0.7251,
     "Rz37": 0.7064
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "i"
    ],
    "vol": 0.2417,
    "sym": {
     "Mx": 0.3288,
     "My": 1,
     "Mz": 0.3288,
     "Rx180": 0.3288,
     "Rx120": 0.4076,
     "Rx90": 0.4662,
     "Rx72": 0.5,
     "Rx60": 0.5611,
     "Rx37": 0.6753,
     "Ry180": 1,
     "Ry120": 0.3665,
     "Ry90": 0.2948,
     "Ry72": 0.322,
     "Ry60": 0.3769,
     "Ry37": 0.447,
     "Rz180": 0.3288,
     "Rz120": 0.3522,
     "Rz90": 0.4074,
     "Rz72": 0.4417,
     "Rz60": 0.4717,
     "Rz37": 0.5585
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "i"
    ],
    "vol": 0.4562,
    "sym": {
     "Mx": 0.3797,
     "My": 1,
     "Mz": 0.3797,
     "Rx180": 0.3797,
     "Rx120": 0.3437,
     "Rx90": 0.3174,
     "Rx72": 0.3502,
     "Rx60": 0.3786,
     "Rx37": 0.5249,
     "Ry180": 1,
     "Ry120": 0.4255,
     "Ry90": 0.3435,
     "Ry72": 0.3732,
     "Ry60": 0.4303,
     "Ry37": 0.4979,
     "Rz180": 0.3797,
     "Rz120": 0.3191,
     "Rz90": 0.3446,
     "Rz72": 0.3864,
     "Rz60": 0.4297,
     "Rz37": 0.5545
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "i"
    ],
    "vol": 0.6467,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.5958,
     "Rx90": 0.5314,
     "Rx72": 0.5551,
     "Rx60": 0.5998,
     "Rx37": 0.7148,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 0.6011,
     "Rz90": 0.5312,
     "Rz72": 0.5509,
     "Rz60": 0.5935,
     "Rz37": 0.7193
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "D05",
  "part": "D",
  "slug": "gamma3-0p15",
  "axes": [
   0,
   2,
   4,
   1
  ],
  "gradient": "Copper",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 0,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": 0.15,
   "hf8_theta": 120,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_D05_gamma3-0p15.jpg",
  "resolved": {
   "c": {
    "sStar": 0.682399,
    "frac": 0.97,
    "value": [
     -0.230971,
     0.620322,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 394,
  "metricMs": 887,
  "lift": "oct",
  "names": [
   "1",
   "j",
   "l",
   "i"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.4525,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.5457,
     "Rx90": 0.4559,
     "Rx72": 0.4819,
     "Rx60": 0.5401,
     "Rx37": 0.6144,
     "Ry180": 1,
     "Ry120": 0.3852,
     "Ry90": 0.3192,
     "Ry72": 0.3474,
     "Ry60": 0.3838,
     "Ry37": 0.5234,
     "Rz180": 1,
     "Rz120": 0.6319,
     "Rz90": 0.6066,
     "Rz72": 0.6045,
     "Rz60": 0.6365,
     "Rz37": 0.6739
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "i"
    ],
    "vol": 0.2417,
    "sym": {
     "Mx": 0.3288,
     "My": 1,
     "Mz": 0.3288,
     "Rx180": 0.3288,
     "Rx120": 0.4076,
     "Rx90": 0.4662,
     "Rx72": 0.5,
     "Rx60": 0.5611,
     "Rx37": 0.6753,
     "Ry180": 1,
     "Ry120": 0.3665,
     "Ry90": 0.2948,
     "Ry72": 0.322,
     "Ry60": 0.3769,
     "Ry37": 0.447,
     "Rz180": 0.3288,
     "Rz120": 0.3522,
     "Rz90": 0.4074,
     "Rz72": 0.4417,
     "Rz60": 0.4717,
     "Rz37": 0.5585
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "i"
    ],
    "vol": 0.4546,
    "sym": {
     "Mx": 0.398,
     "My": 1,
     "Mz": 0.398,
     "Rx180": 0.398,
     "Rx120": 0.3358,
     "Rx90": 0.3311,
     "Rx72": 0.3552,
     "Rx60": 0.4032,
     "Rx37": 0.5408,
     "Ry180": 1,
     "Ry120": 0.4254,
     "Ry90": 0.3352,
     "Ry72": 0.3705,
     "Ry60": 0.4295,
     "Ry37": 0.5035,
     "Rz180": 0.398,
     "Rz120": 0.3226,
     "Rz90": 0.3583,
     "Rz72": 0.3854,
     "Rz60": 0.4305,
     "Rz37": 0.5526
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "i"
    ],
    "vol": 0.6708,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.6032,
     "Rx90": 0.5371,
     "Rx72": 0.5624,
     "Rx60": 0.6021,
     "Rx37": 0.7171,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 0.6018,
     "Rz90": 0.5437,
     "Rz72": 0.5615,
     "Rz60": 0.6067,
     "Rz37": 0.7289
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "D06",
  "part": "D",
  "slug": "gamma3-0p5",
  "axes": [
   0,
   2,
   4,
   1
  ],
  "gradient": "Classic",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 0,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": 0.5,
   "hf8_theta": 120,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_D06_gamma3-0p5.jpg",
  "resolved": {
   "c": {
    "sStar": 0.682399,
    "frac": 0.97,
    "value": [
     -0.230971,
     0.620322,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 391,
  "metricMs": 806,
  "lift": "oct",
  "names": [
   "1",
   "j",
   "l",
   "i"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.3717,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.5008,
     "Rx90": 0.687,
     "Rx72": 0.5789,
     "Rx60": 0.4859,
     "Rx37": 0.4487,
     "Ry180": 1,
     "Ry120": 0.4507,
     "Ry90": 0.4161,
     "Ry72": 0.4246,
     "Ry60": 0.4604,
     "Ry37": 0.5679,
     "Rz180": 1,
     "Rz120": 0.461,
     "Rz90": 0.3972,
     "Rz72": 0.3953,
     "Rz60": 0.4562,
     "Rz37": 0.5395
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "i"
    ],
    "vol": 0.2417,
    "sym": {
     "Mx": 0.3288,
     "My": 1,
     "Mz": 0.3288,
     "Rx180": 0.3288,
     "Rx120": 0.4076,
     "Rx90": 0.4662,
     "Rx72": 0.5,
     "Rx60": 0.5611,
     "Rx37": 0.6753,
     "Ry180": 1,
     "Ry120": 0.3665,
     "Ry90": 0.2948,
     "Ry72": 0.322,
     "Ry60": 0.3769,
     "Ry37": 0.447,
     "Rz180": 0.3288,
     "Rz120": 0.3522,
     "Rz90": 0.4074,
     "Rz72": 0.4417,
     "Rz60": 0.4717,
     "Rz37": 0.5585
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "i"
    ],
    "vol": 0.3567,
    "sym": {
     "Mx": 0.3666,
     "My": 1,
     "Mz": 0.3666,
     "Rx180": 0.3666,
     "Rx120": 0.3508,
     "Rx90": 0.4313,
     "Rx72": 0.4352,
     "Rx60": 0.4405,
     "Rx37": 0.4725,
     "Ry180": 1,
     "Ry120": 0.3144,
     "Ry90": 0.2518,
     "Ry72": 0.2718,
     "Ry60": 0.3266,
     "Ry37": 0.4078,
     "Rz180": 0.3666,
     "Rz120": 0.3595,
     "Rz90": 0.4162,
     "Rz72": 0.472,
     "Rz60": 0.4974,
     "Rz37": 0.5626
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "i"
    ],
    "vol": 0.6654,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.588,
     "Rx90": 0.6294,
     "Rx72": 0.6121,
     "Rx60": 0.5919,
     "Rx37": 0.6224,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 0.5887,
     "Rz90": 0.6354,
     "Rz72": 0.6017,
     "Rz60": 0.5888,
     "Rz37": 0.6313
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "D07",
  "part": "D",
  "slug": "gamma3-1",
  "axes": [
   0,
   2,
   4,
   1
  ],
  "gradient": "Neon",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 0,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": 1,
   "hf8_theta": 120,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_D07_gamma3-1.jpg",
  "resolved": {
   "c": {
    "sStar": 0.682399,
    "frac": 0.97,
    "value": [
     -0.230971,
     0.620322,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 389,
  "metricMs": 758,
  "lift": "oct",
  "names": [
   "1",
   "j",
   "l",
   "i"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.3063,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.3905,
     "Rx90": 0.5482,
     "Rx72": 0.4457,
     "Rx60": 0.3835,
     "Rx37": 0.3759,
     "Ry180": 1,
     "Ry120": 0.5603,
     "Ry90": 0.5217,
     "Ry72": 0.5294,
     "Ry60": 0.5736,
     "Ry37": 0.6591,
     "Rz180": 1,
     "Rz120": 0.3856,
     "Rz90": 0.3279,
     "Rz72": 0.3483,
     "Rz60": 0.3882,
     "Rz37": 0.5016
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "i"
    ],
    "vol": 0.2417,
    "sym": {
     "Mx": 0.3288,
     "My": 1,
     "Mz": 0.3288,
     "Rx180": 0.3288,
     "Rx120": 0.4076,
     "Rx90": 0.4662,
     "Rx72": 0.5,
     "Rx60": 0.5611,
     "Rx37": 0.6753,
     "Ry180": 1,
     "Ry120": 0.3665,
     "Ry90": 0.2948,
     "Ry72": 0.322,
     "Ry60": 0.3769,
     "Ry37": 0.447,
     "Rz180": 0.3288,
     "Rz120": 0.3522,
     "Rz90": 0.4074,
     "Rz72": 0.4417,
     "Rz60": 0.4717,
     "Rz37": 0.5585
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "i"
    ],
    "vol": 0.275,
    "sym": {
     "Mx": 0.3734,
     "My": 1,
     "Mz": 0.3734,
     "Rx180": 0.3734,
     "Rx120": 0.2911,
     "Rx90": 0.388,
     "Rx72": 0.3857,
     "Rx60": 0.3677,
     "Rx37": 0.4215,
     "Ry180": 1,
     "Ry120": 0.2846,
     "Ry90": 0.2248,
     "Ry72": 0.2445,
     "Ry60": 0.2929,
     "Ry37": 0.3816,
     "Rz180": 0.3734,
     "Rz120": 0.3626,
     "Rz90": 0.4227,
     "Rz72": 0.4548,
     "Rz60": 0.4838,
     "Rz37": 0.5185
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "i"
    ],
    "vol": 0.5917,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.4987,
     "Rx90": 0.6182,
     "Rx72": 0.5542,
     "Rx60": 0.4987,
     "Rx37": 0.5194,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 0.5008,
     "Rz90": 0.6188,
     "Rz72": 0.5525,
     "Rz60": 0.5005,
     "Rz37": 0.5135
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "D08",
  "part": "D",
  "slug": "gamma1-0-dual-plane",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Emerald",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 0,
   "hf8_g1": 0,
   "hf8_g2": -1,
   "hf8_g3": -1,
   "hf8_theta": 120,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_D08_gamma1-0-dual-plane.jpg",
  "resolved": {
   "c": {
    "sStar": 2.140111,
    "frac": 0.97,
    "value": [
     -0.724362,
     1.945429,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 357,
  "metricMs": 773,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.4967,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.3421,
     "Rx90": 0.2807,
     "Rx72": 0.2984,
     "Rx60": 0.3371,
     "Rx37": 0.4884,
     "Ry180": 1,
     "Ry120": 0.4924,
     "Ry90": 0.5215,
     "Ry72": 0.5327,
     "Ry60": 0.4912,
     "Ry37": 0.5602,
     "Rz180": 1,
     "Rz120": 0.6317,
     "Rz90": 0.6229,
     "Rz72": 0.6381,
     "Rz60": 0.6427,
     "Rz37": 0.7009
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.4967,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.3421,
     "Rx90": 0.2807,
     "Rx72": 0.2984,
     "Rx60": 0.3371,
     "Rx37": 0.4884,
     "Ry180": 1,
     "Ry120": 0.4924,
     "Ry90": 0.5215,
     "Ry72": 0.5327,
     "Ry60": 0.4912,
     "Ry37": 0.5602,
     "Rz180": 1,
     "Rz120": 0.6317,
     "Rz90": 0.6229,
     "Rz72": 0.6381,
     "Rz60": 0.6427,
     "Rz37": 0.7009
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.17,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.4689,
     "Ry90": 0.4864,
     "Ry72": 0.4864,
     "Ry60": 0.4633,
     "Ry37": 0.5102,
     "Rz180": 1,
     "Rz120": 0.4606,
     "Rz90": 0.4918,
     "Rz72": 0.4854,
     "Rz60": 0.4563,
     "Rz37": 0.4982
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.5142,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.4952,
     "Ry90": 0.4132,
     "Ry72": 0.4563,
     "Ry60": 0.5042,
     "Ry37": 0.638,
     "Rz180": 1,
     "Rz120": 0.4994,
     "Rz90": 0.4175,
     "Rz72": 0.4544,
     "Rz60": 0.4967,
     "Rz37": 0.6472
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "D09",
  "part": "D",
  "slug": "gamma2-plus1-split-quaternions",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Copper",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 0,
   "hf8_g1": -1,
   "hf8_g2": 1,
   "hf8_g3": -1,
   "hf8_theta": 120,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_D09_gamma2-plus1-split-quaternions.jpg",
  "resolved": {
   "c": {
    "sStar": 0.682399,
    "frac": 0.97,
    "value": [
     -0.230971,
     0.620322,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 400,
  "metricMs": 776,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.275,
    "sym": {
     "Mx": 0.3576,
     "My": 0.3576,
     "Mz": 1,
     "Rx180": 0.3576,
     "Rx120": 0.2878,
     "Rx90": 0.3821,
     "Rx72": 0.3812,
     "Rx60": 0.3771,
     "Rx37": 0.4255,
     "Ry180": 0.3576,
     "Ry120": 0.3617,
     "Ry90": 0.4264,
     "Ry72": 0.4436,
     "Ry60": 0.4631,
     "Ry37": 0.5236,
     "Rz180": 1,
     "Rz120": 0.2916,
     "Rz90": 0.2234,
     "Rz72": 0.2512,
     "Rz60": 0.2945,
     "Rz37": 0.3723
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.2471,
    "sym": {
     "Mx": 0.3462,
     "My": 0.3462,
     "Mz": 1,
     "Rx180": 0.3462,
     "Rx120": 0.3986,
     "Rx90": 0.472,
     "Rx72": 0.5456,
     "Rx60": 0.5913,
     "Rx37": 0.7195,
     "Ry180": 0.3462,
     "Ry120": 0.3731,
     "Ry90": 0.4238,
     "Ry72": 0.4738,
     "Ry60": 0.4885,
     "Ry37": 0.5687,
     "Rz180": 1,
     "Rz120": 0.3744,
     "Rz90": 0.3103,
     "Rz72": 0.3341,
     "Rz60": 0.3647,
     "Rz37": 0.4598
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.2963,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.3824,
     "Rx90": 0.5482,
     "Rx72": 0.4426,
     "Rx60": 0.3856,
     "Rx37": 0.3802,
     "Ry180": 1,
     "Ry120": 0.3919,
     "Ry90": 0.3177,
     "Ry72": 0.3377,
     "Ry60": 0.3994,
     "Ry37": 0.5095,
     "Rz180": 1,
     "Rz120": 0.5613,
     "Rz90": 0.5212,
     "Rz72": 0.5282,
     "Rz60": 0.5578,
     "Rz37": 0.6706
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.5917,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.4987,
     "Rx90": 0.6182,
     "Rx72": 0.5542,
     "Rx60": 0.4987,
     "Rx37": 0.5194,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 0.5008,
     "Rz90": 0.6188,
     "Rz72": 0.5525,
     "Rz60": 0.5005,
     "Rz37": 0.5135
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "E01",
  "part": "E",
  "slug": "petersson-theta-0",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Deep Blue",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 2,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": -1,
   "hf8_theta": 0,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_E01_petersson-theta-0.jpg",
  "resolved": {
   "c": {
    "sStar": 0.290053,
    "frac": 0.95,
    "value": [
     -0.234972,
     -0.012722,
     0.029276,
     0.009656,
     0.002299,
     0.09452,
     -0.066828,
     0.078733
    ]
   }
  },
  "gpuMs": 380,
  "metricMs": 953,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.3271,
    "sym": {
     "Mx": 0.8159,
     "My": 0.9949,
     "Mz": 0.8168,
     "Rx180": 0.8159,
     "Rx120": 0.8326,
     "Rx90": 0.8637,
     "Rx72": 0.887,
     "Rx60": 0.8937,
     "Rx37": 0.9297,
     "Ry180": 0.9949,
     "Ry120": 0.7289,
     "Ry90": 0.7,
     "Ry72": 0.7011,
     "Ry60": 0.7179,
     "Ry37": 0.776,
     "Rz180": 0.8168,
     "Rz120": 0.734,
     "Rz90": 0.72,
     "Rz72": 0.7395,
     "Rz60": 0.7606,
     "Rz37": 0.7792
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.3271,
    "sym": {
     "Mx": 0.8672,
     "My": 0.9987,
     "Mz": 0.8662,
     "Rx180": 0.8672,
     "Rx120": 0.8762,
     "Rx90": 0.886,
     "Rx72": 0.9053,
     "Rx60": 0.9217,
     "Rx37": 0.9501,
     "Ry180": 0.9987,
     "Ry120": 0.7578,
     "Ry90": 0.7235,
     "Ry72": 0.7161,
     "Ry60": 0.7306,
     "Ry37": 0.7857,
     "Rz180": 0.8662,
     "Rz120": 0.7592,
     "Rz90": 0.7408,
     "Rz72": 0.7547,
     "Rz60": 0.7723,
     "Rz37": 0.7995
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.3312,
    "sym": {
     "Mx": 0.7824,
     "My": 0.8234,
     "Mz": 0.8615,
     "Rx180": 0.7824,
     "Rx120": 0.8059,
     "Rx90": 0.842,
     "Rx72": 0.8644,
     "Rx60": 0.8914,
     "Rx37": 0.9319,
     "Ry180": 0.8234,
     "Ry120": 0.7095,
     "Ry90": 0.7016,
     "Ry72": 0.7189,
     "Ry60": 0.7341,
     "Ry37": 0.7818,
     "Rz180": 0.8615,
     "Rz120": 0.711,
     "Rz90": 0.7074,
     "Rz72": 0.7243,
     "Rz60": 0.7318,
     "Rz37": 0.7798
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.3171,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "E02",
  "part": "E",
  "slug": "petersson-theta-30",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Pastel",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 2,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": -1,
   "hf8_theta": 30,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_E02_petersson-theta-30.jpg",
  "resolved": {
   "c": {
    "sStar": 0.435775,
    "frac": 0.95,
    "value": [
     -0.353021,
     -0.019113,
     0.043984,
     0.014508,
     0.003454,
     0.142007,
     -0.100403,
     0.118288
    ]
   }
  },
  "gpuMs": 401,
  "metricMs": 828,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.1821,
    "sym": {
     "Mx": 0.8,
     "My": 0.9729,
     "Mz": 0.8087,
     "Rx180": 0.8,
     "Rx120": 0.8063,
     "Rx90": 0.8369,
     "Rx72": 0.8584,
     "Rx60": 0.881,
     "Rx37": 0.9248,
     "Ry180": 0.9729,
     "Ry120": 0.5009,
     "Ry90": 0.4502,
     "Ry72": 0.4617,
     "Ry60": 0.4818,
     "Ry37": 0.5785,
     "Rz180": 0.8087,
     "Rz120": 0.478,
     "Rz90": 0.4248,
     "Rz72": 0.47,
     "Rz60": 0.5017,
     "Rz37": 0.5909
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.1996,
    "sym": {
     "Mx": 0.8558,
     "My": 0.7047,
     "Mz": 0.7094,
     "Rx180": 0.8558,
     "Rx120": 0.7243,
     "Rx90": 0.6986,
     "Rx72": 0.704,
     "Rx60": 0.7199,
     "Rx37": 0.787,
     "Ry180": 0.7047,
     "Ry120": 0.4961,
     "Ry90": 0.4746,
     "Ry72": 0.4969,
     "Ry60": 0.5296,
     "Ry37": 0.5967,
     "Rz180": 0.7094,
     "Rz120": 0.4672,
     "Rz90": 0.4254,
     "Rz72": 0.455,
     "Rz60": 0.4808,
     "Rz37": 0.5795
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.1938,
    "sym": {
     "Mx": 0.7444,
     "My": 0.7633,
     "Mz": 0.8228,
     "Rx180": 0.7444,
     "Rx120": 0.7374,
     "Rx90": 0.7642,
     "Rx72": 0.7977,
     "Rx60": 0.8148,
     "Rx37": 0.8776,
     "Ry180": 0.7633,
     "Ry120": 0.4959,
     "Ry90": 0.4635,
     "Ry72": 0.4935,
     "Ry60": 0.5172,
     "Ry37": 0.6118,
     "Rz180": 0.8228,
     "Rz120": 0.4841,
     "Rz90": 0.4281,
     "Rz72": 0.4544,
     "Rz60": 0.4669,
     "Rz37": 0.5582
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.1454,
    "sym": {
     "Mx": 0.7538,
     "My": 0.9858,
     "Mz": 0.7468,
     "Rx180": 0.7538,
     "Rx120": 0.7531,
     "Rx90": 0.7803,
     "Rx72": 0.8187,
     "Rx60": 0.859,
     "Rx37": 0.8907,
     "Ry180": 0.9858,
     "Ry120": 0.7763,
     "Ry90": 0.7298,
     "Ry72": 0.7462,
     "Ry60": 0.7577,
     "Ry37": 0.8281,
     "Rz180": 0.7468,
     "Rz120": 0.7525,
     "Rz90": 0.7949,
     "Rz72": 0.8342,
     "Rz60": 0.8835,
     "Rz37": 0.9389
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "E03",
  "part": "E",
  "slug": "petersson-theta-60",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Neon",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 2,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": -1,
   "hf8_theta": 60,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_E03_petersson-theta-60.jpg",
  "resolved": {
   "c": {
    "sStar": 0.620619,
    "frac": 0.95,
    "value": [
     -0.502763,
     -0.027221,
     0.06264,
     0.020661,
     0.004919,
     0.202242,
     -0.142991,
     0.168462
    ]
   }
  },
  "gpuMs": 395,
  "metricMs": 1189,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.4363,
    "sym": {
     "Mx": 0.9047,
     "My": 0.968,
     "Mz": 0.9132,
     "Rx180": 0.9047,
     "Rx120": 0.9142,
     "Rx90": 0.9179,
     "Rx72": 0.9293,
     "Rx60": 0.9338,
     "Rx37": 0.9463,
     "Ry180": 0.968,
     "Ry120": 0.6077,
     "Ry90": 0.5789,
     "Ry72": 0.5902,
     "Ry60": 0.6111,
     "Ry37": 0.6955,
     "Rz180": 0.9132,
     "Rz120": 0.6359,
     "Rz90": 0.6106,
     "Rz72": 0.6206,
     "Rz60": 0.6482,
     "Rz37": 0.7311
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.4871,
    "sym": {
     "Mx": 0.959,
     "My": 0.7934,
     "Mz": 0.7892,
     "Rx180": 0.959,
     "Rx120": 0.8046,
     "Rx90": 0.7846,
     "Rx72": 0.7981,
     "Rx60": 0.8126,
     "Rx37": 0.8669,
     "Ry180": 0.7934,
     "Ry120": 0.6496,
     "Ry90": 0.6369,
     "Ry72": 0.6448,
     "Ry60": 0.6705,
     "Ry37": 0.754,
     "Rz180": 0.7892,
     "Rz120": 0.6176,
     "Rz90": 0.6007,
     "Rz72": 0.6104,
     "Rz60": 0.6415,
     "Rz37": 0.7297
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.4642,
    "sym": {
     "Mx": 0.9238,
     "My": 0.923,
     "Mz": 0.9344,
     "Rx180": 0.9238,
     "Rx120": 0.8888,
     "Rx90": 0.8776,
     "Rx72": 0.8818,
     "Rx60": 0.8958,
     "Rx37": 0.92,
     "Ry180": 0.923,
     "Ry120": 0.6679,
     "Ry90": 0.64,
     "Ry72": 0.6599,
     "Ry60": 0.6842,
     "Ry37": 0.7582,
     "Rz180": 0.9344,
     "Rz120": 0.6195,
     "Rz90": 0.5892,
     "Rz72": 0.5981,
     "Rz60": 0.6257,
     "Rz37": 0.7167
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.3146,
    "sym": {
     "Mx": 0.7725,
     "My": 0.9198,
     "Mz": 0.7575,
     "Rx180": 0.7725,
     "Rx120": 0.7737,
     "Rx90": 0.8043,
     "Rx72": 0.817,
     "Rx60": 0.8255,
     "Rx37": 0.8668,
     "Ry180": 0.9198,
     "Ry120": 0.7856,
     "Ry90": 0.7629,
     "Ry72": 0.7722,
     "Ry60": 0.8005,
     "Ry37": 0.838,
     "Rz180": 0.7575,
     "Rz120": 0.7933,
     "Rz90": 0.8259,
     "Rz72": 0.8449,
     "Rz60": 0.8677,
     "Rz37": 0.9064
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "E04",
  "part": "E",
  "slug": "petersson-theta-90",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Viridis-like",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 2,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": -1,
   "hf8_theta": 90,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "extent": 2.4,
  "image": "Atlas_E04_petersson-theta-90.jpg",
  "resolved": {
   "c": {
    "sStar": 0.93264,
    "frac": 0.95,
    "value": [
     -0.755531,
     -0.040906,
     0.094133,
     0.031049,
     0.007393,
     0.303921,
     -0.21488,
     0.253158
    ]
   }
  },
  "gpuMs": 343,
  "metricMs": 757,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.2542,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     5,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.2542,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     5,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.2542,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     5,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.2542,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     5,
     5,
     5,
     5,
     5,
     5
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "E05",
  "part": "E",
  "slug": "petersson-theta-120",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 2,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": -1,
   "hf8_theta": 120,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_E05_petersson-theta-120.jpg",
  "resolved": {
   "c": {
    "sStar": 0.490001,
    "frac": 0.95,
    "value": [
     -0.396949,
     -0.021492,
     0.049457,
     0.016313,
     0.003884,
     0.159677,
     -0.112896,
     0.133007
    ]
   }
  },
  "gpuMs": 509,
  "metricMs": 1224,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.5304,
    "sym": {
     "Mx": 0.8543,
     "My": 0.9836,
     "Mz": 0.855,
     "Rx180": 0.8543,
     "Rx120": 0.8729,
     "Rx90": 0.8986,
     "Rx72": 0.9172,
     "Rx60": 0.9288,
     "Rx37": 0.9592,
     "Ry180": 0.9836,
     "Ry120": 0.7564,
     "Ry90": 0.7276,
     "Ry72": 0.7343,
     "Ry60": 0.7573,
     "Ry37": 0.8249,
     "Rz180": 0.855,
     "Rz120": 0.7632,
     "Rz90": 0.7457,
     "Rz72": 0.7674,
     "Rz60": 0.7919,
     "Rz37": 0.8515
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.5229,
    "sym": {
     "Mx": 0.8924,
     "My": 0.9694,
     "Mz": 0.8893,
     "Rx180": 0.8924,
     "Rx120": 0.9008,
     "Rx90": 0.9195,
     "Rx72": 0.9301,
     "Rx60": 0.9352,
     "Rx37": 0.9533,
     "Ry180": 0.9694,
     "Ry120": 0.7671,
     "Ry90": 0.7292,
     "Ry72": 0.7476,
     "Ry60": 0.7664,
     "Ry37": 0.8221,
     "Rz180": 0.8893,
     "Rz120": 0.7718,
     "Rz90": 0.7453,
     "Rz72": 0.7664,
     "Rz60": 0.79,
     "Rz37": 0.8415
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.5175,
    "sym": {
     "Mx": 0.82,
     "My": 0.8411,
     "Mz": 0.8782,
     "Rx180": 0.82,
     "Rx120": 0.8397,
     "Rx90": 0.8527,
     "Rx72": 0.8695,
     "Rx60": 0.8837,
     "Rx37": 0.9233,
     "Ry180": 0.8411,
     "Ry120": 0.7385,
     "Ry90": 0.7119,
     "Ry72": 0.7253,
     "Ry60": 0.753,
     "Ry37": 0.8138,
     "Rz180": 0.8782,
     "Rz120": 0.7396,
     "Rz90": 0.7103,
     "Rz72": 0.7219,
     "Rz60": 0.7518,
     "Rz37": 0.8224
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.4242,
    "sym": {
     "Mx": 0.9873,
     "My": 0.9558,
     "Mz": 0.9521,
     "Rx180": 0.9873,
     "Rx120": 0.9585,
     "Rx90": 0.9606,
     "Rx72": 0.9558,
     "Rx60": 0.9594,
     "Rx37": 0.9776,
     "Ry180": 0.9558,
     "Ry120": 0.9575,
     "Ry90": 0.9604,
     "Ry72": 0.9651,
     "Ry60": 0.968,
     "Ry37": 0.9728,
     "Rz180": 0.9521,
     "Rz120": 0.952,
     "Rz90": 0.9624,
     "Rz72": 0.9699,
     "Rz60": 0.968,
     "Rz37": 0.9795
    },
    "orbitDims": [
     6,
     6,
     6,
     6,
     6,
     6
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "E06",
  "part": "E",
  "slug": "petersson-theta-150",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Sunset",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 2,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": -1,
   "hf8_theta": 150,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_E06_petersson-theta-150.jpg",
  "resolved": {
   "c": {
    "sStar": 0.512737,
    "frac": 0.95,
    "value": [
     -0.415367,
     -0.022489,
     0.051752,
     0.01707,
     0.004064,
     0.167086,
     -0.118135,
     0.139178
    ]
   }
  },
  "gpuMs": 383,
  "metricMs": 851,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.2783,
    "sym": {
     "Mx": 0.7484,
     "My": 0.9395,
     "Mz": 0.7573,
     "Rx180": 0.7484,
     "Rx120": 0.7715,
     "Rx90": 0.8218,
     "Rx72": 0.8468,
     "Rx60": 0.8747,
     "Rx37": 0.9015,
     "Ry180": 0.9395,
     "Ry120": 0.6317,
     "Ry90": 0.6242,
     "Ry72": 0.6338,
     "Ry60": 0.653,
     "Ry37": 0.7405,
     "Rz180": 0.7573,
     "Rz120": 0.6401,
     "Rz90": 0.6206,
     "Rz72": 0.6413,
     "Rz60": 0.6568,
     "Rz37": 0.7422
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.2542,
    "sym": {
     "Mx": 0.8421,
     "My": 0.8814,
     "Mz": 0.8044,
     "Rx180": 0.8421,
     "Rx120": 0.8077,
     "Rx90": 0.8132,
     "Rx72": 0.8256,
     "Rx60": 0.8506,
     "Rx37": 0.8939,
     "Ry180": 0.8814,
     "Ry120": 0.6024,
     "Ry90": 0.5712,
     "Ry72": 0.5945,
     "Ry60": 0.6237,
     "Ry37": 0.7221,
     "Rz180": 0.8044,
     "Rz120": 0.6698,
     "Rz90": 0.6356,
     "Rz72": 0.6497,
     "Rz60": 0.6749,
     "Rz37": 0.7597
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.2696,
    "sym": {
     "Mx": 0.7105,
     "My": 0.6812,
     "Mz": 0.7586,
     "Rx180": 0.7105,
     "Rx120": 0.6821,
     "Rx90": 0.6997,
     "Rx72": 0.7347,
     "Rx60": 0.7538,
     "Rx37": 0.8312,
     "Ry180": 0.6812,
     "Ry120": 0.5461,
     "Ry90": 0.5271,
     "Ry72": 0.5588,
     "Ry60": 0.5932,
     "Ry37": 0.6802,
     "Rz180": 0.7586,
     "Rz120": 0.5897,
     "Rz90": 0.5762,
     "Rz72": 0.593,
     "Rz60": 0.6237,
     "Rz37": 0.7028
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.2054,
    "sym": {
     "Mx": 0.9188,
     "My": 0.8507,
     "Mz": 0.847,
     "Rx180": 0.9188,
     "Rx120": 0.847,
     "Rx90": 0.8315,
     "Rx72": 0.8315,
     "Rx60": 0.8521,
     "Rx37": 0.8857,
     "Ry180": 0.8507,
     "Ry120": 0.8402,
     "Ry90": 0.8502,
     "Ry72": 0.8672,
     "Ry60": 0.8819,
     "Ry37": 0.9103,
     "Rz180": 0.847,
     "Rz120": 0.8492,
     "Rz90": 0.8771,
     "Rz72": 0.8987,
     "Rz60": 0.9077,
     "Rz37": 0.9371
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "E07",
  "part": "E",
  "slug": "petersson-theta-180",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Fire",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 2,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": -1,
   "hf8_theta": 180,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_E07_petersson-theta-180.jpg",
  "resolved": {
   "c": {
    "sStar": 0.517232,
    "frac": 0.95,
    "value": [
     -0.41901,
     -0.022686,
     0.052205,
     0.01722,
     0.0041,
     0.168551,
     -0.11917,
     0.140399
    ]
   }
  },
  "gpuMs": 352,
  "metricMs": 901,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.2683,
    "sym": {
     "Mx": 0.7807,
     "My": 0.9938,
     "Mz": 0.7769,
     "Rx180": 0.7807,
     "Rx120": 0.8073,
     "Rx90": 0.8345,
     "Rx72": 0.8545,
     "Rx60": 0.8732,
     "Rx37": 0.9112,
     "Ry180": 0.9938,
     "Ry120": 0.6548,
     "Ry90": 0.648,
     "Ry72": 0.6447,
     "Ry60": 0.6374,
     "Ry37": 0.6852,
     "Rz180": 0.7769,
     "Rz120": 0.6442,
     "Rz90": 0.6488,
     "Rz72": 0.6744,
     "Rz60": 0.6757,
     "Rz37": 0.7045
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.2721,
    "sym": {
     "Mx": 0.8459,
     "My": 0.9939,
     "Mz": 0.8435,
     "Rx180": 0.8459,
     "Rx120": 0.8743,
     "Rx90": 0.894,
     "Rx72": 0.9095,
     "Rx60": 0.9163,
     "Rx37": 0.949,
     "Ry180": 0.9939,
     "Ry120": 0.6688,
     "Ry90": 0.6818,
     "Ry72": 0.6761,
     "Ry60": 0.671,
     "Ry37": 0.6909,
     "Rz180": 0.8435,
     "Rz120": 0.6675,
     "Rz90": 0.6765,
     "Rz72": 0.6757,
     "Rz60": 0.6788,
     "Rz37": 0.7044
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.2725,
    "sym": {
     "Mx": 0.7209,
     "My": 0.7731,
     "Mz": 0.8268,
     "Rx180": 0.7209,
     "Rx120": 0.7635,
     "Rx90": 0.7953,
     "Rx72": 0.8333,
     "Rx60": 0.8525,
     "Rx37": 0.902,
     "Ry180": 0.7731,
     "Ry120": 0.6276,
     "Ry90": 0.63,
     "Ry72": 0.6317,
     "Ry60": 0.6281,
     "Ry37": 0.665,
     "Rz180": 0.8268,
     "Rz120": 0.6304,
     "Rz90": 0.6303,
     "Rz72": 0.6281,
     "Rz60": 0.6141,
     "Rz37": 0.6553
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.3108,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "F01",
  "part": "F",
  "slug": "mandel-oct-seed0",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Gold",
  "file": "HF8D.ufm",
  "entry": "Mandel8",
  "maxiter": 16,
  "extent": 1.5,
  "center": [
   -0.35,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 0
  },
  "image": "Atlas_F01_mandel-oct-seed0.jpg",
  "resolved": {},
  "gpuMs": 1876,
  "metricMs": 575,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.1504,
    "sym": {
     "Mx": 0.3764,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 0.3764,
     "Ry120": 0.4584,
     "Ry90": 0.5052,
     "Ry72": 0.5136,
     "Ry60": 0.5168,
     "Ry37": 0.6,
     "Rz180": 0.3764,
     "Rz120": 0.4828,
     "Rz90": 0.4908,
     "Rz72": 0.4846,
     "Rz60": 0.5197,
     "Rz37": 0.5634
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.1504,
    "sym": {
     "Mx": 0.3764,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 0.3764,
     "Ry120": 0.4584,
     "Ry90": 0.5052,
     "Ry72": 0.5136,
     "Ry60": 0.5168,
     "Ry37": 0.6,
     "Rz180": 0.3764,
     "Rz120": 0.4828,
     "Rz90": 0.4908,
     "Rz72": 0.4846,
     "Rz60": 0.5197,
     "Rz37": 0.5634
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.1504,
    "sym": {
     "Mx": 0.3764,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 0.3764,
     "Ry120": 0.4584,
     "Ry90": 0.5052,
     "Ry72": 0.5136,
     "Ry60": 0.5168,
     "Ry37": 0.6,
     "Rz180": 0.3764,
     "Rz120": 0.4828,
     "Rz90": 0.4908,
     "Rz72": 0.4846,
     "Rz60": 0.5197,
     "Rz37": 0.5634
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.1037,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "F02",
  "part": "F",
  "slug": "mandel-para-seed0",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Deep Blue",
  "file": "HF8D.ufm",
  "entry": "Mandel8",
  "maxiter": 16,
  "extent": 1.5,
  "center": [
   -0.35,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 4
  },
  "image": "Atlas_F02_mandel-para-seed0.jpg",
  "resolved": {},
  "gpuMs": 1859,
  "metricMs": 478,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.0942,
    "sym": {
     "Mx": 0.029,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 0.029,
     "Ry120": 0.0112,
     "Ry90": 0.0667,
     "Ry72": 0.0706,
     "Ry60": 0.0797,
     "Ry37": 0.1095,
     "Rz180": 0.029,
     "Rz120": 0.009,
     "Rz90": 0.0519,
     "Rz72": 0.0823,
     "Rz60": 0.0962,
     "Rz37": 0.125
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.0942,
    "sym": {
     "Mx": 0.029,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 0.029,
     "Ry120": 0.0112,
     "Ry90": 0.0667,
     "Ry72": 0.0706,
     "Ry60": 0.0797,
     "Ry37": 0.1095,
     "Rz180": 0.029,
     "Rz120": 0.009,
     "Rz90": 0.0519,
     "Rz72": 0.0823,
     "Rz60": 0.0962,
     "Rz37": 0.125
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.0942,
    "sym": {
     "Mx": 0.029,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 0.029,
     "Ry120": 0.0112,
     "Ry90": 0.0667,
     "Ry72": 0.0706,
     "Ry60": 0.0797,
     "Ry37": 0.1095,
     "Rz180": 0.029,
     "Rz120": 0.009,
     "Rz90": 0.0519,
     "Rz72": 0.0823,
     "Rz60": 0.0962,
     "Rz37": 0.125
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.0013,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     2,
     2,
     2
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "F03",
  "part": "F",
  "slug": "mandel-okubo-seed0",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Mandel8",
  "maxiter": 16,
  "extent": 1.5,
  "center": [
   -0.35,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6
  },
  "image": "Atlas_F03_mandel-okubo-seed0.jpg",
  "resolved": {},
  "gpuMs": 1853,
  "metricMs": 588,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.0942,
    "sym": {
     "Mx": 0.029,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 0.029,
     "Ry120": 0.0112,
     "Ry90": 0.0667,
     "Ry72": 0.0706,
     "Ry60": 0.0797,
     "Ry37": 0.1095,
     "Rz180": 0.029,
     "Rz120": 0.009,
     "Rz90": 0.0519,
     "Rz72": 0.0823,
     "Rz60": 0.0962,
     "Rz37": 0.125
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.0983,
    "sym": {
     "Mx": 0.169,
     "My": 0.1856,
     "Mz": 1,
     "Rx180": 0.1856,
     "Rx120": 0.1144,
     "Rx90": 0.1109,
     "Rx72": 0.0993,
     "Rx60": 0.1056,
     "Rx37": 0.1463,
     "Ry180": 0.169,
     "Ry120": 0.1878,
     "Ry90": 0.178,
     "Ry72": 0.2107,
     "Ry60": 0.2474,
     "Ry37": 0.3592,
     "Rz180": 0.0746,
     "Rz120": 0.0905,
     "Rz90": 0.0811,
     "Rz72": 0.0813,
     "Rz60": 0.1038,
     "Rz37": 0.123
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.0408,
    "sym": {
     "Mx": 0.1854,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.2294,
     "Rx90": 0.2202,
     "Rx72": 0.2346,
     "Rx60": 0.2321,
     "Rx37": 0.2963,
     "Ry180": 0.1854,
     "Ry120": 0.1771,
     "Ry90": 0.1916,
     "Ry72": 0.2047,
     "Ry60": 0.2281,
     "Ry37": 0.3514,
     "Rz180": 0.1854,
     "Rz120": 0.0773,
     "Rz90": 0.0851,
     "Rz72": 0.0718,
     "Rz60": 0.1022,
     "Rz37": 0.1189
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.0146,
    "sym": {
     "Mx": 0.1094,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.0806,
     "Rx90": 0.0645,
     "Rx72": 0.0769,
     "Rx60": 0.0727,
     "Rx37": 0.0806,
     "Ry180": 0.1094,
     "Ry120": 0.0625,
     "Ry90": 0.0625,
     "Ry72": 0.0645,
     "Ry60": 0.069,
     "Ry37": 0.0882,
     "Rz180": 0.1094,
     "Rz120": 0.125,
     "Rz90": 0.1129,
     "Rz72": 0.1667,
     "Rz60": 0.1724,
     "Rz37": 0.2407
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "F04",
  "part": "F",
  "slug": "mandel-okubo-seed0-FB",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Mandel8",
  "maxiter": 16,
  "extent": 1.5,
  "center": [
   -0.35,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6
  },
  "image": "Atlas_F04_mandel-okubo-seed0-FB.jpg",
  "resolved": {},
  "gpuMs": 360,
  "metricMs": 693,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.1062,
    "sym": {
     "Mx": 0.1955,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 0.1955,
     "Ry120": 0.2032,
     "Ry90": 0.2548,
     "Ry72": 0.3087,
     "Ry60": 0.3649,
     "Ry37": 0.4971,
     "Rz180": 0.1955,
     "Rz120": 0.1871,
     "Rz90": 0.2175,
     "Rz72": 0.2807,
     "Rz60": 0.3274,
     "Rz37": 0.4928
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.1062,
    "sym": {
     "Mx": 0.1955,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 0.1955,
     "Ry120": 0.2032,
     "Ry90": 0.2548,
     "Ry72": 0.3087,
     "Ry60": 0.3649,
     "Ry37": 0.4971,
     "Rz180": 0.1955,
     "Rz120": 0.1871,
     "Rz90": 0.2175,
     "Rz72": 0.2807,
     "Rz60": 0.3274,
     "Rz37": 0.4928
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.1062,
    "sym": {
     "Mx": 0.1955,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 0.1955,
     "Ry120": 0.2032,
     "Ry90": 0.2548,
     "Ry72": 0.3087,
     "Ry60": 0.3649,
     "Ry37": 0.4971,
     "Rz180": 0.1955,
     "Rz120": 0.1871,
     "Rz90": 0.2175,
     "Rz72": 0.2807,
     "Rz60": 0.3274,
     "Rz37": 0.4928
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.0213,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "F05",
  "part": "F",
  "slug": "mandel-split-seed0",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Copper",
  "file": "HF8D.ufm",
  "entry": "Mandel8",
  "maxiter": 16,
  "extent": 1.5,
  "center": [
   -0.35,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 1
  },
  "image": "Atlas_F05_mandel-split-seed0.jpg",
  "resolved": {},
  "gpuMs": 1988,
  "metricMs": 710,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.1504,
    "sym": {
     "Mx": 0.3764,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 0.3764,
     "Ry120": 0.4584,
     "Ry90": 0.5052,
     "Ry72": 0.5136,
     "Ry60": 0.5168,
     "Ry37": 0.6,
     "Rz180": 0.3764,
     "Rz120": 0.4828,
     "Rz90": 0.4908,
     "Rz72": 0.4846,
     "Rz60": 0.5197,
     "Rz37": 0.5634
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.355,
    "sym": {
     "Mx": 0.2707,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.3229,
     "Rx90": 0.2952,
     "Rx72": 0.3096,
     "Rx60": 0.3149,
     "Rx37": 0.3436,
     "Ry180": 0.2707,
     "Ry120": 0.3228,
     "Ry90": 0.3282,
     "Ry72": 0.3232,
     "Ry60": 0.3191,
     "Ry37": 0.4293,
     "Rz180": 0.2707,
     "Rz120": 0.419,
     "Rz90": 0.3929,
     "Rz72": 0.3742,
     "Rz60": 0.3829,
     "Rz37": 0.4721
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.355,
    "sym": {
     "Mx": 0.2707,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.3229,
     "Rx90": 0.2952,
     "Rx72": 0.3096,
     "Rx60": 0.3149,
     "Rx37": 0.3436,
     "Ry180": 0.2707,
     "Ry120": 0.3228,
     "Ry90": 0.3282,
     "Ry72": 0.3232,
     "Ry60": 0.3191,
     "Ry37": 0.4293,
     "Rz180": 0.2707,
     "Rz120": 0.419,
     "Rz90": 0.3929,
     "Rz72": 0.3742,
     "Rz60": 0.3829,
     "Rz37": 0.4721
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.3504,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.3167,
     "Rx90": 0.456,
     "Rx72": 0.3404,
     "Rx60": 0.3133,
     "Rx37": 0.3516,
     "Ry180": 1,
     "Ry120": 0.3099,
     "Ry90": 0.4649,
     "Ry72": 0.3484,
     "Ry60": 0.3193,
     "Ry37": 0.3341,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "F06",
  "part": "F",
  "slug": "mandel-sokubo-seed0",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Fire",
  "file": "HF8D.ufm",
  "entry": "Mandel8",
  "maxiter": 16,
  "extent": 1.5,
  "center": [
   -0.35,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 7
  },
  "image": "Atlas_F06_mandel-sokubo-seed0.jpg",
  "resolved": {},
  "gpuMs": 1904,
  "metricMs": 675,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.0942,
    "sym": {
     "Mx": 0.029,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 0.029,
     "Ry120": 0.0112,
     "Ry90": 0.0667,
     "Ry72": 0.0706,
     "Ry60": 0.0797,
     "Ry37": 0.1095,
     "Rz180": 0.029,
     "Rz120": 0.009,
     "Rz90": 0.0519,
     "Rz72": 0.0823,
     "Rz60": 0.0962,
     "Rz37": 0.125
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.2062,
    "sym": {
     "Mx": 0.1832,
     "My": 0.3338,
     "Mz": 1,
     "Rx180": 0.3338,
     "Rx120": 0.3134,
     "Rx90": 0.2802,
     "Rx72": 0.2614,
     "Rx60": 0.2839,
     "Rx37": 0.3253,
     "Ry180": 0.1832,
     "Ry120": 0.2096,
     "Ry90": 0.2749,
     "Ry72": 0.3143,
     "Ry60": 0.2695,
     "Ry37": 0.2866,
     "Rz180": 0.129,
     "Rz120": 0.0794,
     "Rz90": 0.145,
     "Rz72": 0.1581,
     "Rz60": 0.1795,
     "Rz37": 0.2288
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.2058,
    "sym": {
     "Mx": 0.0906,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.4081,
     "Rx90": 0.4705,
     "Rx72": 0.4387,
     "Rx60": 0.413,
     "Rx37": 0.4427,
     "Ry180": 0.0906,
     "Ry120": 0.1372,
     "Ry90": 0.2305,
     "Ry72": 0.3205,
     "Ry60": 0.2961,
     "Ry37": 0.3338,
     "Rz180": 0.0906,
     "Rz120": 0.0816,
     "Rz90": 0.1773,
     "Rz72": 0.2152,
     "Rz60": 0.2255,
     "Rz37": 0.295
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.0646,
    "sym": {
     "Mx": 0.053,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.0667,
     "Rx90": 0.017,
     "Rx72": 0.0162,
     "Rx60": 0.0629,
     "Rx37": 0.161,
     "Ry180": 0.053,
     "Ry120": 0.126,
     "Ry90": 0.0554,
     "Ry72": 0.0135,
     "Ry60": 0.0167,
     "Ry37": 0.027,
     "Rz180": 0.053,
     "Rz120": 0.0827,
     "Rz90": 0.1591,
     "Rz72": 0.2351,
     "Rz60": 0.2899,
     "Rz37": 0.467
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "F07",
  "part": "F",
  "slug": "mandel-semi-seed0",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Emerald",
  "file": "HF8D.ufm",
  "entry": "Mandel8",
  "maxiter": 16,
  "extent": 1.5,
  "center": [
   -0.35,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 3
  },
  "image": "Atlas_F07_mandel-semi-seed0.jpg",
  "resolved": {},
  "gpuMs": 1979,
  "metricMs": 748,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.1504,
    "sym": {
     "Mx": 0.3764,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 0.3764,
     "Ry120": 0.4584,
     "Ry90": 0.5052,
     "Ry72": 0.5136,
     "Ry60": 0.5168,
     "Ry37": 0.6,
     "Rz180": 0.3764,
     "Rz120": 0.4828,
     "Rz90": 0.4908,
     "Rz72": 0.4846,
     "Rz60": 0.5197,
     "Rz37": 0.5634
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.3896,
    "sym": {
     "Mx": 0.5441,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.3661,
     "Rx90": 0.301,
     "Rx72": 0.3229,
     "Rx60": 0.3679,
     "Rx37": 0.5016,
     "Ry180": 0.5441,
     "Ry120": 0.378,
     "Ry90": 0.334,
     "Ry72": 0.3569,
     "Ry60": 0.3865,
     "Ry37": 0.529,
     "Rz180": 0.5441,
     "Rz120": 0.6852,
     "Rz90": 0.6476,
     "Rz72": 0.5661,
     "Rz60": 0.573,
     "Rz37": 0.6175
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.3896,
    "sym": {
     "Mx": 0.5441,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.3661,
     "Rx90": 0.301,
     "Rx72": 0.3229,
     "Rx60": 0.3679,
     "Rx37": 0.5016,
     "Ry180": 0.5441,
     "Ry120": 0.378,
     "Ry90": 0.334,
     "Ry72": 0.3569,
     "Ry60": 0.3865,
     "Ry37": 0.529,
     "Rz180": 0.5441,
     "Rz120": 0.6852,
     "Rz90": 0.6476,
     "Rz72": 0.5661,
     "Rz60": 0.573,
     "Rz37": 0.6175
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.31,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.3201,
     "Rx90": 0.2658,
     "Rx72": 0.2894,
     "Rx60": 0.3292,
     "Rx37": 0.483,
     "Ry180": 1,
     "Ry120": 0.3209,
     "Ry90": 0.2719,
     "Ry72": 0.2908,
     "Ry60": 0.3301,
     "Ry37": 0.4688,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "F08",
  "part": "F",
  "slug": "mandel-splitq-seed0",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Sunset",
  "file": "HF8D.ufm",
  "entry": "Mandel8",
  "maxiter": 16,
  "extent": 1.5,
  "center": [
   -0.35,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 2
  },
  "image": "Atlas_F08_mandel-splitq-seed0.jpg",
  "resolved": {},
  "gpuMs": 1864,
  "metricMs": 715,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.3525,
    "sym": {
     "Mx": 0.2703,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.3255,
     "Rx90": 0.2952,
     "Rx72": 0.3097,
     "Rx60": 0.2947,
     "Rx37": 0.3444,
     "Ry180": 0.2703,
     "Ry120": 0.4114,
     "Ry90": 0.3859,
     "Ry72": 0.3755,
     "Ry60": 0.3813,
     "Ry37": 0.4605,
     "Rz180": 0.2703,
     "Rz120": 0.3237,
     "Rz90": 0.3331,
     "Rz72": 0.3116,
     "Rz60": 0.3219,
     "Rz37": 0.43
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.3525,
    "sym": {
     "Mx": 0.2703,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.3255,
     "Rx90": 0.2952,
     "Rx72": 0.3097,
     "Rx60": 0.2947,
     "Rx37": 0.3444,
     "Ry180": 0.2703,
     "Ry120": 0.4114,
     "Ry90": 0.3859,
     "Ry72": 0.3755,
     "Ry60": 0.3813,
     "Ry37": 0.4605,
     "Rz180": 0.2703,
     "Rz120": 0.3237,
     "Rz90": 0.3331,
     "Rz72": 0.3116,
     "Rz60": 0.3219,
     "Rz37": 0.43
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.1504,
    "sym": {
     "Mx": 0.3764,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 0.3764,
     "Ry120": 0.4584,
     "Ry90": 0.5052,
     "Ry72": 0.5136,
     "Ry60": 0.5168,
     "Ry37": 0.6,
     "Rz180": 0.3764,
     "Rz120": 0.4828,
     "Rz90": 0.4908,
     "Rz72": 0.4846,
     "Rz60": 0.5197,
     "Rz37": 0.5634
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.3533,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.3263,
     "Ry90": 0.4649,
     "Ry72": 0.341,
     "Ry60": 0.3118,
     "Ry37": 0.336,
     "Rz180": 1,
     "Rz120": 0.3111,
     "Rz90": 0.4571,
     "Rz72": 0.345,
     "Rz60": 0.3167,
     "Rz37": 0.3349
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "F09",
  "part": "F",
  "slug": "mandel-oct-seed-a",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Gold",
  "file": "HF8D.ufm",
  "entry": "Mandel8",
  "maxiter": 16,
  "extent": 1.5,
  "center": [
   -0.35,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 0,
   "a": [
    0.1498,
    -0.0637,
    0.1789,
    -0.2432,
    0.3284,
    -0.138,
    0.2298,
    0.0664
   ]
  },
  "image": "Atlas_F09_mandel-oct-seed-a.jpg",
  "resolved": {},
  "gpuMs": 388,
  "metricMs": 592,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.1333,
    "sym": {
     "Mx": 0.2843,
     "My": 0.8905,
     "Mz": 0.8195,
     "Rx180": 0.8097,
     "Rx120": 0.8281,
     "Rx90": 0.8305,
     "Rx72": 0.8252,
     "Rx60": 0.8397,
     "Rx37": 0.9021,
     "Ry180": 0.2846,
     "Ry120": 0.3742,
     "Ry90": 0.4577,
     "Ry72": 0.5203,
     "Ry60": 0.5526,
     "Ry37": 0.6298,
     "Rz180": 0.2796,
     "Rz120": 0.3798,
     "Rz90": 0.46,
     "Rz72": 0.5119,
     "Rz60": 0.5212,
     "Rz37": 0.6512
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.1333,
    "sym": {
     "Mx": 0.2828,
     "My": 0.9164,
     "Mz": 0.7197,
     "Rx180": 0.7268,
     "Rx120": 0.7493,
     "Rx90": 0.7905,
     "Rx72": 0.7843,
     "Rx60": 0.82,
     "Rx37": 0.8609,
     "Ry180": 0.2929,
     "Ry120": 0.3658,
     "Ry90": 0.4487,
     "Ry72": 0.4988,
     "Ry60": 0.5409,
     "Ry37": 0.6071,
     "Rz180": 0.284,
     "Rz120": 0.3652,
     "Rz90": 0.4626,
     "Rz72": 0.5,
     "Rz60": 0.547,
     "Rz37": 0.6175
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.1325,
    "sym": {
     "Mx": 0.291,
     "My": 0.8348,
     "Mz": 0.7355,
     "Rx180": 0.729,
     "Rx120": 0.7445,
     "Rx90": 0.7624,
     "Rx72": 0.779,
     "Rx60": 0.8107,
     "Rx37": 0.8156,
     "Ry180": 0.2886,
     "Ry120": 0.3737,
     "Ry90": 0.433,
     "Ry72": 0.5143,
     "Ry60": 0.5463,
     "Ry37": 0.5929,
     "Rz180": 0.2874,
     "Rz120": 0.3683,
     "Rz90": 0.4566,
     "Rz72": 0.5202,
     "Rz60": 0.5243,
     "Rz37": 0.6142
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.1175,
    "sym": {
     "Mx": 0.8115,
     "My": 0.6754,
     "Mz": 0.6181,
     "Rx180": 0.6257,
     "Rx120": 0.6175,
     "Rx90": 0.6201,
     "Rx72": 0.6415,
     "Rx60": 0.6657,
     "Rx37": 0.7015,
     "Ry180": 0.616,
     "Ry120": 0.6404,
     "Ry90": 0.6619,
     "Ry72": 0.6962,
     "Ry60": 0.7151,
     "Ry37": 0.7477,
     "Rz180": 0.6744,
     "Rz120": 0.7267,
     "Rz90": 0.7378,
     "Rz72": 0.7631,
     "Rz60": 0.7819,
     "Rz37": 0.8115
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "F10",
  "part": "F",
  "slug": "mandel-para-seed-a",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Deep Blue",
  "file": "HF8D.ufm",
  "entry": "Mandel8",
  "maxiter": 16,
  "extent": 1.5,
  "center": [
   -0.35,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 4,
   "a": [
    0.2092,
    -0.0211,
    -0.035,
    -0.016,
    -0.0404,
    0.1933,
    -0.022,
    0.0369
   ]
  },
  "image": "Atlas_F10_mandel-para-seed-a.jpg",
  "resolved": {},
  "gpuMs": 416,
  "metricMs": 560,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.0933,
    "sym": {
     "Mx": 0.0246,
     "My": 0.9316,
     "Mz": 0.8809,
     "Rx180": 0.8745,
     "Rx120": 0.8771,
     "Rx90": 0.9056,
     "Rx72": 0.9221,
     "Rx60": 0.9391,
     "Rx37": 0.9522,
     "Ry180": 0.0291,
     "Ry120": 0.0113,
     "Ry90": 0.0595,
     "Ry72": 0.0688,
     "Ry60": 0.0751,
     "Ry37": 0.115,
     "Rz180": 0.0248,
     "Rz120": 0.009,
     "Rz90": 0.0495,
     "Rz72": 0.0825,
     "Rz60": 0.0957,
     "Rz37": 0.1198
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.0925,
    "sym": {
     "Mx": 0.0247,
     "My": 0.927,
     "Mz": 0.8723,
     "Rx180": 0.8577,
     "Rx120": 0.8686,
     "Rx90": 0.8851,
     "Rx72": 0.9056,
     "Rx60": 0.9095,
     "Rx37": 0.9307,
     "Ry180": 0.0291,
     "Ry120": 0.0113,
     "Ry90": 0.0597,
     "Ry72": 0.0695,
     "Ry60": 0.0805,
     "Ry37": 0.1153,
     "Rz180": 0.0249,
     "Rz120": 0.0091,
     "Rz90": 0.0499,
     "Rz72": 0.0823,
     "Rz60": 0.094,
     "Rz37": 0.123
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.0912,
    "sym": {
     "Mx": 0.0251,
     "My": 0.8819,
     "Mz": 0.8718,
     "Rx180": 0.8536,
     "Rx120": 0.8596,
     "Rx90": 0.8766,
     "Rx72": 0.8966,
     "Rx60": 0.9043,
     "Rx37": 0.9295,
     "Ry180": 0.0274,
     "Ry120": 0.0114,
     "Ry90": 0.063,
     "Ry72": 0.0697,
     "Ry60": 0.0704,
     "Ry37": 0.1083,
     "Rz180": 0.025,
     "Rz120": 0.0092,
     "Rz90": 0.0501,
     "Rz72": 0.0833,
     "Rz60": 0.0947,
     "Rz37": 0.1266
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.0013,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "F11",
  "part": "F",
  "slug": "mandel-okubo-seed-a",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Mandel8",
  "maxiter": 16,
  "extent": 1.5,
  "center": [
   -0.35,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "a": [
    0.1498,
    -0.0637,
    0.1789,
    -0.2432,
    0.3284,
    -0.138,
    0.2298,
    0.0664
   ]
  },
  "image": "Atlas_F11_mandel-okubo-seed-a.jpg",
  "resolved": {},
  "gpuMs": 375,
  "metricMs": 614,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.0817,
    "sym": {
     "Mx": 0.0285,
     "My": 0.8019,
     "Mz": 0.6,
     "Rx180": 0.6,
     "Rx120": 0.6435,
     "Rx90": 0.696,
     "Rx72": 0.7376,
     "Rx60": 0.7767,
     "Rx37": 0.8373,
     "Ry180": 0.0261,
     "Ry120": 0.0129,
     "Ry90": 0.0323,
     "Ry72": 0.0867,
     "Ry60": 0.0904,
     "Ry37": 0.14,
     "Rz180": 0.024,
     "Rz120": 0.0105,
     "Rz90": 0.043,
     "Rz72": 0.1017,
     "Rz60": 0.1124,
     "Rz37": 0.1512
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.07,
    "sym": {
     "Mx": 0.19,
     "My": 0.2302,
     "Mz": 0.6103,
     "Rx180": 0.2281,
     "Rx120": 0.152,
     "Rx90": 0.138,
     "Rx72": 0.1349,
     "Rx60": 0.1395,
     "Rx37": 0.186,
     "Ry180": 0.1638,
     "Ry120": 0.1993,
     "Ry90": 0.2302,
     "Ry72": 0.2566,
     "Ry60": 0.262,
     "Ry37": 0.3651,
     "Rz180": 0.096,
     "Rz120": 0.0814,
     "Rz90": 0.099,
     "Rz72": 0.1016,
     "Rz60": 0.1204,
     "Rz37": 0.1486
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.0358,
    "sym": {
     "Mx": 0.2426,
     "My": 0.5,
     "Mz": 0.701,
     "Rx180": 0.4746,
     "Rx120": 0.2815,
     "Rx90": 0.2463,
     "Rx72": 0.2628,
     "Rx60": 0.2628,
     "Rx37": 0.3228,
     "Ry180": 0.2246,
     "Ry120": 0.1972,
     "Ry90": 0.2113,
     "Ry72": 0.2254,
     "Ry60": 0.2574,
     "Ry37": 0.368,
     "Rz180": 0.2357,
     "Rz120": 0.0987,
     "Rz90": 0.0909,
     "Rz72": 0.1301,
     "Rz60": 0.1633,
     "Rz37": 0.2214
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.0083,
    "sym": {
     "Mx": 0.1875,
     "My": 0.5714,
     "Mz": 0.4444,
     "Rx180": 0.5,
     "Rx120": 0.0789,
     "Rx90": 0.0833,
     "Rx72": 0.1176,
     "Rx60": 0.125,
     "Rx37": 0.1316,
     "Ry180": 0.2,
     "Ry120": 0.1176,
     "Ry90": 0.0714,
     "Ry72": 0.0882,
     "Ry60": 0.0938,
     "Ry37": 0.1282,
     "Rz180": 0.1765,
     "Rz120": 0.1818,
     "Rz90": 0.1765,
     "Rz72": 0.2333,
     "Rz60": 0.2857,
     "Rz37": 0.3333
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "F12",
  "part": "F",
  "slug": "mandel-okubo-seed-a-FB",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Viridis-like",
  "file": "HF8D.ufm",
  "entry": "Mandel8",
  "maxiter": 16,
  "extent": 1.5,
  "center": [
   -0.35,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "a": [
    0.1498,
    -0.0637,
    0.1789,
    -0.2432,
    0.3284,
    -0.138,
    0.2298,
    0.0664
   ]
  },
  "image": "Atlas_F12_mandel-okubo-seed-a-FB.jpg",
  "resolved": {},
  "gpuMs": 340,
  "metricMs": 648,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.0521,
    "sym": {
     "Mx": 0.5875,
     "My": 0.7801,
     "Mz": 0.8623,
     "Rx180": 0.7241,
     "Rx120": 0.7857,
     "Rx90": 0.7986,
     "Rx72": 0.8188,
     "Rx60": 0.8261,
     "Rx37": 0.9023,
     "Ry180": 0.6115,
     "Ry120": 0.4882,
     "Ry90": 0.452,
     "Ry72": 0.4884,
     "Ry60": 0.4912,
     "Ry37": 0.5706,
     "Rz180": 0.586,
     "Rz120": 0.4969,
     "Rz90": 0.4471,
     "Rz72": 0.4379,
     "Rz60": 0.4908,
     "Rz37": 0.6364
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.0654,
    "sym": {
     "Mx": 0.4364,
     "My": 0.5736,
     "Mz": 0.5123,
     "Rx180": 0.6721,
     "Rx120": 0.5612,
     "Rx90": 0.5396,
     "Rx72": 0.5323,
     "Rx60": 0.5678,
     "Rx37": 0.672,
     "Ry180": 0.4118,
     "Ry120": 0.4083,
     "Ry90": 0.375,
     "Ry72": 0.4071,
     "Ry60": 0.4065,
     "Ry37": 0.5124,
     "Rz180": 0.4286,
     "Rz120": 0.3644,
     "Rz90": 0.3233,
     "Rz72": 0.3568,
     "Rz60": 0.3829,
     "Rz37": 0.5377
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.0671,
    "sym": {
     "Mx": 0.5118,
     "My": 0.6321,
     "Mz": 0.5419,
     "Rx180": 0.7081,
     "Rx120": 0.5665,
     "Rx90": 0.5288,
     "Rx72": 0.5411,
     "Rx60": 0.5616,
     "Rx37": 0.6142,
     "Ry180": 0.4248,
     "Ry120": 0.4079,
     "Ry90": 0.433,
     "Ry72": 0.4661,
     "Ry60": 0.4525,
     "Ry37": 0.5721,
     "Rz180": 0.4703,
     "Rz120": 0.3938,
     "Rz90": 0.3621,
     "Rz72": 0.4222,
     "Rz60": 0.446,
     "Rz37": 0.5959
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.0296,
    "sym": {
     "Mx": 0.6471,
     "My": 0.6627,
     "Mz": 0.5109,
     "Rx180": 0.5977,
     "Rx120": 0.5165,
     "Rx90": 0.5517,
     "Rx72": 0.5909,
     "Rx60": 0.5909,
     "Rx37": 0.6322,
     "Ry180": 0.5161,
     "Ry120": 0.5054,
     "Ry90": 0.5435,
     "Ry72": 0.5326,
     "Ry60": 0.5795,
     "Ry37": 0.6628,
     "Rz180": 0.6353,
     "Rz120": 0.6395,
     "Rz90": 0.6023,
     "Rz72": 0.619,
     "Rz60": 0.6386,
     "Rz37": 0.7037
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "F13",
  "part": "F",
  "slug": "mandel-spara-seed-a-FB",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Neon",
  "file": "HF8D.ufm",
  "entry": "Mandel8",
  "maxiter": 16,
  "extent": 1.5,
  "center": [
   -0.35,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 5,
   "a": [
    -0.1407,
    0.0124,
    -0.2193,
    0.5347,
    -0.0461,
    -0.0052,
    0.1709,
    -0.0033
   ]
  },
  "image": "Atlas_F13_mandel-spara-seed-a-FB.jpg",
  "resolved": {},
  "gpuMs": 1735,
  "metricMs": 462,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.0688,
    "sym": {
     "Mx": 0.675,
     "My": 0.9368,
     "Mz": 0.988,
     "Rx180": 0.9422,
     "Rx120": 0.9535,
     "Rx90": 0.9821,
     "Rx72": 0.988,
     "Rx60": 0.994,
     "Rx37": 1,
     "Ry180": 0.675,
     "Ry120": 0.6078,
     "Ry90": 0.6158,
     "Ry72": 0.625,
     "Ry60": 0.6172,
     "Ry37": 0.6734,
     "Rz180": 0.6567,
     "Rz120": 0.6442,
     "Rz90": 0.5822,
     "Rz72": 0.5943,
     "Rz60": 0.6324,
     "Rz37": 0.6784
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.0708,
    "sym": {
     "Mx": 0.6422,
     "My": 0.9483,
     "Mz": 0.7926,
     "Rx180": 0.7917,
     "Rx120": 0.8289,
     "Rx90": 0.8689,
     "Rx72": 0.9045,
     "Rx60": 0.9045,
     "Rx37": 0.9429,
     "Ry180": 0.6308,
     "Ry120": 0.5952,
     "Ry90": 0.6106,
     "Ry72": 0.6,
     "Ry60": 0.6209,
     "Ry37": 0.6538,
     "Rz180": 0.6453,
     "Rz120": 0.6445,
     "Rz90": 0.6019,
     "Rz72": 0.6209,
     "Rz60": 0.6316,
     "Rz37": 0.6832
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.0708,
    "sym": {
     "Mx": 0.6404,
     "My": 0.9941,
     "Mz": 0.8042,
     "Rx180": 0.7958,
     "Rx120": 0.8333,
     "Rx90": 0.8533,
     "Rx72": 0.8846,
     "Rx60": 0.905,
     "Rx37": 0.9486,
     "Ry180": 0.6157,
     "Ry120": 0.5885,
     "Ry90": 0.5981,
     "Ry72": 0.5945,
     "Ry60": 0.619,
     "Ry37": 0.6445,
     "Rz180": 0.6436,
     "Rz120": 0.6233,
     "Rz90": 0.6077,
     "Rz72": 0.6209,
     "Rz60": 0.6132,
     "Rz37": 0.6618
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.0446,
    "sym": {
     "Mx": 0.9375,
     "My": 0.9907,
     "Mz": 0.7823,
     "Rx180": 0.7823,
     "Rx120": 0.8099,
     "Rx90": 0.8264,
     "Rx72": 0.85,
     "Rx60": 0.8729,
     "Rx37": 0.9304,
     "Ry180": 0.7903,
     "Ry120": 0.8083,
     "Ry90": 0.8305,
     "Ry72": 0.8475,
     "Ry60": 0.8632,
     "Ry37": 0.9211,
     "Rz180": 0.9554,
     "Rz120": 0.9554,
     "Rz90": 0.9554,
     "Rz72": 0.9554,
     "Rz60": 0.9554,
     "Rz37": 0.9727
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "G01",
  "part": "G",
  "slug": "mandelbar-oct",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Gold",
  "file": "HF8D.ufm",
  "entry": "Mandelbar8",
  "maxiter": 16,
  "extent": 1.5,
  "center": [
   -0.35,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 0
  },
  "image": "Atlas_G01_mandelbar-oct.jpg",
  "resolved": {},
  "gpuMs": 1929,
  "metricMs": 446,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.0942,
    "sym": {
     "Mx": 0.029,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 0.029,
     "Ry120": 0.0112,
     "Ry90": 0.0667,
     "Ry72": 0.0706,
     "Ry60": 0.0797,
     "Ry37": 0.1095,
     "Rz180": 0.029,
     "Rz120": 0.009,
     "Rz90": 0.0519,
     "Rz72": 0.0823,
     "Rz60": 0.0962,
     "Rz37": 0.125
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.0942,
    "sym": {
     "Mx": 0.029,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 0.029,
     "Ry120": 0.0112,
     "Ry90": 0.0667,
     "Ry72": 0.0706,
     "Ry60": 0.0797,
     "Ry37": 0.1095,
     "Rz180": 0.029,
     "Rz120": 0.009,
     "Rz90": 0.0519,
     "Rz72": 0.0823,
     "Rz60": 0.0962,
     "Rz37": 0.125
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.0942,
    "sym": {
     "Mx": 0.029,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 0.029,
     "Ry120": 0.0112,
     "Ry90": 0.0667,
     "Ry72": 0.0706,
     "Ry60": 0.0797,
     "Ry37": 0.1095,
     "Rz180": 0.029,
     "Rz120": 0.009,
     "Rz90": 0.0519,
     "Rz72": 0.0823,
     "Rz60": 0.0962,
     "Rz37": 0.125
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.0013,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     2,
     2,
     2
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "G02",
  "part": "G",
  "slug": "mandelbar-para",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Deep Blue",
  "file": "HF8D.ufm",
  "entry": "Mandelbar8",
  "maxiter": 16,
  "extent": 1.5,
  "center": [
   -0.35,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 4
  },
  "image": "Atlas_G02_mandelbar-para.jpg",
  "resolved": {},
  "gpuMs": 1837,
  "metricMs": 618,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.1504,
    "sym": {
     "Mx": 0.3764,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 0.3764,
     "Ry120": 0.4584,
     "Ry90": 0.5052,
     "Ry72": 0.5136,
     "Ry60": 0.5168,
     "Ry37": 0.6,
     "Rz180": 0.3764,
     "Rz120": 0.4828,
     "Rz90": 0.4908,
     "Rz72": 0.4846,
     "Rz60": 0.5197,
     "Rz37": 0.5634
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.1504,
    "sym": {
     "Mx": 0.3764,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 0.3764,
     "Ry120": 0.4584,
     "Ry90": 0.5052,
     "Ry72": 0.5136,
     "Ry60": 0.5168,
     "Ry37": 0.6,
     "Rz180": 0.3764,
     "Rz120": 0.4828,
     "Rz90": 0.4908,
     "Rz72": 0.4846,
     "Rz60": 0.5197,
     "Rz37": 0.5634
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.1504,
    "sym": {
     "Mx": 0.3764,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 0.3764,
     "Ry120": 0.4584,
     "Ry90": 0.5052,
     "Ry72": 0.5136,
     "Ry60": 0.5168,
     "Ry37": 0.6,
     "Rz180": 0.3764,
     "Rz120": 0.4828,
     "Rz90": 0.4908,
     "Rz72": 0.4846,
     "Rz60": 0.5197,
     "Rz37": 0.5634
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.1037,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "H01",
  "part": "H",
  "slug": "cubic-oct",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Gold",
  "file": "HF8D.ufm",
  "entry": "Cubic8",
  "maxiter": 16,
  "extent": 1.3,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "c": [
    0.045,
    0.2025,
    0.09,
    0,
    0.0675,
    0,
    0,
    0
   ],
   "hf8_algebra": 0
  },
  "image": "Atlas_H01_cubic-oct.jpg",
  "resolved": {},
  "gpuMs": 1932,
  "metricMs": 1034,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.5117,
    "sym": {
     "Mx": 0.9552,
     "My": 0.8373,
     "Mz": 0.9208,
     "Rx180": 0.8181,
     "Rx120": 0.8459,
     "Rx90": 0.8698,
     "Rx72": 0.889,
     "Rx60": 0.9036,
     "Rx37": 0.9368,
     "Ry180": 0.9025,
     "Ry120": 0.8844,
     "Ry90": 0.8524,
     "Ry72": 0.858,
     "Ry60": 0.8673,
     "Ry37": 0.8895,
     "Rz180": 0.8235,
     "Rz120": 0.9169,
     "Rz90": 0.8788,
     "Rz72": 0.8464,
     "Rz60": 0.8357,
     "Rz37": 0.8643
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.51,
    "sym": {
     "Mx": 0.9511,
     "My": 0.8368,
     "Mz": 0.9429,
     "Rx180": 0.8239,
     "Rx120": 0.8544,
     "Rx90": 0.8803,
     "Rx72": 0.8981,
     "Rx60": 0.913,
     "Rx37": 0.9429,
     "Ry180": 0.9209,
     "Ry120": 0.8855,
     "Ry90": 0.8551,
     "Ry72": 0.867,
     "Ry60": 0.8789,
     "Ry37": 0.9009,
     "Rz180": 0.8267,
     "Rz120": 0.9234,
     "Rz90": 0.8843,
     "Rz72": 0.8421,
     "Rz60": 0.8388,
     "Rz37": 0.8628
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.5038,
    "sym": {
     "Mx": 0.9547,
     "My": 0.9254,
     "Mz": 0.9335,
     "Rx180": 0.8936,
     "Rx120": 0.9138,
     "Rx90": 0.9273,
     "Rx72": 0.9343,
     "Rx60": 0.9452,
     "Rx37": 0.9618,
     "Ry180": 0.9195,
     "Ry120": 0.9397,
     "Ry90": 0.9097,
     "Ry72": 0.9052,
     "Ry60": 0.9037,
     "Ry37": 0.9214,
     "Rz180": 0.9038,
     "Rz120": 0.9333,
     "Rz90": 0.9213,
     "Rz72": 0.9129,
     "Rz60": 0.9059,
     "Rz37": 0.9221
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.5275,
    "sym": {
     "Mx": 0.8562,
     "My": 0.9372,
     "Mz": 0.9537,
     "Rx180": 0.9114,
     "Rx120": 0.9313,
     "Rx90": 0.9447,
     "Rx72": 0.9545,
     "Rx60": 0.9605,
     "Rx37": 0.969,
     "Ry180": 0.8483,
     "Ry120": 0.8698,
     "Ry90": 0.898,
     "Ry72": 0.9138,
     "Ry60": 0.9269,
     "Ry37": 0.9537,
     "Rz180": 0.8423,
     "Rz120": 0.8629,
     "Rz90": 0.8922,
     "Rz72": 0.9152,
     "Rz60": 0.9233,
     "Rz37": 0.9498
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "H02",
  "part": "H",
  "slug": "cubic-para",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Deep Blue",
  "file": "HF8D.ufm",
  "entry": "Cubic8",
  "maxiter": 16,
  "extent": 1.3,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "c": [
    0.045,
    0.2025,
    0.09,
    0,
    0.0675,
    0,
    0,
    0
   ],
   "hf8_algebra": 4
  },
  "image": "Atlas_H02_cubic-para.jpg",
  "resolved": {},
  "gpuMs": 1959,
  "metricMs": 1149,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.4921,
    "sym": {
     "Mx": 0.9226,
     "My": 0.7047,
     "Mz": 0.8685,
     "Rx180": 0.6806,
     "Rx120": 0.7235,
     "Rx90": 0.7657,
     "Rx72": 0.7973,
     "Rx60": 0.8301,
     "Rx37": 0.8957,
     "Ry180": 0.8422,
     "Ry120": 0.8722,
     "Ry90": 0.8889,
     "Ry72": 0.9033,
     "Ry60": 0.9228,
     "Ry37": 0.9417,
     "Rz180": 0.7021,
     "Rz120": 0.7355,
     "Rz90": 0.7734,
     "Rz72": 0.8142,
     "Rz60": 0.8322,
     "Rz37": 0.8886
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.4892,
    "sym": {
     "Mx": 0.9192,
     "My": 0.7078,
     "Mz": 0.9067,
     "Rx180": 0.6923,
     "Rx120": 0.7288,
     "Rx90": 0.7785,
     "Rx72": 0.8069,
     "Rx60": 0.838,
     "Rx37": 0.9067,
     "Ry180": 0.8769,
     "Ry120": 0.9053,
     "Ry90": 0.9176,
     "Ry72": 0.9271,
     "Ry60": 0.9423,
     "Ry37": 0.9618,
     "Rz180": 0.7044,
     "Rz120": 0.7358,
     "Rz90": 0.7774,
     "Rz72": 0.8092,
     "Rz60": 0.8393,
     "Rz37": 0.8927
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.4829,
    "sym": {
     "Mx": 0.923,
     "My": 0.8518,
     "Mz": 0.8837,
     "Rx180": 0.8163,
     "Rx120": 0.8406,
     "Rx90": 0.8666,
     "Rx72": 0.8883,
     "Rx60": 0.9094,
     "Rx37": 0.943,
     "Ry180": 0.8615,
     "Ry120": 0.8851,
     "Ry90": 0.9031,
     "Ry72": 0.9198,
     "Ry60": 0.9295,
     "Ry37": 0.9545,
     "Rz180": 0.8387,
     "Rz120": 0.8598,
     "Rz90": 0.8723,
     "Rz72": 0.8938,
     "Rz60": 0.9083,
     "Rz37": 0.9362
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.4942,
    "sym": {
     "Mx": 0.7023,
     "My": 0.8603,
     "Mz": 0.9019,
     "Rx180": 0.8246,
     "Rx120": 0.8567,
     "Rx90": 0.8848,
     "Rx72": 0.9067,
     "Rx60": 0.9184,
     "Rx37": 0.9499,
     "Ry180": 0.6853,
     "Ry120": 0.7243,
     "Ry90": 0.7732,
     "Ry72": 0.8024,
     "Ry60": 0.8299,
     "Ry37": 0.9019,
     "Rz180": 0.6808,
     "Rz120": 0.7143,
     "Rz90": 0.7669,
     "Rz72": 0.8068,
     "Rz60": 0.8356,
     "Rz37": 0.8883
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "H03",
  "part": "H",
  "slug": "cubic-okubo",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Cubic8",
  "maxiter": 16,
  "extent": 1.3,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "c": [
    0.045,
    0.2025,
    0.09,
    0,
    0.0675,
    0,
    0,
    0
   ],
   "hf8_algebra": 6
  },
  "image": "Atlas_H03_cubic-okubo.jpg",
  "resolved": {},
  "gpuMs": 2046,
  "metricMs": 1306,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.4921,
    "sym": {
     "Mx": 0.9226,
     "My": 0.7047,
     "Mz": 0.8685,
     "Rx180": 0.6806,
     "Rx120": 0.7235,
     "Rx90": 0.7657,
     "Rx72": 0.7973,
     "Rx60": 0.8301,
     "Rx37": 0.8957,
     "Ry180": 0.8422,
     "Ry120": 0.8722,
     "Ry90": 0.8889,
     "Ry72": 0.9033,
     "Ry60": 0.9228,
     "Ry37": 0.9417,
     "Rz180": 0.7021,
     "Rz120": 0.7355,
     "Rz90": 0.7734,
     "Rz72": 0.8142,
     "Rz60": 0.8322,
     "Rz37": 0.8886
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.4892,
    "sym": {
     "Mx": 0.9192,
     "My": 0.7078,
     "Mz": 0.9067,
     "Rx180": 0.6923,
     "Rx120": 0.7288,
     "Rx90": 0.7785,
     "Rx72": 0.8069,
     "Rx60": 0.838,
     "Rx37": 0.9067,
     "Ry180": 0.8769,
     "Ry120": 0.9053,
     "Ry90": 0.9176,
     "Ry72": 0.9271,
     "Ry60": 0.9423,
     "Ry37": 0.9618,
     "Rz180": 0.7044,
     "Rz120": 0.7358,
     "Rz90": 0.7774,
     "Rz72": 0.8092,
     "Rz60": 0.8393,
     "Rz37": 0.8927
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.4829,
    "sym": {
     "Mx": 0.923,
     "My": 0.8518,
     "Mz": 0.8837,
     "Rx180": 0.8163,
     "Rx120": 0.8406,
     "Rx90": 0.8666,
     "Rx72": 0.8883,
     "Rx60": 0.9094,
     "Rx37": 0.943,
     "Ry180": 0.8615,
     "Ry120": 0.8851,
     "Ry90": 0.9031,
     "Ry72": 0.9198,
     "Ry60": 0.9295,
     "Ry37": 0.9545,
     "Rz180": 0.8387,
     "Rz120": 0.8598,
     "Rz90": 0.8723,
     "Rz72": 0.8938,
     "Rz60": 0.9083,
     "Rz37": 0.9362
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.4942,
    "sym": {
     "Mx": 0.7023,
     "My": 0.8603,
     "Mz": 0.9019,
     "Rx180": 0.8246,
     "Rx120": 0.8567,
     "Rx90": 0.8848,
     "Rx72": 0.9067,
     "Rx60": 0.9184,
     "Rx37": 0.9499,
     "Ry180": 0.6853,
     "Ry120": 0.7243,
     "Ry90": 0.7732,
     "Ry72": 0.8024,
     "Ry60": 0.8299,
     "Ry37": 0.9019,
     "Rz180": 0.6808,
     "Rz120": 0.7143,
     "Rz90": 0.7669,
     "Rz72": 0.8068,
     "Rz60": 0.8356,
     "Rz37": 0.8883
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "H04",
  "part": "H",
  "slug": "cubic-sokubo",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Fire",
  "file": "HF8D.ufm",
  "entry": "Cubic8",
  "maxiter": 16,
  "extent": 1.3,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "c": [
    0.045,
    0.2025,
    0.09,
    0,
    0.0675,
    0,
    0,
    0
   ],
   "hf8_algebra": 7
  },
  "image": "Atlas_H04_cubic-sokubo.jpg",
  "resolved": {},
  "gpuMs": 2213,
  "metricMs": 1658,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.5029,
    "sym": {
     "Mx": 0.9234,
     "My": 0.7081,
     "Mz": 0.8668,
     "Rx180": 0.6827,
     "Rx120": 0.7238,
     "Rx90": 0.7643,
     "Rx72": 0.8001,
     "Rx60": 0.8282,
     "Rx37": 0.8915,
     "Ry180": 0.8382,
     "Ry120": 0.8739,
     "Ry90": 0.8901,
     "Ry72": 0.9128,
     "Ry60": 0.9212,
     "Ry37": 0.9482,
     "Rz180": 0.7083,
     "Rz120": 0.7394,
     "Rz90": 0.7787,
     "Rz72": 0.8197,
     "Rz60": 0.8452,
     "Rz37": 0.8966
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.8154,
    "sym": {
     "Mx": 0.9672,
     "My": 0.8627,
     "Mz": 0.9702,
     "Rx180": 0.8555,
     "Rx120": 0.7207,
     "Rx90": 0.7559,
     "Rx72": 0.745,
     "Rx60": 0.7262,
     "Rx37": 0.7649,
     "Ry180": 0.9589,
     "Ry120": 0.7316,
     "Ry90": 0.7813,
     "Ry72": 0.7573,
     "Ry60": 0.7302,
     "Ry37": 0.7629,
     "Rz180": 0.8571,
     "Rz120": 0.8758,
     "Rz90": 0.8989,
     "Rz72": 0.9192,
     "Rz60": 0.9319,
     "Rz37": 0.9575
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.8158,
    "sym": {
     "Mx": 0.9693,
     "My": 0.9332,
     "Mz": 0.9757,
     "Rx180": 0.9222,
     "Rx120": 0.7277,
     "Rx90": 0.7745,
     "Rx72": 0.7452,
     "Rx60": 0.7286,
     "Rx37": 0.7596,
     "Ry180": 0.9594,
     "Ry120": 0.7237,
     "Ry90": 0.7785,
     "Ry72": 0.7542,
     "Ry60": 0.7271,
     "Ry37": 0.7589,
     "Rz180": 0.9246,
     "Rz120": 0.9342,
     "Rz90": 0.9458,
     "Rz72": 0.9536,
     "Rz60": 0.9595,
     "Rz37": 0.9748
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.8142,
    "sym": {
     "Mx": 0.864,
     "My": 0.9293,
     "Mz": 0.9762,
     "Rx180": 0.923,
     "Rx120": 0.7347,
     "Rx90": 0.7736,
     "Rx72": 0.7502,
     "Rx60": 0.7322,
     "Rx37": 0.764,
     "Ry180": 0.8612,
     "Ry120": 0.7202,
     "Ry90": 0.7577,
     "Ry72": 0.7442,
     "Ry60": 0.7303,
     "Ry37": 0.7667,
     "Rz180": 0.8548,
     "Rz120": 0.8649,
     "Rz90": 0.8895,
     "Rz72": 0.9075,
     "Rz60": 0.9179,
     "Rz37": 0.9442
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "H05",
  "part": "H",
  "slug": "cubic-split",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Copper",
  "file": "HF8D.ufm",
  "entry": "Cubic8",
  "maxiter": 16,
  "extent": 1.3,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "c": [
    0.045,
    0.2025,
    0.09,
    0,
    0.0675,
    0,
    0,
    0
   ],
   "hf8_algebra": 1
  },
  "image": "Atlas_H05_cubic-split.jpg",
  "resolved": {},
  "gpuMs": 2035,
  "metricMs": 1162,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.5146,
    "sym": {
     "Mx": 0.9516,
     "My": 0.8413,
     "Mz": 0.9215,
     "Rx180": 0.8147,
     "Rx120": 0.8444,
     "Rx90": 0.8714,
     "Rx72": 0.8869,
     "Rx60": 0.9043,
     "Rx37": 0.9373,
     "Ry180": 0.9005,
     "Ry120": 0.8836,
     "Ry90": 0.855,
     "Ry72": 0.856,
     "Ry60": 0.8683,
     "Ry37": 0.8939,
     "Rz180": 0.823,
     "Rz120": 0.9182,
     "Rz90": 0.8789,
     "Rz72": 0.8452,
     "Rz60": 0.8374,
     "Rz37": 0.8632
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.5988,
    "sym": {
     "Mx": 0.9485,
     "My": 0.8408,
     "Mz": 0.9398,
     "Rx180": 0.8255,
     "Rx120": 0.5693,
     "Rx90": 0.6692,
     "Rx72": 0.6259,
     "Rx60": 0.5791,
     "Rx37": 0.5769,
     "Ry180": 0.9204,
     "Ry120": 0.7148,
     "Ry90": 0.7288,
     "Ry72": 0.7242,
     "Ry60": 0.7149,
     "Ry37": 0.7421,
     "Rz180": 0.8254,
     "Rz120": 0.5997,
     "Rz90": 0.5315,
     "Rz72": 0.5325,
     "Rz60": 0.558,
     "Rz37": 0.6611
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.605,
    "sym": {
     "Mx": 0.9522,
     "My": 0.9195,
     "Mz": 0.9404,
     "Rx180": 0.9099,
     "Rx120": 0.567,
     "Rx90": 0.6747,
     "Rx72": 0.6343,
     "Rx60": 0.5834,
     "Rx37": 0.5696,
     "Ry180": 0.9251,
     "Ry120": 0.7213,
     "Ry90": 0.7275,
     "Ry72": 0.7219,
     "Ry60": 0.7243,
     "Ry37": 0.7395,
     "Rz180": 0.9076,
     "Rz120": 0.6137,
     "Rz90": 0.5581,
     "Rz72": 0.5625,
     "Rz60": 0.5912,
     "Rz37": 0.6984
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.8246,
    "sym": {
     "Mx": 0.9243,
     "My": 0.9692,
     "Mz": 0.9722,
     "Rx180": 0.9528,
     "Rx120": 0.746,
     "Rx90": 0.8004,
     "Rx72": 0.7703,
     "Rx60": 0.7509,
     "Rx37": 0.7734,
     "Ry180": 0.9168,
     "Ry120": 0.7413,
     "Ry90": 0.7912,
     "Ry72": 0.7703,
     "Ry60": 0.753,
     "Ry37": 0.7744,
     "Rz180": 0.9221,
     "Rz120": 0.927,
     "Rz90": 0.9384,
     "Rz72": 0.9489,
     "Rz60": 0.9566,
     "Rz37": 0.9751
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "H06",
  "part": "H",
  "slug": "power3-okubo",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Aurora",
  "file": "Standard.ufm",
  "entry": "Julia",
  "maxiter": 16,
  "extent": 1.3,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "bailout": 100,
   "hf8_algebra": 6,
   "seed": [
    0.045,
    0.2025,
    0.09,
    0,
    0.0675,
    0,
    0,
    0
   ],
   "power": [
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  },
  "image": "Atlas_H06_power3-okubo.jpg",
  "resolved": {},
  "gpuMs": 2638,
  "metricMs": 1252,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.4921,
    "sym": {
     "Mx": 0.9226,
     "My": 0.7047,
     "Mz": 0.8685,
     "Rx180": 0.6806,
     "Rx120": 0.7235,
     "Rx90": 0.7657,
     "Rx72": 0.7973,
     "Rx60": 0.8301,
     "Rx37": 0.8957,
     "Ry180": 0.8422,
     "Ry120": 0.8722,
     "Ry90": 0.8889,
     "Ry72": 0.9033,
     "Ry60": 0.9228,
     "Ry37": 0.9417,
     "Rz180": 0.7021,
     "Rz120": 0.7355,
     "Rz90": 0.7734,
     "Rz72": 0.8142,
     "Rz60": 0.8322,
     "Rz37": 0.8886
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.4892,
    "sym": {
     "Mx": 0.9192,
     "My": 0.7078,
     "Mz": 0.9067,
     "Rx180": 0.6923,
     "Rx120": 0.7288,
     "Rx90": 0.7785,
     "Rx72": 0.8069,
     "Rx60": 0.838,
     "Rx37": 0.9067,
     "Ry180": 0.8769,
     "Ry120": 0.9053,
     "Ry90": 0.9176,
     "Ry72": 0.9271,
     "Ry60": 0.9423,
     "Ry37": 0.9618,
     "Rz180": 0.7044,
     "Rz120": 0.7358,
     "Rz90": 0.7774,
     "Rz72": 0.8092,
     "Rz60": 0.8393,
     "Rz37": 0.8927
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.4829,
    "sym": {
     "Mx": 0.923,
     "My": 0.8518,
     "Mz": 0.8837,
     "Rx180": 0.8163,
     "Rx120": 0.8406,
     "Rx90": 0.8666,
     "Rx72": 0.8883,
     "Rx60": 0.9094,
     "Rx37": 0.943,
     "Ry180": 0.8615,
     "Ry120": 0.8851,
     "Ry90": 0.9031,
     "Ry72": 0.9198,
     "Ry60": 0.9295,
     "Ry37": 0.9545,
     "Rz180": 0.8387,
     "Rz120": 0.8598,
     "Rz90": 0.8723,
     "Rz72": 0.8938,
     "Rz60": 0.9083,
     "Rz37": 0.9362
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.4942,
    "sym": {
     "Mx": 0.7023,
     "My": 0.8603,
     "Mz": 0.9019,
     "Rx180": 0.8246,
     "Rx120": 0.8567,
     "Rx90": 0.8848,
     "Rx72": 0.9067,
     "Rx60": 0.9184,
     "Rx37": 0.9499,
     "Ry180": 0.6853,
     "Ry120": 0.7243,
     "Ry90": 0.7732,
     "Ry72": 0.8024,
     "Ry60": 0.8299,
     "Ry37": 0.9019,
     "Rz180": 0.6808,
     "Rz120": 0.7143,
     "Rz90": 0.7669,
     "Rz72": 0.8068,
     "Rz60": 0.8356,
     "Rz37": 0.8883
    },
    "orbitDims": [
     2,
     2,
     2,
     2,
     2,
     2
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "H07",
  "part": "H",
  "slug": "power4-oct",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Gold",
  "file": "Standard.ufm",
  "entry": "Julia",
  "maxiter": 16,
  "extent": 1.3,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "bailout": 100,
   "hf8_algebra": 0,
   "seed": [
    -0.1,
    0.3,
    0.05,
    0,
    0.1,
    0,
    0,
    0
   ],
   "power": [
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  },
  "image": "Atlas_H07_power4-oct.jpg",
  "resolved": {},
  "gpuMs": 3487,
  "metricMs": 1143,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.5017,
    "sym": {
     "Mx": 0.8119,
     "My": 0.8113,
     "Mz": 0.9706,
     "Rx180": 0.8119,
     "Rx120": 0.8488,
     "Rx90": 0.8776,
     "Rx72": 0.8886,
     "Rx60": 0.8991,
     "Rx37": 0.9389,
     "Ry180": 0.8113,
     "Ry120": 0.8634,
     "Ry90": 0.8565,
     "Ry72": 0.8309,
     "Ry60": 0.8387,
     "Ry37": 0.8599,
     "Rz180": 0.9706,
     "Rz120": 0.8165,
     "Rz90": 0.8929,
     "Rz72": 0.8378,
     "Rz60": 0.817,
     "Rz37": 0.8226
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.5029,
    "sym": {
     "Mx": 0.8033,
     "My": 0.8138,
     "Mz": 0.9257,
     "Rx180": 0.8033,
     "Rx120": 0.8331,
     "Rx90": 0.859,
     "Rx72": 0.8735,
     "Rx60": 0.8932,
     "Rx37": 0.9257,
     "Ry180": 0.8138,
     "Ry120": 0.8528,
     "Ry90": 0.8533,
     "Ry72": 0.8262,
     "Ry60": 0.8324,
     "Ry37": 0.8508,
     "Rz180": 0.9257,
     "Rz120": 0.8141,
     "Rz90": 0.8923,
     "Rz72": 0.8375,
     "Rz60": 0.8125,
     "Rz37": 0.8219
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.5029,
    "sym": {
     "Mx": 0.9278,
     "My": 0.9657,
     "Mz": 0.9263,
     "Rx180": 0.9278,
     "Rx120": 0.9295,
     "Rx90": 0.9411,
     "Rx72": 0.9569,
     "Rx60": 0.9617,
     "Rx37": 0.9763,
     "Ry180": 0.9657,
     "Ry120": 0.9164,
     "Ry90": 0.9374,
     "Ry72": 0.9134,
     "Ry60": 0.9173,
     "Ry37": 0.9177,
     "Rz180": 0.9263,
     "Rz120": 0.9102,
     "Rz90": 0.927,
     "Rz72": 0.9211,
     "Rz60": 0.9116,
     "Rz37": 0.9204
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.5058,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "H08",
  "part": "H",
  "slug": "power4-okubo",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Aurora",
  "file": "Standard.ufm",
  "entry": "Julia",
  "maxiter": 16,
  "extent": 1.3,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "bailout": 100,
   "hf8_algebra": 6,
   "seed": [
    -0.1,
    0.3,
    0.05,
    0,
    0.1,
    0,
    0,
    0
   ],
   "power": [
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  },
  "image": "Atlas_H08_power4-okubo.jpg",
  "resolved": {},
  "gpuMs": 439,
  "metricMs": 1449,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.4804,
    "sym": {
     "Mx": 0.7548,
     "My": 0.7592,
     "Mz": 0.956,
     "Rx180": 0.7548,
     "Rx120": 0.7865,
     "Rx90": 0.8231,
     "Rx72": 0.8508,
     "Rx60": 0.8701,
     "Rx37": 0.9137,
     "Ry180": 0.7592,
     "Ry120": 0.7682,
     "Ry90": 0.796,
     "Ry72": 0.8238,
     "Ry60": 0.8409,
     "Ry37": 0.8831,
     "Rz180": 0.956,
     "Rz120": 0.7768,
     "Rz90": 0.7532,
     "Rz72": 0.7586,
     "Rz60": 0.7723,
     "Rz37": 0.8389
    },
    "orbitDims": [
     5,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.4679,
    "sym": {
     "Mx": 0.793,
     "My": 0.7832,
     "Mz": 0.8982,
     "Rx180": 0.793,
     "Rx120": 0.7953,
     "Rx90": 0.8216,
     "Rx72": 0.8354,
     "Rx60": 0.8596,
     "Rx37": 0.9046,
     "Ry180": 0.7832,
     "Ry120": 0.7744,
     "Ry90": 0.7868,
     "Ry72": 0.8155,
     "Ry60": 0.8397,
     "Ry37": 0.8934,
     "Rz180": 0.8982,
     "Rz120": 0.7745,
     "Rz90": 0.7636,
     "Rz72": 0.7655,
     "Rz60": 0.7888,
     "Rz37": 0.8537
    },
    "orbitDims": [
     5,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.4842,
    "sym": {
     "Mx": 0.9412,
     "My": 0.9702,
     "Mz": 0.9545,
     "Rx180": 0.9412,
     "Rx120": 0.9486,
     "Rx90": 0.9627,
     "Rx72": 0.9728,
     "Rx60": 0.9744,
     "Rx37": 0.9821,
     "Ry180": 0.9702,
     "Ry120": 0.9047,
     "Ry90": 0.8919,
     "Ry72": 0.8978,
     "Ry60": 0.9058,
     "Ry37": 0.9405,
     "Rz180": 0.9545,
     "Rz120": 0.906,
     "Rz90": 0.9044,
     "Rz72": 0.9125,
     "Rz60": 0.9163,
     "Rz37": 0.9363
    },
    "orbitDims": [
     5,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.4387,
    "sym": {
     "Mx": 0.9201,
     "My": 0.9972,
     "Mz": 0.9199,
     "Rx180": 0.9201,
     "Rx120": 0.9208,
     "Rx90": 0.9196,
     "Rx72": 0.9231,
     "Rx60": 0.9301,
     "Rx37": 0.9563,
     "Ry180": 0.9972,
     "Ry120": 0.9228,
     "Ry90": 0.9199,
     "Ry72": 0.9218,
     "Ry60": 0.936,
     "Ry37": 0.9501,
     "Rz180": 0.9199,
     "Rz120": 0.9287,
     "Rz90": 0.9314,
     "Rz72": 0.9385,
     "Rz60": 0.9464,
     "Rz37": 0.9572
    },
    "orbitDims": [
     5,
     5,
     5,
     5,
     5,
     5
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "I01",
  "part": "I",
  "slug": "sandwich-oct",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Gold",
  "file": "HF8D.ufm",
  "entry": "Sandwich8",
  "maxiter": 16,
  "extent": 1.6,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "a": [
    0.8,
    0,
    0.3,
    0,
    0.2,
    0,
    0.3,
    0
   ],
   "c": [
    -0.3,
    0.2,
    0,
    0.1,
    0,
    0.1,
    0,
    0
   ],
   "hf8_algebra": 0
  },
  "image": "Atlas_I01_sandwich-oct.jpg",
  "resolved": {},
  "gpuMs": 1997,
  "metricMs": 836,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.2904,
    "sym": {
     "Mx": 0.7959,
     "My": 0.8509,
     "Mz": 0.8093,
     "Rx180": 0.7959,
     "Rx120": 0.7908,
     "Rx90": 0.8111,
     "Rx72": 0.8215,
     "Rx60": 0.8325,
     "Rx37": 0.873,
     "Ry180": 0.8509,
     "Ry120": 0.7758,
     "Ry90": 0.7781,
     "Ry72": 0.7724,
     "Ry60": 0.7724,
     "Ry37": 0.7997,
     "Rz180": 0.8093,
     "Rz120": 0.7608,
     "Rz90": 0.7741,
     "Rz72": 0.7741,
     "Rz60": 0.7643,
     "Rz37": 0.7926
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.2971,
    "sym": {
     "Mx": 0.8127,
     "My": 0.8681,
     "Mz": 0.8523,
     "Rx180": 0.8127,
     "Rx120": 0.8175,
     "Rx90": 0.8403,
     "Rx72": 0.8545,
     "Rx60": 0.877,
     "Rx37": 0.9059,
     "Ry180": 0.8681,
     "Ry120": 0.7919,
     "Ry90": 0.7954,
     "Ry72": 0.785,
     "Ry60": 0.7924,
     "Ry37": 0.7954,
     "Rz180": 0.8523,
     "Rz120": 0.7647,
     "Rz90": 0.7874,
     "Rz72": 0.7954,
     "Rz60": 0.7843,
     "Rz37": 0.8169
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.2933,
    "sym": {
     "Mx": 0.8428,
     "My": 0.848,
     "Mz": 0.8795,
     "Rx180": 0.8428,
     "Rx120": 0.8474,
     "Rx90": 0.8668,
     "Rx72": 0.8707,
     "Rx60": 0.8849,
     "Rx37": 0.9091,
     "Ry180": 0.848,
     "Ry120": 0.8342,
     "Ry90": 0.8249,
     "Ry72": 0.8247,
     "Ry60": 0.8161,
     "Ry37": 0.8275,
     "Rz180": 0.8795,
     "Rz120": 0.8154,
     "Rz90": 0.8043,
     "Rz72": 0.8005,
     "Rz60": 0.8005,
     "Rz37": 0.8114
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.2854,
    "sym": {
     "Mx": 0.9655,
     "My": 0.8648,
     "Mz": 0.8759,
     "Rx180": 0.9655,
     "Rx120": 0.855,
     "Rx90": 0.8492,
     "Rx72": 0.8726,
     "Rx60": 0.8733,
     "Rx37": 0.9039,
     "Ry180": 0.8648,
     "Ry120": 0.8764,
     "Ry90": 0.8786,
     "Ry72": 0.8969,
     "Ry60": 0.9022,
     "Ry37": 0.9321,
     "Rz180": 0.8759,
     "Rz120": 0.8503,
     "Rz90": 0.8536,
     "Rz72": 0.8648,
     "Rz60": 0.8733,
     "Rz37": 0.901
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "I02",
  "part": "I",
  "slug": "sandwich-okubo",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Sandwich8",
  "maxiter": 16,
  "extent": 1.6,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "a": [
    0.8,
    0,
    0.3,
    0,
    0.2,
    0,
    0.3,
    0
   ],
   "c": [
    -0.3,
    0.2,
    0,
    0.1,
    0,
    0.1,
    0,
    0
   ],
   "hf8_algebra": 6
  },
  "image": "Atlas_I02_sandwich-okubo.jpg",
  "resolved": {},
  "gpuMs": 2158,
  "metricMs": 1533,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.5887,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.5887,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.5887,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.5887,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "I03",
  "part": "I",
  "slug": "sandwich-para",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Deep Blue",
  "file": "HF8D.ufm",
  "entry": "Sandwich8",
  "maxiter": 16,
  "extent": 1.6,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "a": [
    0.8,
    0,
    0.3,
    0,
    0.2,
    0,
    0.3,
    0
   ],
   "c": [
    -0.3,
    0.2,
    0,
    0.1,
    0,
    0.1,
    0,
    0
   ],
   "hf8_algebra": 4
  },
  "image": "Atlas_I03_sandwich-para.jpg",
  "resolved": {},
  "gpuMs": 2129,
  "metricMs": 1262,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.5887,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.5887,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.5887,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.5887,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "I04",
  "part": "I",
  "slug": "sandwich-split",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Copper",
  "file": "HF8D.ufm",
  "entry": "Sandwich8",
  "maxiter": 16,
  "extent": 1.6,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "a": [
    0.8,
    0,
    0.3,
    0,
    0.2,
    0,
    0.3,
    0
   ],
   "c": [
    -0.3,
    0.2,
    0,
    0.1,
    0,
    0.1,
    0,
    0
   ],
   "hf8_algebra": 1
  },
  "image": "Atlas_I04_sandwich-split.jpg",
  "resolved": {},
  "gpuMs": 2143,
  "metricMs": 1271,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.4775,
    "sym": {
     "Mx": 0.7417,
     "My": 0.7967,
     "Mz": 0.8019,
     "Rx180": 0.7417,
     "Rx120": 0.75,
     "Rx90": 0.7688,
     "Rx72": 0.7873,
     "Rx60": 0.8126,
     "Rx37": 0.8559,
     "Ry180": 0.7967,
     "Ry120": 0.7672,
     "Ry90": 0.7519,
     "Ry72": 0.785,
     "Ry60": 0.8046,
     "Ry37": 0.7905,
     "Rz180": 0.8019,
     "Rz120": 0.7636,
     "Rz90": 0.7557,
     "Rz72": 0.7669,
     "Rz60": 0.7682,
     "Rz37": 0.8014
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.7029,
    "sym": {
     "Mx": 0.5953,
     "My": 0.8622,
     "Mz": 0.6406,
     "Rx180": 0.5953,
     "Rx120": 0.5834,
     "Rx90": 0.6793,
     "Rx72": 0.6915,
     "Rx60": 0.6678,
     "Rx37": 0.6726,
     "Ry180": 0.8622,
     "Ry120": 0.5876,
     "Ry90": 0.525,
     "Ry72": 0.5564,
     "Ry60": 0.5957,
     "Ry37": 0.7034,
     "Rz180": 0.6406,
     "Rz120": 0.6214,
     "Rz90": 0.6274,
     "Rz72": 0.6645,
     "Rz60": 0.6976,
     "Rz37": 0.7618
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.66,
    "sym": {
     "Mx": 0.616,
     "My": 0.7238,
     "Mz": 0.6388,
     "Rx180": 0.616,
     "Rx120": 0.5681,
     "Rx90": 0.6481,
     "Rx72": 0.6381,
     "Rx60": 0.625,
     "Rx37": 0.6553,
     "Ry180": 0.7238,
     "Ry120": 0.5709,
     "Ry90": 0.5411,
     "Ry72": 0.5673,
     "Ry60": 0.5927,
     "Ry37": 0.6951,
     "Rz180": 0.6388,
     "Rz120": 0.6052,
     "Rz90": 0.5987,
     "Rz72": 0.6385,
     "Rz60": 0.6774,
     "Rz37": 0.7364
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.7817,
    "sym": {
     "Mx": 0.9608,
     "My": 0.9122,
     "Mz": 0.9142,
     "Rx180": 0.9608,
     "Rx120": 0.678,
     "Rx90": 0.6966,
     "Rx72": 0.6833,
     "Rx60": 0.6807,
     "Rx37": 0.7264,
     "Ry180": 0.9122,
     "Ry120": 0.7058,
     "Ry90": 0.7714,
     "Ry72": 0.7445,
     "Ry60": 0.7185,
     "Ry37": 0.7442,
     "Rz180": 0.9142,
     "Rz120": 0.8979,
     "Rz90": 0.8974,
     "Rz72": 0.9026,
     "Rz60": 0.9101,
     "Rz37": 0.9368
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "I05",
  "part": "I",
  "slug": "sandwich-sokubo",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Fire",
  "file": "HF8D.ufm",
  "entry": "Sandwich8",
  "maxiter": 16,
  "extent": 1.6,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "a": [
    0.8,
    0,
    0.3,
    0,
    0.2,
    0,
    0.3,
    0
   ],
   "c": [
    -0.3,
    0.2,
    0,
    0.1,
    0,
    0.1,
    0,
    0
   ],
   "hf8_algebra": 7
  },
  "image": "Atlas_I05_sandwich-sokubo.jpg",
  "resolved": {},
  "gpuMs": 2212,
  "metricMs": 2154,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 1,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.9812,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9575,
     "Rx90": 0.9596,
     "Rx72": 0.9592,
     "Rx60": 0.9613,
     "Rx37": 0.9633,
     "Ry180": 1,
     "Ry120": 0.9625,
     "Ry90": 0.9608,
     "Ry72": 0.96,
     "Ry60": 0.9604,
     "Ry37": 0.9608,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.9812,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9575,
     "Rx90": 0.9596,
     "Rx72": 0.9592,
     "Rx60": 0.9613,
     "Rx37": 0.9633,
     "Ry180": 1,
     "Ry120": 0.9625,
     "Ry90": 0.9608,
     "Ry72": 0.96,
     "Ry60": 0.9604,
     "Ry37": 0.9608,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.9812,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9575,
     "Rx90": 0.9596,
     "Rx72": 0.9592,
     "Rx60": 0.9613,
     "Rx37": 0.9633,
     "Ry180": 1,
     "Ry120": 0.9625,
     "Ry90": 0.9608,
     "Ry72": 0.96,
     "Ry60": 0.9604,
     "Ry37": 0.9608,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "I06",
  "part": "I",
  "slug": "sandwich-spara",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Neon",
  "file": "HF8D.ufm",
  "entry": "Sandwich8",
  "maxiter": 16,
  "extent": 1.6,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "a": [
    0.8,
    0,
    0.3,
    0,
    0.2,
    0,
    0.3,
    0
   ],
   "c": [
    -0.3,
    0.2,
    0,
    0.1,
    0,
    0.1,
    0,
    0
   ],
   "hf8_algebra": 5
  },
  "image": "Atlas_I06_sandwich-spara.jpg",
  "resolved": {},
  "gpuMs": 2209,
  "metricMs": 1712,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 1,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.9812,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9575,
     "Rx90": 0.9596,
     "Rx72": 0.9592,
     "Rx60": 0.9613,
     "Rx37": 0.9633,
     "Ry180": 1,
     "Ry120": 0.9625,
     "Ry90": 0.9608,
     "Ry72": 0.96,
     "Ry60": 0.9604,
     "Ry37": 0.9608,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.9812,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9575,
     "Rx90": 0.9596,
     "Rx72": 0.9592,
     "Rx60": 0.9613,
     "Rx37": 0.9633,
     "Ry180": 1,
     "Ry120": 0.9625,
     "Ry90": 0.9608,
     "Ry72": 0.96,
     "Ry60": 0.9604,
     "Ry37": 0.9608,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.9812,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9575,
     "Rx90": 0.9596,
     "Rx72": 0.9592,
     "Rx60": 0.9613,
     "Rx37": 0.9633,
     "Ry180": 1,
     "Ry120": 0.9625,
     "Ry90": 0.9608,
     "Ry72": 0.96,
     "Ry60": 0.9604,
     "Ry37": 0.9608,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "J01",
  "part": "J",
  "slug": "kaplansky-okubo-a1-b1",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Bilateral8",
  "maxiter": 16,
  "extent": 1.4,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "a": [
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "b": [
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "c": [
    -0.35,
    0.45,
    0,
    0,
    0.35,
    0,
    0,
    0
   ]
  },
  "image": "Atlas_J01_kaplansky-okubo-a1-b1.jpg",
  "resolved": {},
  "gpuMs": 2534,
  "metricMs": 1284,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.2171,
    "sym": {
     "Mx": 0.4081,
     "My": 0.4081,
     "Mz": 1,
     "Rx180": 0.4081,
     "Rx120": 0.4687,
     "Rx90": 0.5432,
     "Rx72": 0.6046,
     "Rx60": 0.6422,
     "Rx37": 0.743,
     "Ry180": 0.4081,
     "Ry120": 0.4719,
     "Ry90": 0.4754,
     "Ry72": 0.5146,
     "Ry60": 0.559,
     "Ry37": 0.5969,
     "Rz180": 1,
     "Rz120": 0.4219,
     "Rz90": 0.3743,
     "Rz72": 0.4051,
     "Rz60": 0.4468,
     "Rz37": 0.5339
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.2242,
    "sym": {
     "Mx": 0.342,
     "My": 0.4365,
     "Mz": 0.5417,
     "Rx180": 0.342,
     "Rx120": 0.4195,
     "Rx90": 0.5007,
     "Rx72": 0.5513,
     "Rx60": 0.5962,
     "Rx37": 0.7268,
     "Ry180": 0.4365,
     "Ry120": 0.3744,
     "Ry90": 0.3806,
     "Ry72": 0.4163,
     "Ry60": 0.4416,
     "Ry37": 0.4944,
     "Rz180": 0.5417,
     "Rz120": 0.3823,
     "Rz90": 0.3632,
     "Rz72": 0.3907,
     "Rz60": 0.4224,
     "Rz37": 0.4766
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.2142,
    "sym": {
     "Mx": 0.4949,
     "My": 1,
     "Mz": 0.4949,
     "Rx180": 0.4949,
     "Rx120": 0.5569,
     "Rx90": 0.6256,
     "Rx72": 0.6727,
     "Rx60": 0.7018,
     "Rx37": 0.7856,
     "Ry180": 1,
     "Ry120": 0.4985,
     "Ry90": 0.436,
     "Ry72": 0.4557,
     "Ry60": 0.4993,
     "Ry37": 0.6066,
     "Rz180": 0.4949,
     "Rz120": 0.5346,
     "Rz90": 0.5522,
     "Rz72": 0.5944,
     "Rz60": 0.6334,
     "Rz37": 0.651
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.2913,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "J02",
  "part": "J",
  "slug": "kaplansky-oct-julia",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 0,
   "c": [
    -0.35,
    0.45,
    0,
    0,
    0.35,
    0,
    0,
    0
   ]
  },
  "image": "Atlas_J02_kaplansky-oct-julia.jpg",
  "resolved": {},
  "gpuMs": 370,
  "metricMs": 699,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.2133,
    "sym": {
     "Mx": 0.4025,
     "My": 0.4025,
     "Mz": 1,
     "Rx180": 0.4025,
     "Rx120": 0.4683,
     "Rx90": 0.5382,
     "Rx72": 0.5997,
     "Rx60": 0.6367,
     "Rx37": 0.7332,
     "Ry180": 0.4025,
     "Ry120": 0.4708,
     "Ry90": 0.4693,
     "Ry72": 0.5015,
     "Ry60": 0.552,
     "Ry37": 0.5871,
     "Rz180": 1,
     "Rz120": 0.4194,
     "Rz90": 0.3641,
     "Rz72": 0.3934,
     "Rz60": 0.4386,
     "Rz37": 0.5299
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.2225,
    "sym": {
     "Mx": 0.3379,
     "My": 0.4376,
     "Mz": 0.5407,
     "Rx180": 0.3379,
     "Rx120": 0.4176,
     "Rx90": 0.4972,
     "Rx72": 0.5501,
     "Rx60": 0.6,
     "Rx37": 0.717,
     "Ry180": 0.4376,
     "Ry120": 0.3721,
     "Ry90": 0.38,
     "Ry72": 0.4077,
     "Ry60": 0.439,
     "Ry37": 0.4937,
     "Rz180": 0.5407,
     "Rz120": 0.3841,
     "Rz90": 0.3587,
     "Rz72": 0.3855,
     "Rz60": 0.4119,
     "Rz37": 0.4696
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.2104,
    "sym": {
     "Mx": 0.4795,
     "My": 1,
     "Mz": 0.4795,
     "Rx180": 0.4795,
     "Rx120": 0.5383,
     "Rx90": 0.624,
     "Rx72": 0.6716,
     "Rx60": 0.6983,
     "Rx37": 0.7833,
     "Ry180": 1,
     "Ry120": 0.486,
     "Ry90": 0.4225,
     "Ry72": 0.4454,
     "Ry60": 0.4874,
     "Ry37": 0.5883,
     "Rz180": 0.4795,
     "Rz120": 0.5205,
     "Rz90": 0.5326,
     "Rz72": 0.578,
     "Rz60": 0.6218,
     "Rz37": 0.642
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.2904,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "J03",
  "part": "J",
  "slug": "bilateral-oct",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Gold",
  "file": "HF8D.ufm",
  "entry": "Bilateral8",
  "maxiter": 16,
  "extent": 1.6,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 0,
   "c": [
    -0.1873,
    -0.0715,
    -0.2201,
    0.5808,
    0.0243,
    0.037,
    -0.5548,
    -0.1284
   ],
   "a": [
    0.3228,
    0.1141,
    -0.5813,
    0.4992,
    0.2681,
    0.1641,
    0.2008,
    0.3956
   ],
   "b": [
    0.6215,
    -0.2842,
    -0.4273,
    0.4335,
    -0.2381,
    -0.1537,
    0.1243,
    -0.2583
   ]
  },
  "image": "Atlas_J03_bilateral-oct.jpg",
  "resolved": {},
  "gpuMs": 2166,
  "metricMs": 968,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.1775,
    "sym": {
     "Mx": 0.3084,
     "My": 0.3282,
     "Mz": 0.3171,
     "Rx180": 0.3084,
     "Rx120": 0.2709,
     "Rx90": 0.2932,
     "Rx72": 0.3032,
     "Rx60": 0.2974,
     "Rx37": 0.3532,
     "Ry180": 0.3282,
     "Ry120": 0.1862,
     "Ry90": 0.1641,
     "Ry72": 0.198,
     "Ry60": 0.2402,
     "Ry37": 0.376,
     "Rz180": 0.3171,
     "Rz120": 0.2625,
     "Rz90": 0.2585,
     "Rz72": 0.268,
     "Rz60": 0.2872,
     "Rz37": 0.396
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.165,
    "sym": {
     "Mx": 0.2012,
     "My": 0.2969,
     "Mz": 0.1379,
     "Rx180": 0.2012,
     "Rx120": 0.1786,
     "Rx90": 0.1786,
     "Rx72": 0.2394,
     "Rx60": 0.2897,
     "Rx37": 0.4448,
     "Ry180": 0.2969,
     "Ry120": 0.1557,
     "Ry90": 0.1587,
     "Ry72": 0.1724,
     "Ry60": 0.2085,
     "Ry37": 0.3654,
     "Rz180": 0.1379,
     "Rz120": 0.1418,
     "Rz90": 0.1679,
     "Rz72": 0.196,
     "Rz60": 0.26,
     "Rz37": 0.417
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.2067,
    "sym": {
     "Mx": 0.225,
     "My": 0.4369,
     "Mz": 0.2393,
     "Rx180": 0.225,
     "Rx120": 0.2318,
     "Rx90": 0.2704,
     "Rx72": 0.324,
     "Rx60": 0.3748,
     "Rx37": 0.5231,
     "Ry180": 0.4369,
     "Ry120": 0.2356,
     "Ry90": 0.2277,
     "Ry72": 0.2459,
     "Ry60": 0.2835,
     "Ry37": 0.4259,
     "Rz180": 0.2393,
     "Rz120": 0.1918,
     "Rz90": 0.2162,
     "Rz72": 0.2859,
     "Rz60": 0.336,
     "Rz37": 0.4822
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.2188,
    "sym": {
     "Mx": 0.3351,
     "My": 0.4097,
     "Mz": 0.3029,
     "Rx180": 0.3351,
     "Rx120": 0.2437,
     "Rx90": 0.2721,
     "Rx72": 0.3138,
     "Rx60": 0.3728,
     "Rx37": 0.4986,
     "Ry180": 0.4097,
     "Ry120": 0.3021,
     "Ry90": 0.2861,
     "Ry72": 0.3355,
     "Ry60": 0.3813,
     "Ry37": 0.5329,
     "Rz180": 0.3029,
     "Rz120": 0.268,
     "Rz90": 0.3447,
     "Rz72": 0.3738,
     "Rz60": 0.3861,
     "Rz37": 0.4671
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "J04",
  "part": "J",
  "slug": "bilateral-para",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Deep Blue",
  "file": "HF8D.ufm",
  "entry": "Bilateral8",
  "maxiter": 16,
  "extent": 1.6,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 4,
   "c": [
    -0.4822,
    -0.0237,
    -0.1407,
    -0.0228,
    0.1021,
    0.1229,
    0.3139,
    0.0877
   ],
   "a": [
    0.3336,
    0.3794,
    -0.1147,
    -0.28,
    -0.4142,
    0.1179,
    0.0062,
    -0.6839
   ],
   "b": [
    0.4378,
    -0.1858,
    0.4978,
    0.0705,
    -0.2216,
    -0.3054,
    -0.4521,
    -0.4175
   ]
  },
  "image": "Atlas_J04_bilateral-para.jpg",
  "resolved": {},
  "gpuMs": 2234,
  "metricMs": 1135,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.2708,
    "sym": {
     "Mx": 0.5614,
     "My": 0.5985,
     "Mz": 0.5557,
     "Rx180": 0.5614,
     "Rx120": 0.559,
     "Rx90": 0.5754,
     "Rx72": 0.5947,
     "Rx60": 0.6256,
     "Rx37": 0.6807,
     "Ry180": 0.5985,
     "Ry120": 0.5607,
     "Ry90": 0.5752,
     "Ry72": 0.5673,
     "Ry60": 0.5519,
     "Ry37": 0.5952,
     "Rz180": 0.5557,
     "Rz120": 0.5455,
     "Rz90": 0.5596,
     "Rz72": 0.5745,
     "Rz60": 0.5766,
     "Rz37": 0.6148
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.2704,
    "sym": {
     "Mx": 0.5776,
     "My": 0.5591,
     "Mz": 0.5006,
     "Rx180": 0.5776,
     "Rx120": 0.5276,
     "Rx90": 0.5277,
     "Rx72": 0.5418,
     "Rx60": 0.5673,
     "Rx37": 0.6294,
     "Ry180": 0.5591,
     "Ry120": 0.5378,
     "Ry90": 0.5418,
     "Ry72": 0.5353,
     "Ry60": 0.5531,
     "Ry37": 0.6256,
     "Rz180": 0.5006,
     "Rz120": 0.5159,
     "Rz90": 0.5742,
     "Rz72": 0.588,
     "Rz60": 0.5517,
     "Rz37": 0.608
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.2508,
    "sym": {
     "Mx": 0.5237,
     "My": 0.5186,
     "Mz": 0.5122,
     "Rx180": 0.5237,
     "Rx120": 0.5135,
     "Rx90": 0.5131,
     "Rx72": 0.5513,
     "Rx60": 0.5616,
     "Rx37": 0.6066,
     "Ry180": 0.5186,
     "Ry120": 0.5129,
     "Ry90": 0.5205,
     "Ry72": 0.5268,
     "Ry60": 0.5308,
     "Ry37": 0.6102,
     "Rz180": 0.5122,
     "Rz120": 0.4872,
     "Rz90": 0.5421,
     "Rz72": 0.5397,
     "Rz60": 0.5654,
     "Rz37": 0.5733
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.2883,
    "sym": {
     "Mx": 0.6238,
     "My": 0.5937,
     "Mz": 0.5696,
     "Rx180": 0.6238,
     "Rx120": 0.5907,
     "Rx90": 0.582,
     "Rx72": 0.606,
     "Rx60": 0.5944,
     "Rx37": 0.6453,
     "Ry180": 0.5937,
     "Ry120": 0.5677,
     "Ry90": 0.6014,
     "Ry72": 0.6061,
     "Ry60": 0.6165,
     "Ry37": 0.6643,
     "Rz180": 0.5696,
     "Rz120": 0.5664,
     "Rz90": 0.5939,
     "Rz72": 0.6296,
     "Rz60": 0.6606,
     "Rz37": 0.6834
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "J05",
  "part": "J",
  "slug": "bilateral-spara",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Neon",
  "file": "HF8D.ufm",
  "entry": "Bilateral8",
  "maxiter": 16,
  "extent": 1.6,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 5,
   "c": [
    -0.4652,
    0.3979,
    -0.4605,
    -0.0203,
    -0.0584,
    0.3764,
    0.148,
    -0.2415
   ],
   "a": [
    0.5386,
    -0.104,
    0.2224,
    -0.1505,
    -0.1289,
    -0.0635,
    -0.4006,
    0.6677
   ],
   "b": [
    0.361,
    0.2865,
    -0.3834,
    -0.1565,
    -0.0773,
    -0.4133,
    -0.5071,
    0.4269
   ]
  },
  "image": "Atlas_J05_bilateral-spara.jpg",
  "resolved": {},
  "gpuMs": 2166,
  "metricMs": 1712,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.6625,
    "sym": {
     "Mx": 0.5778,
     "My": 0.7576,
     "Mz": 0.5797,
     "Rx180": 0.5778,
     "Rx120": 0.5839,
     "Rx90": 0.6021,
     "Rx72": 0.6317,
     "Rx60": 0.6447,
     "Rx37": 0.7013,
     "Ry180": 0.7576,
     "Ry120": 0.5057,
     "Ry90": 0.4584,
     "Ry72": 0.4709,
     "Ry60": 0.518,
     "Ry37": 0.6001,
     "Rz180": 0.5797,
     "Rz120": 0.418,
     "Rz90": 0.3932,
     "Rz72": 0.4255,
     "Rz60": 0.479,
     "Rz37": 0.5765
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.5725,
    "sym": {
     "Mx": 0.4721,
     "My": 0.7162,
     "Mz": 0.4813,
     "Rx180": 0.4721,
     "Rx120": 0.4546,
     "Rx90": 0.4766,
     "Rx72": 0.5044,
     "Rx60": 0.5322,
     "Rx37": 0.6088,
     "Ry180": 0.7162,
     "Ry120": 0.4588,
     "Ry90": 0.422,
     "Ry72": 0.4342,
     "Ry60": 0.4472,
     "Ry37": 0.551,
     "Rz180": 0.4813,
     "Rz120": 0.3356,
     "Rz90": 0.3063,
     "Rz72": 0.3397,
     "Rz60": 0.3773,
     "Rz37": 0.5112
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.4833,
    "sym": {
     "Mx": 0.4156,
     "My": 0.3593,
     "Mz": 0.3291,
     "Rx180": 0.4156,
     "Rx120": 0.338,
     "Rx90": 0.3172,
     "Rx72": 0.3587,
     "Rx60": 0.3814,
     "Rx37": 0.484,
     "Ry180": 0.3593,
     "Ry120": 0.2806,
     "Ry90": 0.3263,
     "Ry72": 0.35,
     "Ry60": 0.3905,
     "Ry37": 0.4761,
     "Rz180": 0.3291,
     "Rz120": 0.2389,
     "Rz90": 0.2627,
     "Rz72": 0.2868,
     "Rz60": 0.326,
     "Rz37": 0.4422
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.7571,
    "sym": {
     "Mx": 0.8075,
     "My": 0.5998,
     "Mz": 0.6048,
     "Rx180": 0.8075,
     "Rx120": 0.6203,
     "Rx90": 0.5717,
     "Rx72": 0.593,
     "Rx60": 0.6191,
     "Rx37": 0.6838,
     "Ry180": 0.5998,
     "Ry120": 0.5844,
     "Ry90": 0.5923,
     "Ry72": 0.6147,
     "Ry60": 0.6447,
     "Ry37": 0.7161,
     "Rz180": 0.6048,
     "Rz120": 0.6371,
     "Rz90": 0.6535,
     "Rz72": 0.6823,
     "Rz60": 0.7156,
     "Rz37": 0.7547
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "J06",
  "part": "J",
  "slug": "bilateral-okubo",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Fire",
  "file": "HF8D.ufm",
  "entry": "Bilateral8",
  "maxiter": 16,
  "extent": 1.6,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": [
    -0.4388,
    0.0221,
    -0.0995,
    -0.34,
    -0.0964,
    0.3122,
    -0.0479,
    0.0572
   ],
   "a": [
    0.3478,
    -0.5,
    0.5505,
    -0.3349,
    -0.2539,
    0.1892,
    -0.127,
    0.3121
   ],
   "b": [
    0.8716,
    0.0939,
    0.2668,
    0.0823,
    0.2333,
    -0.2602,
    0.0774,
    -0.1593
   ]
  },
  "image": "Atlas_J06_bilateral-okubo.jpg",
  "resolved": {},
  "gpuMs": 617,
  "metricMs": 1233,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.22,
    "sym": {
     "Mx": 0.6982,
     "My": 0.6135,
     "Mz": 0.696,
     "Rx180": 0.6982,
     "Rx120": 0.5552,
     "Rx90": 0.5173,
     "Rx72": 0.5415,
     "Rx60": 0.5754,
     "Rx37": 0.6932,
     "Ry180": 0.6135,
     "Ry120": 0.6693,
     "Ry90": 0.7192,
     "Ry72": 0.7471,
     "Ry60": 0.7697,
     "Ry37": 0.8414,
     "Rz180": 0.696,
     "Rz120": 0.5606,
     "Rz90": 0.5251,
     "Rz72": 0.5512,
     "Rz60": 0.5961,
     "Rz37": 0.6589
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.2137,
    "sym": {
     "Mx": 0.6466,
     "My": 0.5619,
     "Mz": 0.6191,
     "Rx180": 0.6466,
     "Rx120": 0.5442,
     "Rx90": 0.5652,
     "Rx72": 0.604,
     "Rx60": 0.6329,
     "Rx37": 0.6874,
     "Ry180": 0.5619,
     "Ry120": 0.5565,
     "Ry90": 0.596,
     "Ry72": 0.64,
     "Ry60": 0.6704,
     "Ry37": 0.7458,
     "Rz180": 0.6191,
     "Rz120": 0.5044,
     "Rz90": 0.5094,
     "Rz72": 0.546,
     "Rz60": 0.5669,
     "Rz37": 0.6748
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.265,
    "sym": {
     "Mx": 0.8398,
     "My": 0.7845,
     "Mz": 0.733,
     "Rx180": 0.8398,
     "Rx120": 0.7179,
     "Rx90": 0.7045,
     "Rx72": 0.7049,
     "Rx60": 0.7244,
     "Rx37": 0.7874,
     "Ry180": 0.7845,
     "Ry120": 0.7226,
     "Ry90": 0.6908,
     "Ry72": 0.7095,
     "Ry60": 0.7226,
     "Ry37": 0.7891,
     "Rz180": 0.733,
     "Rz120": 0.7907,
     "Rz90": 0.791,
     "Rz72": 0.8003,
     "Rz60": 0.8094,
     "Rz37": 0.8502
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.2087,
    "sym": {
     "Mx": 0.5145,
     "My": 0.6007,
     "Mz": 0.568,
     "Rx180": 0.5145,
     "Rx120": 0.5223,
     "Rx90": 0.5748,
     "Rx72": 0.598,
     "Rx60": 0.6355,
     "Rx37": 0.7447,
     "Ry180": 0.6007,
     "Ry120": 0.503,
     "Ry90": 0.5254,
     "Ry72": 0.5617,
     "Ry60": 0.5844,
     "Ry37": 0.6774,
     "Rz180": 0.568,
     "Rz120": 0.4895,
     "Rz90": 0.5038,
     "Rz72": 0.5037,
     "Rz60": 0.5465,
     "Rz37": 0.656
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "J07",
  "part": "J",
  "slug": "bilateral-sokubo",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Sunset",
  "file": "HF8D.ufm",
  "entry": "Bilateral8",
  "maxiter": 16,
  "extent": 1.6,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 7,
   "c": [
    0.0046,
    0.1527,
    0.101,
    -0.4945,
    0.3083,
    -0.1673,
    0.3274,
    0.488
   ],
   "a": [
    0.907,
    -0.0716,
    -0.0902,
    -0.1418,
    -0.1396,
    -0.0035,
    -0.3298,
    0.1255
   ],
   "b": [
    0.6318,
    0.564,
    0.2003,
    -0.4397,
    0.1417,
    -0.0749,
    0.1379,
    0.0677
   ]
  },
  "image": "Atlas_J07_bilateral-sokubo.jpg",
  "resolved": {},
  "gpuMs": 2624,
  "metricMs": 1613,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.4446,
    "sym": {
     "Mx": 0.4581,
     "My": 0.6206,
     "Mz": 0.5577,
     "Rx180": 0.4581,
     "Rx120": 0.5117,
     "Rx90": 0.5715,
     "Rx72": 0.6205,
     "Rx60": 0.6628,
     "Rx37": 0.7648,
     "Ry180": 0.6206,
     "Ry120": 0.3852,
     "Ry90": 0.3822,
     "Ry72": 0.3955,
     "Ry60": 0.4247,
     "Ry37": 0.5286,
     "Rz180": 0.5577,
     "Rz120": 0.4126,
     "Rz90": 0.4339,
     "Rz72": 0.4663,
     "Rz60": 0.4881,
     "Rz37": 0.5478
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.4804,
    "sym": {
     "Mx": 0.5369,
     "My": 0.5595,
     "Mz": 0.7574,
     "Rx180": 0.5369,
     "Rx120": 0.5587,
     "Rx90": 0.6143,
     "Rx72": 0.6562,
     "Rx60": 0.6986,
     "Rx37": 0.7867,
     "Ry180": 0.5595,
     "Ry120": 0.5045,
     "Ry90": 0.5257,
     "Ry72": 0.5221,
     "Ry60": 0.5327,
     "Ry37": 0.5941,
     "Rz180": 0.7574,
     "Rz120": 0.4793,
     "Rz90": 0.4382,
     "Rz72": 0.4571,
     "Rz60": 0.4796,
     "Rz37": 0.5347
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.4592,
    "sym": {
     "Mx": 0.4929,
     "My": 0.5277,
     "Mz": 0.7921,
     "Rx180": 0.4929,
     "Rx120": 0.554,
     "Rx90": 0.6147,
     "Rx72": 0.6599,
     "Rx60": 0.7044,
     "Rx37": 0.8039,
     "Ry180": 0.5277,
     "Ry120": 0.4592,
     "Ry90": 0.5207,
     "Ry72": 0.5449,
     "Ry60": 0.5527,
     "Ry37": 0.5987,
     "Rz180": 0.7921,
     "Rz120": 0.4213,
     "Rz90": 0.3865,
     "Rz72": 0.4118,
     "Rz60": 0.4425,
     "Rz37": 0.5432
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.2479,
    "sym": {
     "Mx": 0.6295,
     "My": 0.6238,
     "Mz": 0.7437,
     "Rx180": 0.6295,
     "Rx120": 0.6115,
     "Rx90": 0.6089,
     "Rx72": 0.6412,
     "Rx60": 0.682,
     "Rx37": 0.7526,
     "Ry180": 0.6238,
     "Ry120": 0.6204,
     "Ry90": 0.6444,
     "Ry72": 0.6795,
     "Ry60": 0.7087,
     "Ry37": 0.7852,
     "Rz180": 0.7437,
     "Rz120": 0.6309,
     "Rz90": 0.6236,
     "Rz72": 0.6321,
     "Rz60": 0.6592,
     "Rz37": 0.7463
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "K01",
  "part": "K",
  "slug": "logistic-oct",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Gold",
  "file": "HF8D.ufm",
  "entry": "Logistic8",
  "maxiter": 16,
  "extent": 1.8,
  "center": [
   0.5,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 0,
   "c": [
    -0.8242,
    -0.0358,
    0.0059,
    0.2875,
    -0.1247,
    -0.1195,
    0.031,
    0.2804
   ]
  },
  "image": "Atlas_K01_logistic-oct.jpg",
  "resolved": {},
  "gpuMs": 1895,
  "metricMs": 537,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.0404,
    "sym": {
     "Mx": 0.9596,
     "My": 0.9596,
     "Mz": 0.9898,
     "Rx180": 0.9596,
     "Rx120": 0.9694,
     "Rx90": 0.9796,
     "Rx72": 0.9898,
     "Rx60": 0.9798,
     "Rx37": 0.9798,
     "Ry180": 0.9596,
     "Ry120": 0.4014,
     "Ry90": 0.3846,
     "Ry72": 0.4203,
     "Ry60": 0.438,
     "Ry37": 0.5154,
     "Rz180": 0.9898,
     "Rz120": 0.4307,
     "Rz90": 0.3926,
     "Rz72": 0.3873,
     "Rz60": 0.4029,
     "Rz37": 0.5115
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.0437,
    "sym": {
     "Mx": 0.8108,
     "My": 0.9091,
     "Mz": 0.8455,
     "Rx180": 0.8108,
     "Rx120": 0.8378,
     "Rx90": 0.8455,
     "Rx72": 0.8818,
     "Rx60": 0.8909,
     "Rx37": 0.9623,
     "Ry180": 0.9091,
     "Ry120": 0.3816,
     "Ry90": 0.3816,
     "Ry72": 0.3725,
     "Ry60": 0.3946,
     "Ry37": 0.4891,
     "Rz180": 0.8455,
     "Rz120": 0.3882,
     "Rz90": 0.3533,
     "Rz72": 0.3503,
     "Rz60": 0.3613,
     "Rz37": 0.4648
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.0425,
    "sym": {
     "Mx": 0.8349,
     "My": 1,
     "Mz": 0.8273,
     "Rx180": 0.8349,
     "Rx120": 0.8349,
     "Rx90": 0.8378,
     "Rx72": 0.8545,
     "Rx60": 0.8889,
     "Rx37": 0.9074,
     "Ry180": 1,
     "Ry120": 0.4082,
     "Ry90": 0.4027,
     "Ry72": 0.3973,
     "Ry60": 0.4097,
     "Ry37": 0.4926,
     "Rz180": 0.8273,
     "Rz120": 0.3826,
     "Rz90": 0.3673,
     "Rz72": 0.3618,
     "Rz60": 0.3667,
     "Rz37": 0.4752
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.0213,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "K02",
  "part": "K",
  "slug": "logistic-para",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Deep Blue",
  "file": "HF8D.ufm",
  "entry": "Logistic8",
  "maxiter": 16,
  "extent": 1.8,
  "center": [
   0.5,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 4,
   "c": [
    -0.754,
    -0.3699,
    -0.194,
    0.239,
    -0.098,
    0.1954,
    -0.1521,
    -0.1148
   ]
  },
  "image": "Atlas_K02_logistic-para.jpg",
  "resolved": {},
  "gpuMs": 1996,
  "metricMs": 698,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.1563,
    "sym": {
     "Mx": 0.1057,
     "My": 0.4258,
     "Mz": 0.5665,
     "Rx180": 0.4464,
     "Rx120": 0.4789,
     "Rx90": 0.4867,
     "Rx72": 0.5174,
     "Rx60": 0.5518,
     "Rx37": 0.6275,
     "Ry180": 0.1003,
     "Ry120": 0.1223,
     "Ry90": 0.1701,
     "Ry72": 0.2148,
     "Ry60": 0.2088,
     "Ry37": 0.2712,
     "Rz180": 0.1153,
     "Rz120": 0.095,
     "Rz90": 0.1462,
     "Rz72": 0.1887,
     "Rz60": 0.2148,
     "Rz37": 0.2561
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.1496,
    "sym": {
     "Mx": 0.1187,
     "My": 0.4411,
     "Mz": 0.6606,
     "Rx180": 0.4277,
     "Rx120": 0.4526,
     "Rx90": 0.5234,
     "Rx72": 0.5605,
     "Rx60": 0.5742,
     "Rx37": 0.6535,
     "Ry180": 0.1012,
     "Ry120": 0.1481,
     "Ry90": 0.1947,
     "Ry72": 0.234,
     "Ry60": 0.2297,
     "Ry37": 0.2885,
     "Rz180": 0.116,
     "Rz120": 0.1012,
     "Rz90": 0.1139,
     "Rz72": 0.1817,
     "Rz60": 0.1899,
     "Rz37": 0.2627
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.1721,
    "sym": {
     "Mx": 0.1541,
     "My": 0.6118,
     "Mz": 0.6646,
     "Rx180": 0.5938,
     "Rx120": 0.6197,
     "Rx90": 0.6184,
     "Rx72": 0.6326,
     "Rx60": 0.6633,
     "Rx37": 0.7093,
     "Ry180": 0.1474,
     "Ry120": 0.1741,
     "Ry90": 0.2523,
     "Ry72": 0.2611,
     "Ry60": 0.2741,
     "Ry37": 0.3442,
     "Rz180": 0.1431,
     "Rz120": 0.1643,
     "Rz90": 0.2436,
     "Rz72": 0.2753,
     "Rz60": 0.2708,
     "Rz37": 0.3127
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.045,
    "sym": {
     "Mx": 0.3922,
     "My": 0.4167,
     "Mz": 0.5362,
     "Rx180": 0.4014,
     "Rx120": 0.4626,
     "Rx90": 0.4138,
     "Rx72": 0.4648,
     "Rx60": 0.5036,
     "Rx37": 0.5597,
     "Ry180": 0.4225,
     "Ry120": 0.3782,
     "Ry90": 0.3904,
     "Ry72": 0.4276,
     "Ry60": 0.4257,
     "Ry37": 0.4493,
     "Rz180": 0.4178,
     "Rz120": 0.3562,
     "Rz90": 0.3882,
     "Rz72": 0.3946,
     "Rz60": 0.4097,
     "Rz37": 0.4571
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "K03",
  "part": "K",
  "slug": "logistic-spara",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Neon",
  "file": "HF8D.ufm",
  "entry": "Logistic8",
  "maxiter": 16,
  "extent": 1.8,
  "center": [
   0.5,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 5,
   "c": [
    0.8906,
    0.0983,
    0.0864,
    -0.0895,
    0.0073,
    0.0006,
    0.1072,
    0.0883
   ]
  },
  "image": "Atlas_K03_logistic-spara.jpg",
  "resolved": {},
  "gpuMs": 2192,
  "metricMs": 634,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.0421,
    "sym": {
     "Mx": 0.0104,
     "My": 0.5118,
     "Mz": 0.6116,
     "Rx180": 0.5122,
     "Rx120": 0.5242,
     "Rx90": 0.5984,
     "Rx72": 0.6441,
     "Rx60": 0.6555,
     "Rx37": 0.7522,
     "Ry180": 0.0052,
     "Ry120": 0,
     "Ry90": 0.0103,
     "Ry72": 0.0415,
     "Ry60": 0.0256,
     "Ry37": 0.0321,
     "Rz180": 0.0164,
     "Rz120": 0.0051,
     "Rz90": 0.0163,
     "Rz72": 0.022,
     "Rz60": 0.0265,
     "Rz37": 0.0328
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.0454,
    "sym": {
     "Mx": 0.1477,
     "My": 0.507,
     "Mz": 0.9211,
     "Rx180": 0.493,
     "Rx120": 0.06,
     "Rx90": 0.1011,
     "Rx72": 0.0947,
     "Rx60": 0.0733,
     "Rx37": 0.1016,
     "Ry180": 0.1477,
     "Ry120": 0.0457,
     "Ry90": 0.0707,
     "Ry72": 0.078,
     "Ry60": 0.1111,
     "Ry37": 0.2073,
     "Rz180": 0.1477,
     "Rz120": 0.0142,
     "Rz90": 0.0448,
     "Rz72": 0.0198,
     "Rz60": 0.0329,
     "Rz37": 0.0406
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.0437,
    "sym": {
     "Mx": 0.1235,
     "My": 0.5036,
     "Mz": 0.9167,
     "Rx180": 0.5182,
     "Rx120": 0.0695,
     "Rx90": 0.1186,
     "Rx72": 0.1033,
     "Rx60": 0.0765,
     "Rx37": 0.1061,
     "Ry180": 0.1314,
     "Ry120": 0.0538,
     "Ry90": 0.0795,
     "Ry72": 0.0899,
     "Ry60": 0.1117,
     "Ry37": 0.2123,
     "Rz180": 0.1322,
     "Rz120": 0.0149,
     "Rz90": 0.0402,
     "Rz72": 0.0207,
     "Rz60": 0.0294,
     "Rz37": 0.0374
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.0125,
    "sym": {
     "Mx": 0.1905,
     "My": 0.2069,
     "Mz": 0.7429,
     "Rx180": 0.2097,
     "Rx120": 0.0145,
     "Rx90": 0.0159,
     "Rx72": 0,
     "Rx60": 0,
     "Rx37": 0,
     "Ry180": 0.1692,
     "Ry120": 0,
     "Ry90": 0.0566,
     "Ry72": 0.0133,
     "Ry60": 0.0127,
     "Ry37": 0,
     "Rz180": 0.1667,
     "Rz120": 0.1,
     "Rz90": 0.2281,
     "Rz72": 0.2203,
     "Rz60": 0.3214,
     "Rz37": 0.4038
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "K04",
  "part": "K",
  "slug": "logistic-okubo",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Logistic8",
  "maxiter": 16,
  "extent": 1.8,
  "center": [
   0.5,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": [
    -0.8242,
    -0.0358,
    0.0059,
    0.2875,
    -0.1247,
    -0.1195,
    0.031,
    0.2804
   ]
  },
  "image": "Atlas_K04_logistic-okubo.jpg",
  "resolved": {},
  "gpuMs": 2232,
  "metricMs": 726,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.0679,
    "sym": {
     "Mx": 0.0484,
     "My": 0.6973,
     "Mz": 0.7541,
     "Rx180": 0.5897,
     "Rx120": 0.6477,
     "Rx90": 0.6806,
     "Rx72": 0.7234,
     "Rx60": 0.7596,
     "Rx37": 0.8514,
     "Ry180": 0.0455,
     "Ry120": 0.02,
     "Ry90": 0.0254,
     "Ry72": 0.0638,
     "Ry60": 0.0897,
     "Ry37": 0.1423,
     "Rz180": 0.0444,
     "Rz120": 0.016,
     "Rz90": 0.0196,
     "Rz72": 0.0774,
     "Rz60": 0.0938,
     "Rz37": 0.1254
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.0546,
    "sym": {
     "Mx": 0.1674,
     "My": 0.1558,
     "Mz": 0.6842,
     "Rx180": 0.1614,
     "Rx120": 0.1235,
     "Rx90": 0.1041,
     "Rx72": 0.1181,
     "Rx60": 0.1145,
     "Rx37": 0.1781,
     "Ry180": 0.1586,
     "Ry120": 0.1843,
     "Ry90": 0.2431,
     "Ry72": 0.2689,
     "Ry60": 0.3024,
     "Ry37": 0.3618,
     "Rz180": 0.1159,
     "Rz120": 0.0494,
     "Rz90": 0.0531,
     "Rz72": 0.0512,
     "Rz60": 0.0558,
     "Rz37": 0.1087
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.0271,
    "sym": {
     "Mx": 0.2632,
     "My": 0.5059,
     "Mz": 0.4831,
     "Rx180": 0.5667,
     "Rx120": 0.2035,
     "Rx90": 0.2202,
     "Rx72": 0.219,
     "Rx60": 0.2381,
     "Rx37": 0.3113,
     "Ry180": 0.2424,
     "Ry120": 0.1622,
     "Ry90": 0.2035,
     "Ry72": 0.2294,
     "Ry60": 0.2308,
     "Ry37": 0.3168,
     "Rz180": 0.2547,
     "Rz120": 0.104,
     "Rz90": 0.0976,
     "Rz72": 0.1121,
     "Rz60": 0.1053,
     "Rz37": 0.2018
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.0088,
    "sym": {
     "Mx": 0.1818,
     "My": 0.3333,
     "Mz": 0.2,
     "Rx180": 0.2432,
     "Rx120": 0.0811,
     "Rx90": 0.0833,
     "Rx72": 0.0714,
     "Rx60": 0.0789,
     "Rx37": 0.1579,
     "Ry180": 0.093,
     "Ry120": 0.0526,
     "Ry90": 0.0714,
     "Ry72": 0.0714,
     "Ry60": 0.0769,
     "Ry37": 0.1053,
     "Rz180": 0.1667,
     "Rz120": 0.1714,
     "Rz90": 0.1667,
     "Rz72": 0.1714,
     "Rz60": 0.1538,
     "Rz37": 0.2308
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "K05",
  "part": "K",
  "slug": "logistic-sokubo",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Fire",
  "file": "HF8D.ufm",
  "entry": "Logistic8",
  "maxiter": 16,
  "extent": 1.8,
  "center": [
   0.5,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 7,
   "c": [
    -1.1896,
    0.0997,
    -0.1851,
    -0.1095,
    0.0125,
    0.1943,
    0.1282,
    -0.1159
   ]
  },
  "image": "Atlas_K05_logistic-sokubo.jpg",
  "resolved": {},
  "gpuMs": 2166,
  "metricMs": 588,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.0617,
    "sym": {
     "Mx": 0.0355,
     "My": 0.7143,
     "Mz": 0.5474,
     "Rx180": 0.5279,
     "Rx120": 0.5838,
     "Rx90": 0.6175,
     "Rx72": 0.663,
     "Rx60": 0.7135,
     "Rx37": 0.7545,
     "Ry180": 0.0278,
     "Ry120": 0.0212,
     "Ry90": 0.0325,
     "Ry72": 0.0812,
     "Ry60": 0.0916,
     "Ry37": 0.114,
     "Rz180": 0.0242,
     "Rz120": 0.0171,
     "Rz90": 0.0353,
     "Rz72": 0.083,
     "Rz60": 0.1037,
     "Rz37": 0.1212
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.0417,
    "sym": {
     "Mx": 0.1279,
     "My": 0.2739,
     "Mz": 0.7304,
     "Rx180": 0.2516,
     "Rx120": 0.1257,
     "Rx90": 0.1364,
     "Rx72": 0.1768,
     "Rx60": 0.2099,
     "Rx37": 0.3046,
     "Ry180": 0.1287,
     "Ry120": 0.1215,
     "Ry90": 0.1205,
     "Ry72": 0.1186,
     "Ry60": 0.1149,
     "Ry37": 0.1264,
     "Rz180": 0.1027,
     "Rz120": 0.071,
     "Rz90": 0.0753,
     "Rz72": 0.0934,
     "Rz60": 0.0989,
     "Rz37": 0.1235
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.0238,
    "sym": {
     "Mx": 0.1584,
     "My": 0.4875,
     "Mz": 0.6338,
     "Rx180": 0.5224,
     "Rx120": 0.2111,
     "Rx90": 0.2,
     "Rx72": 0.1875,
     "Rx60": 0.2188,
     "Rx37": 0.2526,
     "Ry180": 0.1402,
     "Ry120": 0.1735,
     "Ry90": 0.1635,
     "Ry72": 0.1531,
     "Ry60": 0.1753,
     "Ry37": 0.2021,
     "Rz180": 0.1368,
     "Rz120": 0.0741,
     "Rz90": 0.1068,
     "Rz72": 0.1038,
     "Rz60": 0.1386,
     "Rz37": 0.1868
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.0063,
    "sym": {
     "Mx": 0.3333,
     "My": 0.4091,
     "Mz": 0.6667,
     "Rx180": 0.5,
     "Rx120": 0.2727,
     "Rx90": 0.3333,
     "Rx72": 0.3333,
     "Rx60": 0.4286,
     "Rx37": 0.4,
     "Ry180": 0.3043,
     "Ry120": 0.2174,
     "Ry90": 0.3636,
     "Ry72": 0.4286,
     "Ry60": 0.4737,
     "Ry37": 0.45,
     "Rz180": 0.2857,
     "Rz120": 0.3636,
     "Rz90": 0.4737,
     "Rz72": 0.6111,
     "Rz60": 0.55,
     "Rz37": 0.6111
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "L01",
  "part": "L",
  "slug": "sine-oct",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Sunset",
  "file": "HF8D.ufm",
  "entry": "SineJulia8",
  "maxiter": 12,
  "extent": 3,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "c": [
    0.9755,
    -0.0909,
    -0.0519,
    -0.0544,
    -0.0805,
    -0.1574,
    -0.1288,
    0.0214
   ],
   "bailout": 50,
   "hf8_algebra": 0
  },
  "image": "Atlas_L01_sine-oct.jpg",
  "resolved": {},
  "gpuMs": 2073,
  "metricMs": 800,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.5313,
    "sym": {
     "Mx": 0.842,
     "My": 0.8554,
     "Mz": 0.8853,
     "Rx180": 0.842,
     "Rx120": 0.8437,
     "Rx90": 0.8628,
     "Rx72": 0.8779,
     "Rx60": 0.8826,
     "Rx37": 0.9189,
     "Ry180": 0.8554,
     "Ry120": 0.3552,
     "Ry90": 0.2942,
     "Ry72": 0.3273,
     "Ry60": 0.3552,
     "Ry37": 0.498,
     "Rz180": 0.8853,
     "Rz120": 0.3524,
     "Rz90": 0.3011,
     "Rz72": 0.3356,
     "Rz60": 0.3586,
     "Rz37": 0.5026
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.5292,
    "sym": {
     "Mx": 0.8104,
     "My": 0.8528,
     "Mz": 0.8418,
     "Rx180": 0.8104,
     "Rx120": 0.8199,
     "Rx90": 0.8415,
     "Rx72": 0.8611,
     "Rx60": 0.8789,
     "Rx37": 0.8966,
     "Ry180": 0.8528,
     "Ry120": 0.3511,
     "Ry90": 0.2978,
     "Ry72": 0.3237,
     "Ry60": 0.3529,
     "Ry37": 0.4982,
     "Rz180": 0.8418,
     "Rz120": 0.3465,
     "Rz90": 0.302,
     "Rz72": 0.3273,
     "Rz60": 0.3532,
     "Rz37": 0.5068
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.5325,
    "sym": {
     "Mx": 0.8413,
     "My": 0.8967,
     "Mz": 0.8578,
     "Rx180": 0.8413,
     "Rx120": 0.8534,
     "Rx90": 0.8737,
     "Rx72": 0.8839,
     "Rx60": 0.8947,
     "Rx37": 0.9258,
     "Ry180": 0.8967,
     "Ry120": 0.3457,
     "Ry90": 0.2938,
     "Ry72": 0.324,
     "Ry60": 0.3578,
     "Ry37": 0.4994,
     "Rz180": 0.8578,
     "Rz120": 0.3508,
     "Rz90": 0.3026,
     "Rz72": 0.3302,
     "Rz60": 0.3595,
     "Rz37": 0.5021
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.0338,
    "sym": {
     "Mx": 0.3621,
     "My": 0.5098,
     "Mz": 0.3982,
     "Rx180": 0.3621,
     "Rx120": 0.3596,
     "Rx90": 0.4123,
     "Rx72": 0.4324,
     "Rx60": 0.4815,
     "Rx37": 0.6563,
     "Ry180": 0.5098,
     "Ry120": 0.3913,
     "Ry90": 0.386,
     "Ry72": 0.422,
     "Ry60": 0.4464,
     "Ry37": 0.5556,
     "Rz180": 0.3982,
     "Rz120": 0.4505,
     "Rz90": 0.4425,
     "Rz72": 0.5096,
     "Rz60": 0.5196,
     "Rz37": 0.6392
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "L02",
  "part": "L",
  "slug": "sine-split",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Copper",
  "file": "HF8D.ufm",
  "entry": "SineJulia8",
  "maxiter": 12,
  "extent": 3,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "c": [
    0.9755,
    -0.0909,
    -0.0519,
    -0.0544,
    -0.0805,
    -0.1574,
    -0.1288,
    0.0214
   ],
   "bailout": 50,
   "hf8_algebra": 1
  },
  "image": "Atlas_L02_sine-split.jpg",
  "resolved": {},
  "gpuMs": 2003,
  "metricMs": 1167,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.6354,
    "sym": {
     "Mx": 0.8728,
     "My": 0.8874,
     "Mz": 0.9214,
     "Rx180": 0.8728,
     "Rx120": 0.8859,
     "Rx90": 0.8977,
     "Rx72": 0.9082,
     "Rx60": 0.9208,
     "Rx37": 0.9452,
     "Ry180": 0.8874,
     "Ry120": 0.4551,
     "Ry90": 0.4216,
     "Ry72": 0.4321,
     "Ry60": 0.4529,
     "Ry37": 0.5818,
     "Rz180": 0.9214,
     "Rz120": 0.4539,
     "Rz90": 0.4173,
     "Rz72": 0.4354,
     "Rz60": 0.4592,
     "Rz37": 0.5716
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.88,
    "sym": {
     "Mx": 0.9402,
     "My": 0.942,
     "Mz": 0.973,
     "Rx180": 0.9402,
     "Rx120": 0.7869,
     "Rx90": 0.7654,
     "Rx72": 0.7728,
     "Rx60": 0.7858,
     "Rx37": 0.8446,
     "Ry180": 0.942,
     "Ry120": 0.9337,
     "Ry90": 0.9213,
     "Ry72": 0.924,
     "Ry60": 0.9284,
     "Ry37": 0.9326,
     "Rz180": 0.973,
     "Rz120": 0.7637,
     "Rz90": 0.7667,
     "Rz72": 0.7648,
     "Rz60": 0.7637,
     "Rz37": 0.8043
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.8812,
    "sym": {
     "Mx": 0.9569,
     "My": 0.956,
     "Mz": 0.9688,
     "Rx180": 0.9569,
     "Rx120": 0.7867,
     "Rx90": 0.7621,
     "Rx72": 0.7715,
     "Rx60": 0.7879,
     "Rx37": 0.8416,
     "Ry180": 0.956,
     "Ry120": 0.9267,
     "Ry90": 0.9254,
     "Ry72": 0.928,
     "Ry60": 0.9301,
     "Ry37": 0.934,
     "Rz180": 0.9688,
     "Rz120": 0.7646,
     "Rz90": 0.7638,
     "Rz72": 0.7672,
     "Rz60": 0.7635,
     "Rz37": 0.8059
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.4475,
    "sym": {
     "Mx": 0.8627,
     "My": 0.8778,
     "Mz": 0.8434,
     "Rx180": 0.8627,
     "Rx120": 0.2859,
     "Rx90": 0.1808,
     "Rx72": 0.2187,
     "Rx60": 0.2916,
     "Rx37": 0.4786,
     "Ry180": 0.8778,
     "Ry120": 0.3033,
     "Ry90": 0.1933,
     "Ry72": 0.2409,
     "Ry60": 0.3083,
     "Ry37": 0.4947,
     "Rz180": 0.8434,
     "Rz120": 0.8594,
     "Rz90": 0.864,
     "Rz72": 0.8557,
     "Rz60": 0.8659,
     "Rz37": 0.8863
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "L03",
  "part": "L",
  "slug": "sine-semi",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Emerald",
  "file": "HF8D.ufm",
  "entry": "SineJulia8",
  "maxiter": 12,
  "extent": 3,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "c": [
    0.9755,
    -0.0909,
    -0.0519,
    -0.0544,
    -0.0805,
    -0.1574,
    -0.1288,
    0.0214
   ],
   "bailout": 50,
   "hf8_algebra": 3
  },
  "image": "Atlas_L03_sine-semi.jpg",
  "resolved": {},
  "gpuMs": 1977,
  "metricMs": 981,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.5942,
    "sym": {
     "Mx": 0.8549,
     "My": 0.8761,
     "Mz": 0.9182,
     "Rx180": 0.8549,
     "Rx120": 0.8588,
     "Rx90": 0.8927,
     "Rx72": 0.9142,
     "Rx60": 0.9188,
     "Rx37": 0.9391,
     "Ry180": 0.8761,
     "Ry120": 0.417,
     "Ry90": 0.3686,
     "Ry72": 0.3883,
     "Ry60": 0.4154,
     "Ry37": 0.549,
     "Rz180": 0.9182,
     "Rz120": 0.4073,
     "Rz90": 0.3655,
     "Rz72": 0.3908,
     "Rz60": 0.4122,
     "Rz37": 0.5466
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.7979,
    "sym": {
     "Mx": 0.8966,
     "My": 0.8947,
     "Mz": 0.9979,
     "Rx180": 0.8966,
     "Rx120": 0.7169,
     "Rx90": 0.6892,
     "Rx72": 0.711,
     "Rx60": 0.7311,
     "Rx37": 0.8144,
     "Ry180": 0.8947,
     "Ry120": 0.8146,
     "Ry90": 0.8,
     "Ry72": 0.8034,
     "Ry60": 0.8138,
     "Ry37": 0.8455,
     "Rz180": 0.9979,
     "Rz120": 0.6106,
     "Rz90": 0.5992,
     "Rz72": 0.6018,
     "Rz60": 0.6078,
     "Rz37": 0.6796
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.7979,
    "sym": {
     "Mx": 0.9317,
     "My": 0.9342,
     "Mz": 0.9984,
     "Rx180": 0.9317,
     "Rx120": 0.7276,
     "Rx90": 0.6933,
     "Rx72": 0.7102,
     "Rx60": 0.7362,
     "Rx37": 0.8167,
     "Ry180": 0.9342,
     "Ry120": 0.8151,
     "Ry90": 0.7956,
     "Ry72": 0.809,
     "Ry60": 0.8155,
     "Ry37": 0.8455,
     "Rz180": 0.9984,
     "Rz120": 0.6093,
     "Rz90": 0.6023,
     "Rz72": 0.5991,
     "Rz60": 0.608,
     "Rz37": 0.6773
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.1767,
    "sym": {
     "Mx": 0.6276,
     "My": 0.6288,
     "Mz": 0.9721,
     "Rx180": 0.6276,
     "Rx120": 0.1927,
     "Rx90": 0.1607,
     "Rx72": 0.1719,
     "Rx60": 0.185,
     "Rx37": 0.3097,
     "Ry180": 0.6288,
     "Ry120": 0.2408,
     "Ry90": 0.1975,
     "Ry72": 0.2115,
     "Ry60": 0.2301,
     "Ry37": 0.3638,
     "Rz180": 0.9721,
     "Rz120": 0.6316,
     "Rz90": 0.5925,
     "Rz72": 0.5947,
     "Rz60": 0.6257,
     "Rz37": 0.69
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "L04",
  "part": "L",
  "slug": "sine-splitq",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Fire",
  "file": "HF8D.ufm",
  "entry": "SineJulia8",
  "maxiter": 12,
  "extent": 3,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "c": [
    0.9755,
    -0.0909,
    -0.0519,
    -0.0544,
    -0.0805,
    -0.1574,
    -0.1288,
    0.0214
   ],
   "bailout": 50,
   "hf8_algebra": 2
  },
  "image": "Atlas_L04_sine-splitq.jpg",
  "resolved": {},
  "gpuMs": 2169,
  "metricMs": 1237,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.8746,
    "sym": {
     "Mx": 0.9623,
     "My": 0.9663,
     "Mz": 0.9586,
     "Rx180": 0.9623,
     "Rx120": 0.7689,
     "Rx90": 0.7454,
     "Rx72": 0.7616,
     "Rx60": 0.7822,
     "Rx37": 0.8485,
     "Ry180": 0.9663,
     "Ry120": 0.7596,
     "Ry90": 0.7539,
     "Ry72": 0.7572,
     "Ry60": 0.7614,
     "Ry37": 0.8045,
     "Rz180": 0.9586,
     "Rz120": 0.929,
     "Rz90": 0.9235,
     "Rz72": 0.9287,
     "Rz60": 0.9272,
     "Rz37": 0.9396
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.8775,
    "sym": {
     "Mx": 0.9509,
     "My": 0.9628,
     "Mz": 0.9446,
     "Rx180": 0.9509,
     "Rx120": 0.7712,
     "Rx90": 0.7546,
     "Rx72": 0.7646,
     "Rx60": 0.7805,
     "Rx37": 0.8475,
     "Ry180": 0.9628,
     "Ry120": 0.7627,
     "Ry90": 0.7556,
     "Ry72": 0.7566,
     "Ry60": 0.7628,
     "Ry37": 0.8045,
     "Rz180": 0.9446,
     "Rz120": 0.9256,
     "Rz90": 0.9198,
     "Rz72": 0.9237,
     "Rz60": 0.9241,
     "Rz37": 0.942
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.6158,
    "sym": {
     "Mx": 0.8728,
     "My": 0.9084,
     "Mz": 0.894,
     "Rx180": 0.8728,
     "Rx120": 0.8892,
     "Rx90": 0.9079,
     "Rx72": 0.9146,
     "Rx60": 0.9225,
     "Rx37": 0.9488,
     "Ry180": 0.9084,
     "Ry120": 0.4373,
     "Ry90": 0.3946,
     "Ry72": 0.4135,
     "Ry60": 0.4324,
     "Ry37": 0.5669,
     "Rz180": 0.894,
     "Rz120": 0.4299,
     "Rz90": 0.3942,
     "Rz72": 0.4168,
     "Rz60": 0.4466,
     "Rz37": 0.5684
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.4258,
    "sym": {
     "Mx": 0.7695,
     "My": 0.853,
     "Mz": 0.7837,
     "Rx180": 0.7695,
     "Rx120": 0.7901,
     "Rx90": 0.8118,
     "Rx72": 0.835,
     "Rx60": 0.8582,
     "Rx37": 0.8909,
     "Ry180": 0.853,
     "Ry120": 0.2736,
     "Ry90": 0.1568,
     "Ry72": 0.2028,
     "Ry60": 0.2731,
     "Ry37": 0.464,
     "Rz180": 0.7837,
     "Rz120": 0.2713,
     "Rz90": 0.1704,
     "Rz72": 0.2139,
     "Rz60": 0.2775,
     "Rz37": 0.482
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "M01",
  "part": "M",
  "slug": "map-kaleidoscope4d-okubo",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "transforms": [
   {
    "file": "HyperFractal.uxf",
    "entry": "Kaleidoscope4D",
    "params": {}
   }
  ],
  "image": "Atlas_M01_map-kaleidoscope4d-okubo.jpg",
  "resolved": {
   "c": {
    "sStar": 0.490001,
    "frac": 0.95,
    "value": [
     -0.396949,
     -0.021492,
     0.049457,
     0.016313,
     0.003884,
     0.159677,
     -0.112896,
     0.133007
    ]
   }
  },
  "gpuMs": 1735,
  "metricMs": 1094,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.2858,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9433,
     "Rx90": 0.9395,
     "Rx72": 0.9491,
     "Rx60": 0.9546,
     "Rx37": 0.9671,
     "Ry180": 1,
     "Ry120": 0.6841,
     "Ry90": 0.6837,
     "Ry72": 0.6813,
     "Ry60": 0.6872,
     "Ry37": 0.7191,
     "Rz180": 1,
     "Rz120": 0.6683,
     "Rz90": 0.6739,
     "Rz72": 0.6731,
     "Rz60": 0.6647,
     "Rz37": 0.6908
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.4071,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 0.9708,
     "Rx180": 0.9708,
     "Rx120": 0.7158,
     "Rx90": 0.6818,
     "Rx72": 0.6959,
     "Rx60": 0.7127,
     "Rx37": 0.7868,
     "Ry180": 0.9708,
     "Ry120": 0.8044,
     "Ry90": 0.7823,
     "Ry72": 0.78,
     "Ry60": 0.7935,
     "Ry37": 0.8341,
     "Rz180": 1,
     "Rz120": 0.661,
     "Rz90": 0.6261,
     "Rz72": 0.6447,
     "Rz60": 0.6698,
     "Rz37": 0.7103
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.4138,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 0.9116,
     "Rx180": 0.9116,
     "Rx120": 0.7478,
     "Rx90": 0.7166,
     "Rx72": 0.7309,
     "Rx60": 0.7428,
     "Rx37": 0.8124,
     "Ry180": 0.9116,
     "Ry120": 0.8197,
     "Ry90": 0.7948,
     "Ry72": 0.8087,
     "Ry60": 0.8234,
     "Ry37": 0.878,
     "Rz180": 1,
     "Rz120": 0.6943,
     "Rz90": 0.6533,
     "Rz72": 0.6695,
     "Rz60": 0.7002,
     "Rz37": 0.7301
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.3308,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 0.9157,
     "Rx180": 0.9157,
     "Rx120": 0.9118,
     "Rx90": 0.9129,
     "Rx72": 0.9035,
     "Rx60": 0.9166,
     "Rx37": 0.9341,
     "Ry180": 0.9157,
     "Ry120": 0.888,
     "Ry90": 0.9122,
     "Ry72": 0.9054,
     "Ry60": 0.9001,
     "Ry37": 0.9024,
     "Rz180": 1,
     "Rz120": 0.9533,
     "Rz90": 0.9517,
     "Rz72": 0.952,
     "Rz60": 0.9543,
     "Rz37": 0.9677
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "M02",
  "part": "M",
  "slug": "map-kaleidoscope4d-oct",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Gold",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 0,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "transforms": [
   {
    "file": "HyperFractal.uxf",
    "entry": "Kaleidoscope4D",
    "params": {}
   }
  ],
  "image": "Atlas_M02_map-kaleidoscope4d-oct.jpg",
  "resolved": {
   "c": {
    "sStar": 0.682399,
    "frac": 0.97,
    "value": [
     -0.230971,
     0.620322,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 1861,
  "metricMs": 756,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.1279,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.6111,
     "Rx90": 0.5789,
     "Rx72": 0.5937,
     "Rx60": 0.6129,
     "Rx37": 0.6975,
     "Ry180": 1,
     "Ry120": 0.4504,
     "Ry90": 0.4418,
     "Ry72": 0.4222,
     "Ry60": 0.4252,
     "Ry37": 0.4523,
     "Rz180": 1,
     "Rz120": 0.463,
     "Rz90": 0.5494,
     "Rz72": 0.505,
     "Rz60": 0.4528,
     "Rz37": 0.4122
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.1279,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.6111,
     "Rx90": 0.5789,
     "Rx72": 0.5937,
     "Rx60": 0.6129,
     "Rx37": 0.6975,
     "Ry180": 1,
     "Ry120": 0.4504,
     "Ry90": 0.4418,
     "Ry72": 0.4222,
     "Ry60": 0.4252,
     "Ry37": 0.4523,
     "Rz180": 1,
     "Rz120": 0.463,
     "Rz90": 0.5494,
     "Rz72": 0.505,
     "Rz60": 0.4528,
     "Rz37": 0.4122
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.2258,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.6698,
     "Ry90": 0.6357,
     "Ry72": 0.6477,
     "Ry60": 0.653,
     "Ry37": 0.6723,
     "Rz180": 1,
     "Rz120": 0.6677,
     "Rz90": 0.6216,
     "Rz72": 0.6529,
     "Rz60": 0.659,
     "Rz37": 0.6459
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.3483,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "M03",
  "part": "M",
  "slug": "map-inversion4d-okubo",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "transforms": [
   {
    "file": "HyperFractal.uxf",
    "entry": "Inversion4D",
    "params": {
     "radius": 1
    }
   }
  ],
  "extent": 1.8,
  "image": "Atlas_M03_map-inversion4d-okubo.jpg",
  "resolved": {
   "c": {
    "sStar": 0.490001,
    "frac": 0.95,
    "value": [
     -0.396949,
     -0.021492,
     0.049457,
     0.016313,
     0.003884,
     0.159677,
     -0.112896,
     0.133007
    ]
   }
  },
  "gpuMs": 2340,
  "metricMs": 1404,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.6717,
    "sym": {
     "Mx": 0.9304,
     "My": 0.9622,
     "Mz": 0.9428,
     "Rx180": 0.9304,
     "Rx120": 0.9392,
     "Rx90": 0.9562,
     "Rx72": 0.9639,
     "Rx60": 0.9687,
     "Rx37": 0.9833,
     "Ry180": 0.9622,
     "Ry120": 0.8436,
     "Ry90": 0.8458,
     "Ry72": 0.8433,
     "Ry60": 0.8432,
     "Ry37": 0.8564,
     "Rz180": 0.9428,
     "Rz120": 0.8408,
     "Rz90": 0.8527,
     "Rz72": 0.8515,
     "Rz60": 0.8498,
     "Rz37": 0.8637
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.2833,
    "sym": {
     "Mx": 0.884,
     "My": 0.8892,
     "Mz": 0.9783,
     "Rx180": 0.884,
     "Rx120": 0.3155,
     "Rx90": 0.2789,
     "Rx72": 0.2976,
     "Rx60": 0.3198,
     "Rx37": 0.4304,
     "Ry180": 0.8892,
     "Ry120": 0.1206,
     "Ry90": 0.1006,
     "Ry72": 0.1068,
     "Ry60": 0.1301,
     "Ry37": 0.3246,
     "Rz180": 0.9783,
     "Rz120": 0.6244,
     "Rz90": 0.5963,
     "Rz72": 0.6104,
     "Rz60": 0.649,
     "Rz37": 0.707
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.2888,
    "sym": {
     "Mx": 0.9207,
     "My": 0.9003,
     "Mz": 0.9229,
     "Rx180": 0.9207,
     "Rx120": 0.3104,
     "Rx90": 0.2757,
     "Rx72": 0.2917,
     "Rx60": 0.3163,
     "Rx37": 0.4446,
     "Ry180": 0.9003,
     "Ry120": 0.1363,
     "Ry90": 0.1122,
     "Ry72": 0.1179,
     "Ry60": 0.1459,
     "Ry37": 0.3426,
     "Rz180": 0.9229,
     "Rz120": 0.6675,
     "Rz90": 0.6286,
     "Rz72": 0.6407,
     "Rz60": 0.6755,
     "Rz37": 0.7278
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.2479,
    "sym": {
     "Mx": 0.9587,
     "My": 0.9256,
     "Mz": 0.9256,
     "Rx180": 0.9587,
     "Rx120": 0.15,
     "Rx90": 0.1202,
     "Rx72": 0.1252,
     "Rx60": 0.1492,
     "Rx37": 0.2833,
     "Ry180": 0.9256,
     "Ry120": 0.1721,
     "Ry90": 0.1478,
     "Ry72": 0.1505,
     "Ry60": 0.175,
     "Ry37": 0.2974,
     "Rz180": 0.9256,
     "Rz120": 0.9129,
     "Rz90": 0.921,
     "Rz72": 0.9239,
     "Rz60": 0.9303,
     "Rz37": 0.9507
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "M04",
  "part": "M",
  "slug": "map-inversion4d-oct",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Gold",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 0,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "transforms": [
   {
    "file": "HyperFractal.uxf",
    "entry": "Inversion4D",
    "params": {
     "radius": 1
    }
   }
  ],
  "extent": 1.8,
  "image": "Atlas_M04_map-inversion4d-oct.jpg",
  "resolved": {
   "c": {
    "sStar": 0.682399,
    "frac": 0.97,
    "value": [
     -0.230971,
     0.620322,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 2582,
  "metricMs": 923,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.4813,
    "sym": {
     "Mx": 0.3512,
     "My": 0.3512,
     "Mz": 1,
     "Rx180": 0.3512,
     "Rx120": 0.4406,
     "Rx90": 0.5226,
     "Rx72": 0.5858,
     "Rx60": 0.6266,
     "Rx37": 0.7513,
     "Ry180": 0.3512,
     "Ry120": 0.3927,
     "Ry90": 0.4488,
     "Ry72": 0.4933,
     "Ry60": 0.5375,
     "Ry37": 0.6223,
     "Rz180": 1,
     "Rz120": 0.3914,
     "Rz90": 0.3083,
     "Rz72": 0.3479,
     "Rz60": 0.4024,
     "Rz37": 0.5269
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.1521,
    "sym": {
     "Mx": 0.1413,
     "My": 0.1413,
     "Mz": 1,
     "Rx180": 0.1413,
     "Rx120": 0.0485,
     "Rx90": 0.0651,
     "Rx72": 0.0828,
     "Rx60": 0.1131,
     "Rx37": 0.26,
     "Ry180": 0.1413,
     "Ry120": 0.0948,
     "Ry90": 0.1138,
     "Ry72": 0.133,
     "Ry60": 0.1591,
     "Ry37": 0.3004,
     "Rz180": 1,
     "Rz120": 0.2166,
     "Rz90": 0.1147,
     "Rz72": 0.1479,
     "Rz60": 0.2327,
     "Rz37": 0.371
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.1442,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.0644,
     "Rx90": 0.0381,
     "Rx72": 0.046,
     "Rx60": 0.0544,
     "Rx37": 0.1361,
     "Ry180": 1,
     "Ry120": 0.2129,
     "Ry90": 0.1983,
     "Ry72": 0.1973,
     "Ry60": 0.2042,
     "Ry37": 0.2606,
     "Rz180": 1,
     "Rz120": 0.4507,
     "Rz90": 0.4641,
     "Rz72": 0.4586,
     "Rz60": 0.4561,
     "Rz37": 0.3855
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.2692,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.1809,
     "Rx90": 0.1427,
     "Rx72": 0.1522,
     "Rx60": 0.1718,
     "Rx37": 0.3161,
     "Ry180": 1,
     "Ry120": 0.1734,
     "Ry90": 0.1417,
     "Ry72": 0.1484,
     "Ry60": 0.1757,
     "Ry37": 0.3148,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "M05",
  "part": "M",
  "slug": "map-spherefold4d-okubo",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "transforms": [
   {
    "file": "HyperFractal.uxf",
    "entry": "SphereFold4D",
    "params": {
     "rmin": 0.3,
     "rfix": 0.9
    }
   }
  ],
  "image": "Atlas_M05_map-spherefold4d-okubo.jpg",
  "resolved": {
   "c": {
    "sStar": 0.490001,
    "frac": 0.95,
    "value": [
     -0.396949,
     -0.021492,
     0.049457,
     0.016313,
     0.003884,
     0.159677,
     -0.112896,
     0.133007
    ]
   }
  },
  "gpuMs": 3481,
  "metricMs": 877,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.0504,
    "sym": {
     "Mx": 0.7704,
     "My": 0.8797,
     "Mz": 0.8516,
     "Rx180": 0.7704,
     "Rx120": 0.7737,
     "Rx90": 0.8088,
     "Rx72": 0.837,
     "Rx60": 0.8779,
     "Rx37": 0.9141,
     "Ry180": 0.8797,
     "Ry120": 0.026,
     "Ry90": 0.0207,
     "Ry72": 0.0081,
     "Ry60": 0.0346,
     "Ry37": 0.1619,
     "Rz180": 0.8516,
     "Rz120": 0.0321,
     "Rz90": 0.021,
     "Rz72": 0.0126,
     "Rz60": 0.0328,
     "Rz37": 0.1395
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.0696,
    "sym": {
     "Mx": 0.8261,
     "My": 0.8261,
     "Mz": 0.9647,
     "Rx180": 0.8261,
     "Rx120": 0.5364,
     "Rx90": 0.5022,
     "Rx72": 0.4912,
     "Rx60": 0.4912,
     "Rx37": 0.6077,
     "Ry180": 0.8261,
     "Ry120": 0.0313,
     "Ry90": 0.0091,
     "Ry72": 0.012,
     "Ry60": 0.0405,
     "Ry37": 0.2122,
     "Rz180": 0.9647,
     "Rz120": 0.0489,
     "Rz90": 0.0276,
     "Rz72": 0.0304,
     "Rz60": 0.0536,
     "Rz37": 0.13
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.0725,
    "sym": {
     "Mx": 0.8352,
     "My": 0.8216,
     "Mz": 0.871,
     "Rx180": 0.8352,
     "Rx120": 0.5313,
     "Rx90": 0.4828,
     "Rx72": 0.4957,
     "Rx60": 0.5133,
     "Rx37": 0.6132,
     "Ry180": 0.8216,
     "Ry120": 0.04,
     "Ry90": 0.0185,
     "Ry72": 0.0119,
     "Ry60": 0.0423,
     "Ry37": 0.2014,
     "Rz180": 0.871,
     "Rz120": 0.0565,
     "Rz90": 0.0331,
     "Rz72": 0.0363,
     "Rz60": 0.0601,
     "Rz37": 0.1311
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.01,
    "sym": {
     "Mx": 0.8846,
     "My": 0.8462,
     "Mz": 0.75,
     "Rx180": 0.8846,
     "Rx120": 0.0698,
     "Rx90": 0.0435,
     "Rx72": 0.0476,
     "Rx60": 0.0909,
     "Rx37": 0.1163,
     "Ry180": 0.8462,
     "Ry120": 0.0435,
     "Ry90": 0.0426,
     "Ry72": 0.0426,
     "Ry60": 0.05,
     "Ry37": 0.0526,
     "Rz180": 0.75,
     "Rz120": 0.8148,
     "Rz90": 0.8077,
     "Rz72": 0.8077,
     "Rz60": 0.8077,
     "Rz37": 0.84
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "M06",
  "part": "M",
  "slug": "map-twist4d-okubo",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "transforms": [
   {
    "file": "HyperFractal.uxf",
    "entry": "Twist4D",
    "params": {
     "plane": 0,
     "by": 3,
     "amount": 120
    }
   }
  ],
  "image": "Atlas_M06_map-twist4d-okubo.jpg",
  "resolved": {
   "c": {
    "sStar": 0.490001,
    "frac": 0.95,
    "value": [
     -0.396949,
     -0.021492,
     0.049457,
     0.016313,
     0.003884,
     0.159677,
     -0.112896,
     0.133007
    ]
   }
  },
  "gpuMs": 3253,
  "metricMs": 1791,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.2838,
    "sym": {
     "Mx": 0.8975,
     "My": 0.9304,
     "Mz": 0.9237,
     "Rx180": 0.8975,
     "Rx120": 0.9035,
     "Rx90": 0.9223,
     "Rx72": 0.9374,
     "Rx60": 0.9499,
     "Rx37": 0.9612,
     "Ry180": 0.9304,
     "Ry120": 0.6566,
     "Ry90": 0.6659,
     "Ry72": 0.6638,
     "Ry60": 0.6654,
     "Ry37": 0.7059,
     "Rz180": 0.9237,
     "Rz120": 0.6587,
     "Rz90": 0.6646,
     "Rz72": 0.6557,
     "Rz60": 0.6691,
     "Rz37": 0.6987
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.3917,
    "sym": {
     "Mx": 0.9047,
     "My": 0.899,
     "Mz": 0.9821,
     "Rx180": 0.9047,
     "Rx120": 0.7165,
     "Rx90": 0.6804,
     "Rx72": 0.6924,
     "Rx60": 0.7091,
     "Rx37": 0.7728,
     "Ry180": 0.899,
     "Ry120": 0.8098,
     "Ry90": 0.7697,
     "Ry72": 0.7789,
     "Ry60": 0.7859,
     "Ry37": 0.8445,
     "Rz180": 0.9821,
     "Rz120": 0.6407,
     "Rz90": 0.6048,
     "Rz72": 0.622,
     "Rz60": 0.6411,
     "Rz37": 0.6903
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.4042,
    "sym": {
     "Mx": 0.9366,
     "My": 0.9075,
     "Mz": 0.9167,
     "Rx180": 0.9366,
     "Rx120": 0.7153,
     "Rx90": 0.6862,
     "Rx72": 0.7002,
     "Rx60": 0.7198,
     "Rx37": 0.7897,
     "Ry180": 0.9075,
     "Ry120": 0.806,
     "Ry90": 0.7924,
     "Ry72": 0.7963,
     "Ry60": 0.8081,
     "Ry37": 0.8689,
     "Rz180": 0.9167,
     "Rz120": 0.6756,
     "Rz90": 0.6481,
     "Rz72": 0.6603,
     "Rz60": 0.6838,
     "Rz37": 0.7248
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.335,
    "sym": {
     "Mx": 0.9706,
     "My": 0.9374,
     "Mz": 0.9249,
     "Rx180": 0.9706,
     "Rx120": 0.8992,
     "Rx90": 0.9013,
     "Rx72": 0.9018,
     "Rx60": 0.9152,
     "Rx37": 0.9384,
     "Ry180": 0.9374,
     "Ry120": 0.897,
     "Ry90": 0.9084,
     "Ry72": 0.9161,
     "Ry60": 0.9115,
     "Ry37": 0.9106,
     "Rz180": 0.9249,
     "Rz120": 0.921,
     "Rz90": 0.923,
     "Rz72": 0.9269,
     "Rz60": 0.9302,
     "Rz37": 0.9584
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "M07",
  "part": "M",
  "slug": "map-waves4d-para",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Deep Blue",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 4,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "transforms": [
   {
    "file": "HyperFractal.uxf",
    "entry": "Waves4D",
    "params": {
     "amplitude": 0.08,
     "frequency": 6
    }
   }
  ],
  "image": "Atlas_M07_map-waves4d-para.jpg",
  "resolved": {
   "c": {
    "sStar": 0.290053,
    "frac": 0.95,
    "value": [
     -0.234972,
     -0.012722,
     0.029276,
     0.009656,
     0.002299,
     0.09452,
     -0.066828,
     0.078733
    ]
   }
  },
  "gpuMs": 3303,
  "metricMs": 1270,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.3254,
    "sym": {
     "Mx": 0.8408,
     "My": 0.7725,
     "Mz": 0.8124,
     "Rx180": 0.8408,
     "Rx120": 0.8072,
     "Rx90": 0.8379,
     "Rx72": 0.8188,
     "Rx60": 0.7995,
     "Rx37": 0.8079,
     "Ry180": 0.7725,
     "Ry120": 0.7388,
     "Ry90": 0.7235,
     "Ry72": 0.7087,
     "Ry60": 0.717,
     "Ry37": 0.7584,
     "Rz180": 0.8124,
     "Rz120": 0.72,
     "Rz90": 0.7475,
     "Rz72": 0.7565,
     "Rz60": 0.7587,
     "Rz37": 0.7694
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.3267,
    "sym": {
     "Mx": 0.842,
     "My": 0.842,
     "Mz": 0.9949,
     "Rx180": 0.842,
     "Rx120": 0.8937,
     "Rx90": 0.88,
     "Rx72": 0.8704,
     "Rx60": 0.8789,
     "Rx37": 0.8944,
     "Ry180": 0.842,
     "Ry120": 0.7687,
     "Ry90": 0.7341,
     "Ry72": 0.7271,
     "Ry60": 0.7419,
     "Ry37": 0.7877,
     "Rz180": 0.9949,
     "Rz120": 0.7638,
     "Rz90": 0.7622,
     "Rz72": 0.7604,
     "Rz60": 0.7641,
     "Rz37": 0.7688
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.3217,
    "sym": {
     "Mx": 0.9484,
     "My": 0.9471,
     "Mz": 0.9987,
     "Rx180": 0.9484,
     "Rx120": 0.9482,
     "Rx90": 0.9556,
     "Rx72": 0.9657,
     "Rx60": 0.9707,
     "Rx37": 0.9795,
     "Ry180": 0.9471,
     "Ry120": 0.777,
     "Ry90": 0.7531,
     "Ry72": 0.7637,
     "Ry60": 0.7714,
     "Ry37": 0.8007,
     "Rz180": 0.9987,
     "Rz120": 0.7801,
     "Rz90": 0.7614,
     "Rz72": 0.7717,
     "Rz60": 0.7766,
     "Rz37": 0.8044
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.3229,
    "sym": {
     "Mx": 0.8373,
     "My": 0.8363,
     "Mz": 0.9974,
     "Rx180": 0.8373,
     "Rx120": 0.9076,
     "Rx90": 0.9007,
     "Rx72": 0.896,
     "Rx60": 0.8915,
     "Rx37": 0.9121,
     "Ry180": 0.8363,
     "Ry120": 0.8549,
     "Ry90": 0.88,
     "Ry72": 0.8911,
     "Ry60": 0.9126,
     "Ry37": 0.9485,
     "Rz180": 0.9974,
     "Rz120": 0.8776,
     "Rz90": 0.9072,
     "Rz72": 0.8969,
     "Rz60": 0.8659,
     "Rz37": 0.8473
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "M08",
  "part": "M",
  "slug": "map-tesseractfold4d-okubo",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "transforms": [
   {
    "file": "HyperFractal.uxf",
    "entry": "TesseractFold4D",
    "params": {
     "limit": 0.6,
     "repeat": 1,
     "scale": 1
    }
   }
  ],
  "image": "Atlas_M08_map-tesseractfold4d-okubo.jpg",
  "resolved": {
   "c": {
    "sStar": 0.490001,
    "frac": 0.95,
    "value": [
     -0.396949,
     -0.021492,
     0.049457,
     0.016313,
     0.003884,
     0.159677,
     -0.112896,
     0.133007
    ]
   }
  },
  "gpuMs": 3039,
  "metricMs": 2406,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.8825,
    "sym": {
     "Mx": 0.9338,
     "My": 0.9417,
     "Mz": 0.953,
     "Rx180": 0.9338,
     "Rx120": 0.8021,
     "Rx90": 0.9439,
     "Rx72": 0.857,
     "Rx60": 0.8106,
     "Rx37": 0.8027,
     "Ry180": 0.9417,
     "Ry120": 0.7985,
     "Ry90": 0.9347,
     "Ry72": 0.854,
     "Ry60": 0.8032,
     "Ry37": 0.783,
     "Rz180": 0.953,
     "Rz120": 0.7987,
     "Rz90": 0.9251,
     "Rz72": 0.8393,
     "Rz60": 0.7997,
     "Rz37": 0.7888
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.7904,
    "sym": {
     "Mx": 0.9401,
     "My": 0.9361,
     "Mz": 0.9823,
     "Rx180": 0.9401,
     "Rx120": 0.6877,
     "Rx90": 0.6046,
     "Rx72": 0.6481,
     "Rx60": 0.6965,
     "Rx37": 0.763,
     "Ry180": 0.9361,
     "Ry120": 0.6948,
     "Ry90": 0.625,
     "Ry72": 0.649,
     "Ry60": 0.6852,
     "Ry37": 0.7916,
     "Rz180": 0.9823,
     "Rz120": 0.8594,
     "Rz90": 0.8942,
     "Rz72": 0.8757,
     "Rz60": 0.8611,
     "Rz37": 0.8668
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.8092,
    "sym": {
     "Mx": 0.9826,
     "My": 0.9593,
     "Mz": 0.9626,
     "Rx180": 0.9826,
     "Rx120": 0.7154,
     "Rx90": 0.6257,
     "Rx72": 0.6775,
     "Rx60": 0.7195,
     "Rx37": 0.7939,
     "Ry180": 0.9593,
     "Ry120": 0.7144,
     "Ry90": 0.6401,
     "Ry72": 0.6739,
     "Ry60": 0.7162,
     "Ry37": 0.8163,
     "Rz180": 0.9626,
     "Rz120": 0.8882,
     "Rz90": 0.9454,
     "Rz72": 0.9079,
     "Rz60": 0.8894,
     "Rz37": 0.8895
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.765,
    "sym": {
     "Mx": 0.9822,
     "My": 0.9573,
     "Mz": 0.9568,
     "Rx180": 0.9822,
     "Rx120": 0.6598,
     "Rx90": 0.5811,
     "Rx72": 0.6172,
     "Rx60": 0.6627,
     "Rx37": 0.7709,
     "Ry180": 0.9573,
     "Ry120": 0.6696,
     "Ry90": 0.5818,
     "Ry72": 0.6274,
     "Ry60": 0.677,
     "Ry37": 0.7627,
     "Rz180": 0.9568,
     "Rz120": 0.8682,
     "Rz90": 0.96,
     "Rz72": 0.902,
     "Rz60": 0.8678,
     "Rz37": 0.8665
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "M09",
  "part": "M",
  "slug": "map-rotation4d-xw45-oct",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Gold",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 0,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "transforms": [
   {
    "file": "HyperFractal.uxf",
    "entry": "Rotation4D",
    "params": {
     "xw": 45
    }
   }
  ],
  "image": "Atlas_M09_map-rotation4d-xw45-oct.jpg",
  "resolved": {
   "c": {
    "sStar": 0.682399,
    "frac": 0.97,
    "value": [
     -0.230971,
     0.620322,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 2758,
  "metricMs": 925,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.2313,
    "sym": {
     "Mx": 0.4138,
     "My": 0.4138,
     "Mz": 1,
     "Rx180": 0.4138,
     "Rx120": 0.4779,
     "Rx90": 0.5548,
     "Rx72": 0.6088,
     "Rx60": 0.6396,
     "Rx37": 0.7388,
     "Ry180": 0.4138,
     "Ry120": 0.428,
     "Ry90": 0.502,
     "Ry72": 0.557,
     "Ry60": 0.5645,
     "Ry37": 0.6717,
     "Rz180": 1,
     "Rz120": 0.443,
     "Rz90": 0.3539,
     "Rz72": 0.4031,
     "Rz60": 0.4491,
     "Rz37": 0.5523
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.2313,
    "sym": {
     "Mx": 0.4138,
     "My": 0.4138,
     "Mz": 1,
     "Rx180": 0.4138,
     "Rx120": 0.4779,
     "Rx90": 0.5548,
     "Rx72": 0.6088,
     "Rx60": 0.6396,
     "Rx37": 0.7388,
     "Ry180": 0.4138,
     "Ry120": 0.428,
     "Ry90": 0.502,
     "Ry72": 0.557,
     "Ry60": 0.5645,
     "Ry37": 0.6717,
     "Rz180": 1,
     "Rz120": 0.443,
     "Rz90": 0.3539,
     "Rz72": 0.4031,
     "Rz60": 0.4491,
     "Rz37": 0.5523
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.2396,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.6522,
     "Ry90": 0.6329,
     "Ry72": 0.6356,
     "Ry60": 0.646,
     "Ry37": 0.7166,
     "Rz180": 1,
     "Rz120": 0.6358,
     "Rz90": 0.6147,
     "Rz72": 0.6407,
     "Rz60": 0.6527,
     "Rz37": 0.7113
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.3483,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "M10",
  "part": "M",
  "slug": "map-rotation4d-xw45-okubo",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "transforms": [
   {
    "file": "HyperFractal.uxf",
    "entry": "Rotation4D",
    "params": {
     "xw": 45
    }
   }
  ],
  "image": "Atlas_M10_map-rotation4d-xw45-okubo.jpg",
  "resolved": {
   "c": {
    "sStar": 0.490001,
    "frac": 0.95,
    "value": [
     -0.396949,
     -0.021492,
     0.049457,
     0.016313,
     0.003884,
     0.159677,
     -0.112896,
     0.133007
    ]
   }
  },
  "gpuMs": 2861,
  "metricMs": 1324,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.2525,
    "sym": {
     "Mx": 0.8896,
     "My": 0.9371,
     "Mz": 0.9141,
     "Rx180": 0.8896,
     "Rx120": 0.9005,
     "Rx90": 0.9113,
     "Rx72": 0.922,
     "Rx60": 0.9311,
     "Rx37": 0.9562,
     "Ry180": 0.9371,
     "Ry120": 0.8382,
     "Ry90": 0.8436,
     "Ry72": 0.8369,
     "Ry60": 0.8321,
     "Ry37": 0.8451,
     "Rz180": 0.9141,
     "Rz120": 0.8275,
     "Rz90": 0.8484,
     "Rz72": 0.8528,
     "Rz60": 0.8466,
     "Rz37": 0.8756
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.3183,
    "sym": {
     "Mx": 0.8905,
     "My": 0.9142,
     "Mz": 0.9331,
     "Rx180": 0.8905,
     "Rx120": 0.7865,
     "Rx90": 0.75,
     "Rx72": 0.7604,
     "Rx60": 0.7748,
     "Rx37": 0.8333,
     "Ry180": 0.9142,
     "Ry120": 0.8259,
     "Ry90": 0.8092,
     "Ry72": 0.8061,
     "Ry60": 0.816,
     "Ry37": 0.8488,
     "Rz180": 0.9331,
     "Rz120": 0.8531,
     "Rz90": 0.8631,
     "Rz72": 0.8521,
     "Rz60": 0.8518,
     "Rz37": 0.8708
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.3258,
    "sym": {
     "Mx": 0.9104,
     "My": 0.911,
     "Mz": 0.9082,
     "Rx180": 0.9104,
     "Rx120": 0.7636,
     "Rx90": 0.7313,
     "Rx72": 0.7391,
     "Rx60": 0.7573,
     "Rx37": 0.8248,
     "Ry180": 0.911,
     "Ry120": 0.7901,
     "Ry90": 0.7747,
     "Ry72": 0.7799,
     "Ry60": 0.7956,
     "Ry37": 0.8422,
     "Rz180": 0.9082,
     "Rz120": 0.8659,
     "Rz90": 0.8835,
     "Rz72": 0.8816,
     "Rz60": 0.8833,
     "Rz37": 0.9001
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.335,
    "sym": {
     "Mx": 0.9706,
     "My": 0.9374,
     "Mz": 0.9249,
     "Rx180": 0.9706,
     "Rx120": 0.8992,
     "Rx90": 0.9013,
     "Rx72": 0.9018,
     "Rx60": 0.9152,
     "Rx37": 0.9384,
     "Ry180": 0.9374,
     "Ry120": 0.897,
     "Ry90": 0.9084,
     "Ry72": 0.9161,
     "Ry60": 0.9115,
     "Ry37": 0.9106,
     "Rz180": 0.9249,
     "Rz120": 0.921,
     "Rz90": 0.923,
     "Rz72": 0.9269,
     "Rz60": 0.9302,
     "Rz37": 0.9584
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "M11",
  "part": "M",
  "slug": "map-kaleidoscope2d-okubo",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "transforms": [
   {
    "file": "Standard.uxf",
    "entry": "Kaleidoscope",
    "params": {}
   }
  ],
  "image": "Atlas_M11_map-kaleidoscope2d-okubo.jpg",
  "resolved": {
   "c": {
    "sStar": 0.490001,
    "frac": 0.95,
    "value": [
     -0.396949,
     -0.021492,
     0.049457,
     0.016313,
     0.003884,
     0.159677,
     -0.112896,
     0.133007
    ]
   }
  },
  "gpuMs": 2532,
  "metricMs": 1592,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.3588,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 0.9081,
     "Rx180": 0.9081,
     "Rx120": 0.6358,
     "Rx90": 0.5909,
     "Rx72": 0.6011,
     "Rx60": 0.6389,
     "Rx37": 0.7085,
     "Ry180": 0.9081,
     "Ry120": 0.6053,
     "Ry90": 0.5712,
     "Ry72": 0.5889,
     "Ry60": 0.616,
     "Ry37": 0.6853,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 0.804,
     "Rz72": 0.8721,
     "Rz60": 1,
     "Rz37": 0.8032
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.5517,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 0.9695,
     "Rx180": 0.9695,
     "Rx120": 0.8164,
     "Rx90": 0.8128,
     "Rx72": 0.8161,
     "Rx60": 0.8159,
     "Rx37": 0.8659,
     "Ry180": 0.9695,
     "Ry120": 0.8107,
     "Ry90": 0.8209,
     "Ry72": 0.8216,
     "Ry60": 0.831,
     "Ry37": 0.8593,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 0.7946,
     "Rz72": 0.8607,
     "Rz60": 1,
     "Rz37": 0.7966
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.4017,
    "sym": {
     "Mx": 1,
     "My": 0.9003,
     "Mz": 0.9254,
     "Rx180": 0.9366,
     "Rx120": 0.7145,
     "Rx90": 0.6757,
     "Rx72": 0.6914,
     "Rx60": 0.7134,
     "Rx37": 0.7856,
     "Ry180": 0.9254,
     "Ry120": 0.8161,
     "Ry90": 0.8009,
     "Ry72": 0.8109,
     "Ry60": 0.8169,
     "Ry37": 0.8733,
     "Rz180": 0.9003,
     "Rz120": 0.6774,
     "Rz90": 0.6478,
     "Rz72": 0.6575,
     "Rz60": 0.6818,
     "Rz37": 0.7241
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.3517,
    "sym": {
     "Mx": 1,
     "My": 0.9129,
     "Mz": 0.9258,
     "Rx180": 0.9404,
     "Rx120": 0.7196,
     "Rx90": 0.6988,
     "Rx72": 0.703,
     "Rx60": 0.729,
     "Rx37": 0.7943,
     "Ry180": 0.9258,
     "Ry120": 0.8362,
     "Ry90": 0.8392,
     "Ry72": 0.8481,
     "Ry60": 0.839,
     "Ry37": 0.8756,
     "Rz180": 0.9129,
     "Rz120": 0.7901,
     "Rz90": 0.8015,
     "Rz72": 0.7989,
     "Rz60": 0.8072,
     "Rz37": 0.831
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "M12",
  "part": "M",
  "slug": "map-twirl2d-oct",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Gold",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 0,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "transforms": [
   {
    "file": "Standard.uxf",
    "entry": "Twirl",
    "params": {}
   }
  ],
  "image": "Atlas_M12_map-twirl2d-oct.jpg",
  "resolved": {
   "c": {
    "sStar": 0.682399,
    "frac": 0.97,
    "value": [
     -0.230971,
     0.620322,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 2472,
  "metricMs": 932,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.2421,
    "sym": {
     "Mx": 0.5544,
     "My": 0.5544,
     "Mz": 1,
     "Rx180": 0.5544,
     "Rx120": 0.5954,
     "Rx90": 0.5553,
     "Rx72": 0.5596,
     "Rx60": 0.5964,
     "Rx37": 0.6144,
     "Ry180": 0.5544,
     "Ry120": 0.469,
     "Ry90": 0.4227,
     "Ry72": 0.4428,
     "Ry60": 0.48,
     "Ry37": 0.5689,
     "Rz180": 1,
     "Rz120": 0.3716,
     "Rz90": 0.2926,
     "Rz72": 0.3197,
     "Rz60": 0.3822,
     "Rz37": 0.4717
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.2421,
    "sym": {
     "Mx": 0.5544,
     "My": 0.5544,
     "Mz": 1,
     "Rx180": 0.5544,
     "Rx120": 0.5954,
     "Rx90": 0.5553,
     "Rx72": 0.5596,
     "Rx60": 0.5964,
     "Rx37": 0.6144,
     "Ry180": 0.5544,
     "Ry120": 0.469,
     "Ry90": 0.4227,
     "Ry72": 0.4428,
     "Ry60": 0.48,
     "Ry37": 0.5689,
     "Rz180": 1,
     "Rz120": 0.3716,
     "Rz90": 0.2926,
     "Rz72": 0.3197,
     "Rz60": 0.3822,
     "Rz37": 0.4717
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.2225,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.4993,
     "Ry90": 0.4154,
     "Ry72": 0.4459,
     "Ry60": 0.4972,
     "Ry37": 0.6431,
     "Rz180": 1,
     "Rz120": 0.4944,
     "Rz90": 0.4394,
     "Rz72": 0.4612,
     "Rz60": 0.4875,
     "Rz37": 0.6466
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.2783,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.7493,
     "Ry90": 0.6991,
     "Ry72": 0.7319,
     "Ry60": 0.7364,
     "Ry37": 0.6855,
     "Rz180": 1,
     "Rz120": 0.7644,
     "Rz90": 0.6907,
     "Rz72": 0.7227,
     "Rz60": 0.7342,
     "Rz37": 0.6954
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "M13",
  "part": "M",
  "slug": "map-mirror4d-okubo",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "transforms": [
   {
    "file": "HyperFractal.uxf",
    "entry": "Mirror4D",
    "params": {}
   }
  ],
  "image": "Atlas_M13_map-mirror4d-okubo.jpg",
  "resolved": {
   "c": {
    "sStar": 0.490001,
    "frac": 0.95,
    "value": [
     -0.396949,
     -0.021492,
     0.049457,
     0.016313,
     0.003884,
     0.159677,
     -0.112896,
     0.133007
    ]
   }
  },
  "gpuMs": 2379,
  "metricMs": 1387,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.3042,
    "sym": {
     "Mx": 0.736,
     "My": 0.9717,
     "Mz": 0.957,
     "Rx180": 0.9521,
     "Rx120": 0.9572,
     "Rx90": 0.9624,
     "Rx72": 0.969,
     "Rx60": 0.9757,
     "Rx37": 0.9824,
     "Ry180": 0.7289,
     "Ry120": 0.7779,
     "Ry90": 0.7803,
     "Ry72": 0.7752,
     "Ry60": 0.7843,
     "Ry37": 0.8298,
     "Rz180": 0.7363,
     "Rz120": 0.7819,
     "Rz90": 0.7742,
     "Rz72": 0.7681,
     "Rz60": 0.7772,
     "Rz37": 0.8137
    },
    "orbitDims": [
     6,
     8,
     6,
     6,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.3638,
    "sym": {
     "Mx": 0.7652,
     "My": 0.9242,
     "Mz": 0.9683,
     "Rx180": 0.9271,
     "Rx120": 0.8031,
     "Rx90": 0.7799,
     "Rx72": 0.7821,
     "Rx60": 0.7941,
     "Rx37": 0.8363,
     "Ry180": 0.7685,
     "Ry120": 0.7918,
     "Ry90": 0.8043,
     "Ry72": 0.8281,
     "Ry60": 0.8411,
     "Ry37": 0.89,
     "Rz180": 0.7679,
     "Rz120": 0.755,
     "Rz90": 0.7307,
     "Rz72": 0.7433,
     "Rz60": 0.7553,
     "Rz37": 0.7918
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.3771,
    "sym": {
     "Mx": 0.7877,
     "My": 0.9234,
     "Mz": 0.9241,
     "Rx180": 0.9609,
     "Rx120": 0.7992,
     "Rx90": 0.7835,
     "Rx72": 0.7897,
     "Rx60": 0.7978,
     "Rx37": 0.8506,
     "Ry180": 0.7671,
     "Ry120": 0.7942,
     "Ry90": 0.8113,
     "Ry72": 0.8284,
     "Ry60": 0.8457,
     "Ry37": 0.8974,
     "Rz180": 0.7614,
     "Rz120": 0.7707,
     "Rz90": 0.7699,
     "Rz72": 0.7796,
     "Rz60": 0.7938,
     "Rz37": 0.8291
    },
    "orbitDims": [
     6,
     8,
     6,
     6,
     8,
     8
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.335,
    "sym": {
     "Mx": 0.9706,
     "My": 0.9374,
     "Mz": 0.9249,
     "Rx180": 0.9706,
     "Rx120": 0.8992,
     "Rx90": 0.9013,
     "Rx72": 0.9018,
     "Rx60": 0.9152,
     "Rx37": 0.9384,
     "Ry180": 0.9374,
     "Ry120": 0.897,
     "Ry90": 0.9084,
     "Ry72": 0.9161,
     "Ry60": 0.9115,
     "Ry37": 0.9106,
     "Rz180": 0.9249,
     "Rz120": 0.921,
     "Rz90": 0.923,
     "Rz72": 0.9269,
     "Rz60": 0.9302,
     "Rz37": 0.9584
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "N01",
  "part": "N",
  "slug": "color-smooth8d",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Classic",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "Smooth8D",
   "params": {},
   "density": 1.5,
   "offset": 0
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_N01_color-smooth8d.jpg",
  "resolved": {
   "c": {
    "sStar": 0.490001,
    "frac": 0.95,
    "value": [
     -0.396949,
     -0.021492,
     0.049457,
     0.016313,
     0.003884,
     0.159677,
     -0.112896,
     0.133007
    ]
   }
  },
  "gpuMs": 2296,
  "metricMs": 1155,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.5304,
    "sym": {
     "Mx": 0.8543,
     "My": 0.9836,
     "Mz": 0.855,
     "Rx180": 0.8543,
     "Rx120": 0.8729,
     "Rx90": 0.8986,
     "Rx72": 0.9172,
     "Rx60": 0.9288,
     "Rx37": 0.9592,
     "Ry180": 0.9836,
     "Ry120": 0.7564,
     "Ry90": 0.7276,
     "Ry72": 0.7343,
     "Ry60": 0.7573,
     "Ry37": 0.8249,
     "Rz180": 0.855,
     "Rz120": 0.7632,
     "Rz90": 0.7457,
     "Rz72": 0.7674,
     "Rz60": 0.7919,
     "Rz37": 0.8515
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.5229,
    "sym": {
     "Mx": 0.8924,
     "My": 0.9694,
     "Mz": 0.8893,
     "Rx180": 0.8924,
     "Rx120": 0.9008,
     "Rx90": 0.9195,
     "Rx72": 0.9301,
     "Rx60": 0.9352,
     "Rx37": 0.9533,
     "Ry180": 0.9694,
     "Ry120": 0.7671,
     "Ry90": 0.7292,
     "Ry72": 0.7476,
     "Ry60": 0.7664,
     "Ry37": 0.8221,
     "Rz180": 0.8893,
     "Rz120": 0.7718,
     "Rz90": 0.7453,
     "Rz72": 0.7664,
     "Rz60": 0.79,
     "Rz37": 0.8415
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.5175,
    "sym": {
     "Mx": 0.82,
     "My": 0.8411,
     "Mz": 0.8782,
     "Rx180": 0.82,
     "Rx120": 0.8397,
     "Rx90": 0.8527,
     "Rx72": 0.8695,
     "Rx60": 0.8837,
     "Rx37": 0.9233,
     "Ry180": 0.8411,
     "Ry120": 0.7385,
     "Ry90": 0.7119,
     "Ry72": 0.7253,
     "Ry60": 0.753,
     "Ry37": 0.8138,
     "Rz180": 0.8782,
     "Rz120": 0.7396,
     "Rz90": 0.7103,
     "Rz72": 0.7219,
     "Rz60": 0.7518,
     "Rz37": 0.8224
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.4242,
    "sym": {
     "Mx": 0.9873,
     "My": 0.9558,
     "Mz": 0.9521,
     "Rx180": 0.9873,
     "Rx120": 0.9585,
     "Rx90": 0.9606,
     "Rx72": 0.9558,
     "Rx60": 0.9594,
     "Rx37": 0.9776,
     "Ry180": 0.9558,
     "Ry120": 0.9575,
     "Ry90": 0.9604,
     "Ry72": 0.9651,
     "Ry60": 0.968,
     "Ry37": 0.9728,
     "Rz180": 0.9521,
     "Rz120": 0.952,
     "Rz90": 0.9624,
     "Rz72": 0.9699,
     "Rz60": 0.968,
     "Rz37": 0.9795
    },
    "orbitDims": [
     6,
     6,
     6,
     6,
     6,
     6
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "N02",
  "part": "N",
  "slug": "color-trap8-point",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Gold",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_N02_color-trap8-point.jpg",
  "resolved": {
   "c": {
    "sStar": 0.490001,
    "frac": 0.95,
    "value": [
     -0.396949,
     -0.021492,
     0.049457,
     0.016313,
     0.003884,
     0.159677,
     -0.112896,
     0.133007
    ]
   }
  },
  "gpuMs": 401,
  "metricMs": 1345,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.5304,
    "sym": {
     "Mx": 0.8543,
     "My": 0.9836,
     "Mz": 0.855,
     "Rx180": 0.8543,
     "Rx120": 0.8729,
     "Rx90": 0.8986,
     "Rx72": 0.9172,
     "Rx60": 0.9288,
     "Rx37": 0.9592,
     "Ry180": 0.9836,
     "Ry120": 0.7564,
     "Ry90": 0.7276,
     "Ry72": 0.7343,
     "Ry60": 0.7573,
     "Ry37": 0.8249,
     "Rz180": 0.855,
     "Rz120": 0.7632,
     "Rz90": 0.7457,
     "Rz72": 0.7674,
     "Rz60": 0.7919,
     "Rz37": 0.8515
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.5229,
    "sym": {
     "Mx": 0.8924,
     "My": 0.9694,
     "Mz": 0.8893,
     "Rx180": 0.8924,
     "Rx120": 0.9008,
     "Rx90": 0.9195,
     "Rx72": 0.9301,
     "Rx60": 0.9352,
     "Rx37": 0.9533,
     "Ry180": 0.9694,
     "Ry120": 0.7671,
     "Ry90": 0.7292,
     "Ry72": 0.7476,
     "Ry60": 0.7664,
     "Ry37": 0.8221,
     "Rz180": 0.8893,
     "Rz120": 0.7718,
     "Rz90": 0.7453,
     "Rz72": 0.7664,
     "Rz60": 0.79,
     "Rz37": 0.8415
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.5175,
    "sym": {
     "Mx": 0.82,
     "My": 0.8411,
     "Mz": 0.8782,
     "Rx180": 0.82,
     "Rx120": 0.8397,
     "Rx90": 0.8527,
     "Rx72": 0.8695,
     "Rx60": 0.8837,
     "Rx37": 0.9233,
     "Ry180": 0.8411,
     "Ry120": 0.7385,
     "Ry90": 0.7119,
     "Ry72": 0.7253,
     "Ry60": 0.753,
     "Ry37": 0.8138,
     "Rz180": 0.8782,
     "Rz120": 0.7396,
     "Rz90": 0.7103,
     "Rz72": 0.7219,
     "Rz60": 0.7518,
     "Rz37": 0.8224
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.4242,
    "sym": {
     "Mx": 0.9873,
     "My": 0.9558,
     "Mz": 0.9521,
     "Rx180": 0.9873,
     "Rx120": 0.9585,
     "Rx90": 0.9606,
     "Rx72": 0.9558,
     "Rx60": 0.9594,
     "Rx37": 0.9776,
     "Ry180": 0.9558,
     "Ry120": 0.9575,
     "Ry90": 0.9604,
     "Ry72": 0.9651,
     "Ry60": 0.968,
     "Ry37": 0.9728,
     "Rz180": 0.9521,
     "Rz120": 0.952,
     "Rz90": 0.9624,
     "Rz72": 0.9699,
     "Rz60": 0.968,
     "Rz37": 0.9795
    },
    "orbitDims": [
     6,
     6,
     6,
     6,
     6,
     6
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "N03",
  "part": "N",
  "slug": "color-trap8-hyperplane-l",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Neon",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {
    "shape": 1,
    "normal": [
     0,
     0,
     0,
     0,
     1,
     0,
     0,
     0
    ]
   },
   "density": 0.6,
   "offset": 40
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_N03_color-trap8-hyperplane-l.jpg",
  "resolved": {
   "c": {
    "sStar": 0.490001,
    "frac": 0.95,
    "value": [
     -0.396949,
     -0.021492,
     0.049457,
     0.016313,
     0.003884,
     0.159677,
     -0.112896,
     0.133007
    ]
   }
  },
  "gpuMs": 2116,
  "metricMs": 1353,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.5304,
    "sym": {
     "Mx": 0.8543,
     "My": 0.9836,
     "Mz": 0.855,
     "Rx180": 0.8543,
     "Rx120": 0.8729,
     "Rx90": 0.8986,
     "Rx72": 0.9172,
     "Rx60": 0.9288,
     "Rx37": 0.9592,
     "Ry180": 0.9836,
     "Ry120": 0.7564,
     "Ry90": 0.7276,
     "Ry72": 0.7343,
     "Ry60": 0.7573,
     "Ry37": 0.8249,
     "Rz180": 0.855,
     "Rz120": 0.7632,
     "Rz90": 0.7457,
     "Rz72": 0.7674,
     "Rz60": 0.7919,
     "Rz37": 0.8515
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.5229,
    "sym": {
     "Mx": 0.8924,
     "My": 0.9694,
     "Mz": 0.8893,
     "Rx180": 0.8924,
     "Rx120": 0.9008,
     "Rx90": 0.9195,
     "Rx72": 0.9301,
     "Rx60": 0.9352,
     "Rx37": 0.9533,
     "Ry180": 0.9694,
     "Ry120": 0.7671,
     "Ry90": 0.7292,
     "Ry72": 0.7476,
     "Ry60": 0.7664,
     "Ry37": 0.8221,
     "Rz180": 0.8893,
     "Rz120": 0.7718,
     "Rz90": 0.7453,
     "Rz72": 0.7664,
     "Rz60": 0.79,
     "Rz37": 0.8415
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.5175,
    "sym": {
     "Mx": 0.82,
     "My": 0.8411,
     "Mz": 0.8782,
     "Rx180": 0.82,
     "Rx120": 0.8397,
     "Rx90": 0.8527,
     "Rx72": 0.8695,
     "Rx60": 0.8837,
     "Rx37": 0.9233,
     "Ry180": 0.8411,
     "Ry120": 0.7385,
     "Ry90": 0.7119,
     "Ry72": 0.7253,
     "Ry60": 0.753,
     "Ry37": 0.8138,
     "Rz180": 0.8782,
     "Rz120": 0.7396,
     "Rz90": 0.7103,
     "Rz72": 0.7219,
     "Rz60": 0.7518,
     "Rz37": 0.8224
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.4242,
    "sym": {
     "Mx": 0.9873,
     "My": 0.9558,
     "Mz": 0.9521,
     "Rx180": 0.9873,
     "Rx120": 0.9585,
     "Rx90": 0.9606,
     "Rx72": 0.9558,
     "Rx60": 0.9594,
     "Rx37": 0.9776,
     "Ry180": 0.9558,
     "Ry120": 0.9575,
     "Ry90": 0.9604,
     "Ry72": 0.9651,
     "Ry60": 0.968,
     "Ry37": 0.9728,
     "Rz180": 0.9521,
     "Rz120": 0.952,
     "Rz90": 0.9624,
     "Rz72": 0.9699,
     "Rz60": 0.968,
     "Rz37": 0.9795
    },
    "orbitDims": [
     6,
     6,
     6,
     6,
     6,
     6
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "N04",
  "part": "N",
  "slug": "color-trap8-sphere",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Pastel",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {
    "shape": 2,
    "radius": 0.6
   },
   "density": 0.8,
   "offset": 0
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_N04_color-trap8-sphere.jpg",
  "resolved": {
   "c": {
    "sStar": 0.490001,
    "frac": 0.95,
    "value": [
     -0.396949,
     -0.021492,
     0.049457,
     0.016313,
     0.003884,
     0.159677,
     -0.112896,
     0.133007
    ]
   }
  },
  "gpuMs": 2150,
  "metricMs": 1412,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.5304,
    "sym": {
     "Mx": 0.8543,
     "My": 0.9836,
     "Mz": 0.855,
     "Rx180": 0.8543,
     "Rx120": 0.8729,
     "Rx90": 0.8986,
     "Rx72": 0.9172,
     "Rx60": 0.9288,
     "Rx37": 0.9592,
     "Ry180": 0.9836,
     "Ry120": 0.7564,
     "Ry90": 0.7276,
     "Ry72": 0.7343,
     "Ry60": 0.7573,
     "Ry37": 0.8249,
     "Rz180": 0.855,
     "Rz120": 0.7632,
     "Rz90": 0.7457,
     "Rz72": 0.7674,
     "Rz60": 0.7919,
     "Rz37": 0.8515
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.5229,
    "sym": {
     "Mx": 0.8924,
     "My": 0.9694,
     "Mz": 0.8893,
     "Rx180": 0.8924,
     "Rx120": 0.9008,
     "Rx90": 0.9195,
     "Rx72": 0.9301,
     "Rx60": 0.9352,
     "Rx37": 0.9533,
     "Ry180": 0.9694,
     "Ry120": 0.7671,
     "Ry90": 0.7292,
     "Ry72": 0.7476,
     "Ry60": 0.7664,
     "Ry37": 0.8221,
     "Rz180": 0.8893,
     "Rz120": 0.7718,
     "Rz90": 0.7453,
     "Rz72": 0.7664,
     "Rz60": 0.79,
     "Rz37": 0.8415
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.5175,
    "sym": {
     "Mx": 0.82,
     "My": 0.8411,
     "Mz": 0.8782,
     "Rx180": 0.82,
     "Rx120": 0.8397,
     "Rx90": 0.8527,
     "Rx72": 0.8695,
     "Rx60": 0.8837,
     "Rx37": 0.9233,
     "Ry180": 0.8411,
     "Ry120": 0.7385,
     "Ry90": 0.7119,
     "Ry72": 0.7253,
     "Ry60": 0.753,
     "Ry37": 0.8138,
     "Rz180": 0.8782,
     "Rz120": 0.7396,
     "Rz90": 0.7103,
     "Rz72": 0.7219,
     "Rz60": 0.7518,
     "Rz37": 0.8224
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.4242,
    "sym": {
     "Mx": 0.9873,
     "My": 0.9558,
     "Mz": 0.9521,
     "Rx180": 0.9873,
     "Rx120": 0.9585,
     "Rx90": 0.9606,
     "Rx72": 0.9558,
     "Rx60": 0.9594,
     "Rx37": 0.9776,
     "Ry180": 0.9558,
     "Ry120": 0.9575,
     "Ry90": 0.9604,
     "Ry72": 0.9651,
     "Ry60": 0.968,
     "Ry37": 0.9728,
     "Rz180": 0.9521,
     "Rz120": 0.952,
     "Rz90": 0.9624,
     "Rz72": 0.9699,
     "Rz60": 0.968,
     "Rz37": 0.9795
    },
    "orbitDims": [
     6,
     6,
     6,
     6,
     6,
     6
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "N05",
  "part": "N",
  "slug": "color-hidden-average",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Viridis-like",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "HiddenPart8D",
   "params": {
    "mode": 0
   },
   "density": 1,
   "offset": 0
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_N05_color-hidden-average.jpg",
  "resolved": {
   "c": {
    "sStar": 0.490001,
    "frac": 0.95,
    "value": [
     -0.396949,
     -0.021492,
     0.049457,
     0.016313,
     0.003884,
     0.159677,
     -0.112896,
     0.133007
    ]
   }
  },
  "gpuMs": 1977,
  "metricMs": 1394,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.5304,
    "sym": {
     "Mx": 0.8543,
     "My": 0.9836,
     "Mz": 0.855,
     "Rx180": 0.8543,
     "Rx120": 0.8729,
     "Rx90": 0.8986,
     "Rx72": 0.9172,
     "Rx60": 0.9288,
     "Rx37": 0.9592,
     "Ry180": 0.9836,
     "Ry120": 0.7564,
     "Ry90": 0.7276,
     "Ry72": 0.7343,
     "Ry60": 0.7573,
     "Ry37": 0.8249,
     "Rz180": 0.855,
     "Rz120": 0.7632,
     "Rz90": 0.7457,
     "Rz72": 0.7674,
     "Rz60": 0.7919,
     "Rz37": 0.8515
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.5229,
    "sym": {
     "Mx": 0.8924,
     "My": 0.9694,
     "Mz": 0.8893,
     "Rx180": 0.8924,
     "Rx120": 0.9008,
     "Rx90": 0.9195,
     "Rx72": 0.9301,
     "Rx60": 0.9352,
     "Rx37": 0.9533,
     "Ry180": 0.9694,
     "Ry120": 0.7671,
     "Ry90": 0.7292,
     "Ry72": 0.7476,
     "Ry60": 0.7664,
     "Ry37": 0.8221,
     "Rz180": 0.8893,
     "Rz120": 0.7718,
     "Rz90": 0.7453,
     "Rz72": 0.7664,
     "Rz60": 0.79,
     "Rz37": 0.8415
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.5175,
    "sym": {
     "Mx": 0.82,
     "My": 0.8411,
     "Mz": 0.8782,
     "Rx180": 0.82,
     "Rx120": 0.8397,
     "Rx90": 0.8527,
     "Rx72": 0.8695,
     "Rx60": 0.8837,
     "Rx37": 0.9233,
     "Ry180": 0.8411,
     "Ry120": 0.7385,
     "Ry90": 0.7119,
     "Ry72": 0.7253,
     "Ry60": 0.753,
     "Ry37": 0.8138,
     "Rz180": 0.8782,
     "Rz120": 0.7396,
     "Rz90": 0.7103,
     "Rz72": 0.7219,
     "Rz60": 0.7518,
     "Rz37": 0.8224
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.4242,
    "sym": {
     "Mx": 0.9873,
     "My": 0.9558,
     "Mz": 0.9521,
     "Rx180": 0.9873,
     "Rx120": 0.9585,
     "Rx90": 0.9606,
     "Rx72": 0.9558,
     "Rx60": 0.9594,
     "Rx37": 0.9776,
     "Ry180": 0.9558,
     "Ry120": 0.9575,
     "Ry90": 0.9604,
     "Ry72": 0.9651,
     "Ry60": 0.968,
     "Ry37": 0.9728,
     "Rz180": 0.9521,
     "Rz120": 0.952,
     "Rz90": 0.9624,
     "Rz72": 0.9699,
     "Rz60": 0.968,
     "Rz37": 0.9795
    },
    "orbitDims": [
     6,
     6,
     6,
     6,
     6,
     6
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "N06",
  "part": "N",
  "slug": "color-hidden-final",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Fire",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "HiddenPart8D",
   "params": {
    "mode": 1
   },
   "density": 1,
   "offset": 0
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_N06_color-hidden-final.jpg",
  "resolved": {
   "c": {
    "sStar": 0.490001,
    "frac": 0.95,
    "value": [
     -0.396949,
     -0.021492,
     0.049457,
     0.016313,
     0.003884,
     0.159677,
     -0.112896,
     0.133007
    ]
   }
  },
  "gpuMs": 1945,
  "metricMs": 1261,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.5304,
    "sym": {
     "Mx": 0.8543,
     "My": 0.9836,
     "Mz": 0.855,
     "Rx180": 0.8543,
     "Rx120": 0.8729,
     "Rx90": 0.8986,
     "Rx72": 0.9172,
     "Rx60": 0.9288,
     "Rx37": 0.9592,
     "Ry180": 0.9836,
     "Ry120": 0.7564,
     "Ry90": 0.7276,
     "Ry72": 0.7343,
     "Ry60": 0.7573,
     "Ry37": 0.8249,
     "Rz180": 0.855,
     "Rz120": 0.7632,
     "Rz90": 0.7457,
     "Rz72": 0.7674,
     "Rz60": 0.7919,
     "Rz37": 0.8515
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.5229,
    "sym": {
     "Mx": 0.8924,
     "My": 0.9694,
     "Mz": 0.8893,
     "Rx180": 0.8924,
     "Rx120": 0.9008,
     "Rx90": 0.9195,
     "Rx72": 0.9301,
     "Rx60": 0.9352,
     "Rx37": 0.9533,
     "Ry180": 0.9694,
     "Ry120": 0.7671,
     "Ry90": 0.7292,
     "Ry72": 0.7476,
     "Ry60": 0.7664,
     "Ry37": 0.8221,
     "Rz180": 0.8893,
     "Rz120": 0.7718,
     "Rz90": 0.7453,
     "Rz72": 0.7664,
     "Rz60": 0.79,
     "Rz37": 0.8415
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.5175,
    "sym": {
     "Mx": 0.82,
     "My": 0.8411,
     "Mz": 0.8782,
     "Rx180": 0.82,
     "Rx120": 0.8397,
     "Rx90": 0.8527,
     "Rx72": 0.8695,
     "Rx60": 0.8837,
     "Rx37": 0.9233,
     "Ry180": 0.8411,
     "Ry120": 0.7385,
     "Ry90": 0.7119,
     "Ry72": 0.7253,
     "Ry60": 0.753,
     "Ry37": 0.8138,
     "Rz180": 0.8782,
     "Rz120": 0.7396,
     "Rz90": 0.7103,
     "Rz72": 0.7219,
     "Rz60": 0.7518,
     "Rz37": 0.8224
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.4242,
    "sym": {
     "Mx": 0.9873,
     "My": 0.9558,
     "Mz": 0.9521,
     "Rx180": 0.9873,
     "Rx120": 0.9585,
     "Rx90": 0.9606,
     "Rx72": 0.9558,
     "Rx60": 0.9594,
     "Rx37": 0.9776,
     "Ry180": 0.9558,
     "Ry120": 0.9575,
     "Ry90": 0.9604,
     "Ry72": 0.9651,
     "Ry60": 0.968,
     "Ry37": 0.9728,
     "Rz180": 0.9521,
     "Rz120": 0.952,
     "Rz90": 0.9624,
     "Rz72": 0.9699,
     "Rz60": 0.968,
     "Rz37": 0.9795
    },
    "orbitDims": [
     6,
     6,
     6,
     6,
     6,
     6
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "N07",
  "part": "N",
  "slug": "color-standard-smooth",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Sunset",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "Standard.ucl",
   "entry": "Smooth",
   "params": {},
   "density": 0.3,
   "offset": 0
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_N07_color-standard-smooth.jpg",
  "resolved": {
   "c": {
    "sStar": 0.490001,
    "frac": 0.95,
    "value": [
     -0.396949,
     -0.021492,
     0.049457,
     0.016313,
     0.003884,
     0.159677,
     -0.112896,
     0.133007
    ]
   }
  },
  "gpuMs": 2336,
  "metricMs": 1253,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.5304,
    "sym": {
     "Mx": 0.8543,
     "My": 0.9836,
     "Mz": 0.855,
     "Rx180": 0.8543,
     "Rx120": 0.8729,
     "Rx90": 0.8986,
     "Rx72": 0.9172,
     "Rx60": 0.9288,
     "Rx37": 0.9592,
     "Ry180": 0.9836,
     "Ry120": 0.7564,
     "Ry90": 0.7276,
     "Ry72": 0.7343,
     "Ry60": 0.7573,
     "Ry37": 0.8249,
     "Rz180": 0.855,
     "Rz120": 0.7632,
     "Rz90": 0.7457,
     "Rz72": 0.7674,
     "Rz60": 0.7919,
     "Rz37": 0.8515
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.5229,
    "sym": {
     "Mx": 0.8924,
     "My": 0.9694,
     "Mz": 0.8893,
     "Rx180": 0.8924,
     "Rx120": 0.9008,
     "Rx90": 0.9195,
     "Rx72": 0.9301,
     "Rx60": 0.9352,
     "Rx37": 0.9533,
     "Ry180": 0.9694,
     "Ry120": 0.7671,
     "Ry90": 0.7292,
     "Ry72": 0.7476,
     "Ry60": 0.7664,
     "Ry37": 0.8221,
     "Rz180": 0.8893,
     "Rz120": 0.7718,
     "Rz90": 0.7453,
     "Rz72": 0.7664,
     "Rz60": 0.79,
     "Rz37": 0.8415
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.5175,
    "sym": {
     "Mx": 0.82,
     "My": 0.8411,
     "Mz": 0.8782,
     "Rx180": 0.82,
     "Rx120": 0.8397,
     "Rx90": 0.8527,
     "Rx72": 0.8695,
     "Rx60": 0.8837,
     "Rx37": 0.9233,
     "Ry180": 0.8411,
     "Ry120": 0.7385,
     "Ry90": 0.7119,
     "Ry72": 0.7253,
     "Ry60": 0.753,
     "Ry37": 0.8138,
     "Rz180": 0.8782,
     "Rz120": 0.7396,
     "Rz90": 0.7103,
     "Rz72": 0.7219,
     "Rz60": 0.7518,
     "Rz37": 0.8224
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.4242,
    "sym": {
     "Mx": 0.9873,
     "My": 0.9558,
     "Mz": 0.9521,
     "Rx180": 0.9873,
     "Rx120": 0.9585,
     "Rx90": 0.9606,
     "Rx72": 0.9558,
     "Rx60": 0.9594,
     "Rx37": 0.9776,
     "Ry180": 0.9558,
     "Ry120": 0.9575,
     "Ry90": 0.9604,
     "Ry72": 0.9651,
     "Ry60": 0.968,
     "Ry37": 0.9728,
     "Rz180": 0.9521,
     "Rz120": 0.952,
     "Rz90": 0.9624,
     "Rz72": 0.9699,
     "Rz60": 0.968,
     "Rz37": 0.9795
    },
    "orbitDims": [
     6,
     6,
     6,
     6,
     6,
     6
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "N08",
  "part": "N",
  "slug": "color-quaternion-direction",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Classic",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HyperFractal.ucl",
   "entry": "QuaternionDirection",
   "params": {
    "mode": 0
   },
   "density": 1,
   "offset": 0
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_N08_color-quaternion-direction.jpg",
  "resolved": {
   "c": {
    "sStar": 0.490001,
    "frac": 0.95,
    "value": [
     -0.396949,
     -0.021492,
     0.049457,
     0.016313,
     0.003884,
     0.159677,
     -0.112896,
     0.133007
    ]
   }
  },
  "gpuMs": 2443,
  "metricMs": 1252,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.5304,
    "sym": {
     "Mx": 0.8543,
     "My": 0.9836,
     "Mz": 0.855,
     "Rx180": 0.8543,
     "Rx120": 0.8729,
     "Rx90": 0.8986,
     "Rx72": 0.9172,
     "Rx60": 0.9288,
     "Rx37": 0.9592,
     "Ry180": 0.9836,
     "Ry120": 0.7564,
     "Ry90": 0.7276,
     "Ry72": 0.7343,
     "Ry60": 0.7573,
     "Ry37": 0.8249,
     "Rz180": 0.855,
     "Rz120": 0.7632,
     "Rz90": 0.7457,
     "Rz72": 0.7674,
     "Rz60": 0.7919,
     "Rz37": 0.8515
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.5229,
    "sym": {
     "Mx": 0.8924,
     "My": 0.9694,
     "Mz": 0.8893,
     "Rx180": 0.8924,
     "Rx120": 0.9008,
     "Rx90": 0.9195,
     "Rx72": 0.9301,
     "Rx60": 0.9352,
     "Rx37": 0.9533,
     "Ry180": 0.9694,
     "Ry120": 0.7671,
     "Ry90": 0.7292,
     "Ry72": 0.7476,
     "Ry60": 0.7664,
     "Ry37": 0.8221,
     "Rz180": 0.8893,
     "Rz120": 0.7718,
     "Rz90": 0.7453,
     "Rz72": 0.7664,
     "Rz60": 0.79,
     "Rz37": 0.8415
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.5175,
    "sym": {
     "Mx": 0.82,
     "My": 0.8411,
     "Mz": 0.8782,
     "Rx180": 0.82,
     "Rx120": 0.8397,
     "Rx90": 0.8527,
     "Rx72": 0.8695,
     "Rx60": 0.8837,
     "Rx37": 0.9233,
     "Ry180": 0.8411,
     "Ry120": 0.7385,
     "Ry90": 0.7119,
     "Ry72": 0.7253,
     "Ry60": 0.753,
     "Ry37": 0.8138,
     "Rz180": 0.8782,
     "Rz120": 0.7396,
     "Rz90": 0.7103,
     "Rz72": 0.7219,
     "Rz60": 0.7518,
     "Rz37": 0.8224
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.4242,
    "sym": {
     "Mx": 0.9873,
     "My": 0.9558,
     "Mz": 0.9521,
     "Rx180": 0.9873,
     "Rx120": 0.9585,
     "Rx90": 0.9606,
     "Rx72": 0.9558,
     "Rx60": 0.9594,
     "Rx37": 0.9776,
     "Ry180": 0.9558,
     "Ry120": 0.9575,
     "Ry90": 0.9604,
     "Ry72": 0.9651,
     "Ry60": 0.968,
     "Ry37": 0.9728,
     "Rz180": 0.9521,
     "Rz120": 0.952,
     "Rz90": 0.9624,
     "Rz72": 0.9699,
     "Rz60": 0.968,
     "Rz37": 0.9795
    },
    "orbitDims": [
     6,
     6,
     6,
     6,
     6,
     6
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "N09",
  "part": "N",
  "slug": "color-orbittrap4d",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Copper",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HyperFractal.ucl",
   "entry": "OrbitTrap4D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_N09_color-orbittrap4d.jpg",
  "resolved": {
   "c": {
    "sStar": 0.490001,
    "frac": 0.95,
    "value": [
     -0.396949,
     -0.021492,
     0.049457,
     0.016313,
     0.003884,
     0.159677,
     -0.112896,
     0.133007
    ]
   }
  },
  "gpuMs": 2163,
  "metricMs": 1309,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.5304,
    "sym": {
     "Mx": 0.8543,
     "My": 0.9836,
     "Mz": 0.855,
     "Rx180": 0.8543,
     "Rx120": 0.8729,
     "Rx90": 0.8986,
     "Rx72": 0.9172,
     "Rx60": 0.9288,
     "Rx37": 0.9592,
     "Ry180": 0.9836,
     "Ry120": 0.7564,
     "Ry90": 0.7276,
     "Ry72": 0.7343,
     "Ry60": 0.7573,
     "Ry37": 0.8249,
     "Rz180": 0.855,
     "Rz120": 0.7632,
     "Rz90": 0.7457,
     "Rz72": 0.7674,
     "Rz60": 0.7919,
     "Rz37": 0.8515
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.5229,
    "sym": {
     "Mx": 0.8924,
     "My": 0.9694,
     "Mz": 0.8893,
     "Rx180": 0.8924,
     "Rx120": 0.9008,
     "Rx90": 0.9195,
     "Rx72": 0.9301,
     "Rx60": 0.9352,
     "Rx37": 0.9533,
     "Ry180": 0.9694,
     "Ry120": 0.7671,
     "Ry90": 0.7292,
     "Ry72": 0.7476,
     "Ry60": 0.7664,
     "Ry37": 0.8221,
     "Rz180": 0.8893,
     "Rz120": 0.7718,
     "Rz90": 0.7453,
     "Rz72": 0.7664,
     "Rz60": 0.79,
     "Rz37": 0.8415
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.5175,
    "sym": {
     "Mx": 0.82,
     "My": 0.8411,
     "Mz": 0.8782,
     "Rx180": 0.82,
     "Rx120": 0.8397,
     "Rx90": 0.8527,
     "Rx72": 0.8695,
     "Rx60": 0.8837,
     "Rx37": 0.9233,
     "Ry180": 0.8411,
     "Ry120": 0.7385,
     "Ry90": 0.7119,
     "Ry72": 0.7253,
     "Ry60": 0.753,
     "Ry37": 0.8138,
     "Rz180": 0.8782,
     "Rz120": 0.7396,
     "Rz90": 0.7103,
     "Rz72": 0.7219,
     "Rz60": 0.7518,
     "Rz37": 0.8224
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.4242,
    "sym": {
     "Mx": 0.9873,
     "My": 0.9558,
     "Mz": 0.9521,
     "Rx180": 0.9873,
     "Rx120": 0.9585,
     "Rx90": 0.9606,
     "Rx72": 0.9558,
     "Rx60": 0.9594,
     "Rx37": 0.9776,
     "Ry180": 0.9558,
     "Ry120": 0.9575,
     "Ry90": 0.9604,
     "Ry72": 0.9651,
     "Ry60": 0.968,
     "Ry37": 0.9728,
     "Rz180": 0.9521,
     "Rz120": 0.952,
     "Rz90": 0.9624,
     "Rz72": 0.9699,
     "Rz60": 0.968,
     "Rz37": 0.9795
    },
    "orbitDims": [
     6,
     6,
     6,
     6,
     6,
     6
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "N10",
  "part": "N",
  "slug": "color-hidden-oct-vs",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Viridis-like",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "HiddenPart8D",
   "params": {
    "mode": 0
   },
   "density": 1,
   "offset": 0
  },
  "params": {
   "hf8_algebra": 0,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_N10_color-hidden-oct-vs.jpg",
  "resolved": {
   "c": {
    "sStar": 0.738318,
    "frac": 0.95,
    "value": [
     -0.598111,
     -0.032383,
     0.07452,
     0.02458,
     0.005852,
     0.240597,
     -0.170109,
     0.200411
    ]
   }
  },
  "gpuMs": 1947,
  "metricMs": 819,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.165,
    "sym": {
     "Mx": 0.5824,
     "My": 0.9726,
     "Mz": 0.5765,
     "Rx180": 0.5824,
     "Rx120": 0.6176,
     "Rx90": 0.6744,
     "Rx72": 0.7043,
     "Rx60": 0.7279,
     "Rx37": 0.7851,
     "Ry180": 0.9726,
     "Ry120": 0.4391,
     "Ry90": 0.4459,
     "Ry72": 0.4491,
     "Ry60": 0.4444,
     "Ry37": 0.5009,
     "Rz180": 0.5765,
     "Rz120": 0.4235,
     "Rz90": 0.5037,
     "Rz72": 0.4807,
     "Rz60": 0.4707,
     "Rz37": 0.5141
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.1663,
    "sym": {
     "Mx": 0.6968,
     "My": 0.9702,
     "Mz": 0.6852,
     "Rx180": 0.6968,
     "Rx120": 0.7186,
     "Rx90": 0.7871,
     "Rx72": 0.809,
     "Rx60": 0.8269,
     "Rx37": 0.8729,
     "Ry180": 0.9702,
     "Ry120": 0.4678,
     "Ry90": 0.5009,
     "Ry72": 0.5019,
     "Ry60": 0.474,
     "Ry37": 0.5456,
     "Rz180": 0.6852,
     "Rz120": 0.4693,
     "Rz90": 0.5478,
     "Rz72": 0.5272,
     "Rz60": 0.5019,
     "Rz37": 0.5395
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.1704,
    "sym": {
     "Mx": 0.5202,
     "My": 0.5899,
     "Mz": 0.672,
     "Rx180": 0.5202,
     "Rx120": 0.5669,
     "Rx90": 0.6191,
     "Rx72": 0.6747,
     "Rx60": 0.7098,
     "Rx37": 0.7624,
     "Ry180": 0.5899,
     "Ry120": 0.4135,
     "Ry90": 0.461,
     "Ry72": 0.4321,
     "Ry60": 0.4488,
     "Ry37": 0.5138,
     "Rz180": 0.672,
     "Rz120": 0.4291,
     "Rz90": 0.4288,
     "Rz72": 0.4512,
     "Rz60": 0.4306,
     "Rz37": 0.4664
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.2171,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "O01",
  "part": "O",
  "slug": "depth-okubo-l-0p3",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "center": [
   0,
   0,
   0,
   0,
   0.3,
   0,
   0,
   0
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_O01_depth-okubo-l-0p3.jpg",
  "resolved": {
   "c": {
    "sStar": 0.490001,
    "frac": 0.95,
    "value": [
     -0.396949,
     -0.021492,
     0.049457,
     0.016313,
     0.003884,
     0.159677,
     -0.112896,
     0.133007
    ]
   }
  },
  "gpuMs": 391,
  "metricMs": 1186,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.2658,
    "sym": {
     "Mx": 0.8941,
     "My": 0.9301,
     "Mz": 0.9183,
     "Rx180": 0.8938,
     "Rx120": 0.9152,
     "Rx90": 0.9233,
     "Rx72": 0.9263,
     "Rx60": 0.9322,
     "Rx37": 0.9528,
     "Ry180": 0.9104,
     "Ry120": 0.702,
     "Ry90": 0.6927,
     "Ry72": 0.6962,
     "Ry60": 0.7187,
     "Ry37": 0.7527,
     "Rz180": 0.9235,
     "Rz120": 0.7073,
     "Rz90": 0.6962,
     "Rz72": 0.6963,
     "Rz60": 0.7139,
     "Rz37": 0.7371
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.3925,
    "sym": {
     "Mx": 0.9069,
     "My": 0.9106,
     "Mz": 0.4121,
     "Rx180": 0.4025,
     "Rx120": 0.4333,
     "Rx90": 0.4715,
     "Rx72": 0.5259,
     "Rx60": 0.5666,
     "Rx37": 0.6764,
     "Ry180": 0.4039,
     "Ry120": 0.468,
     "Ry90": 0.5327,
     "Ry72": 0.599,
     "Ry60": 0.6349,
     "Ry37": 0.732,
     "Rz180": 0.9715,
     "Rz120": 0.649,
     "Rz90": 0.621,
     "Rz72": 0.6272,
     "Rz60": 0.652,
     "Rz37": 0.7111
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.3979,
    "sym": {
     "Mx": 0.9355,
     "My": 0.9132,
     "Mz": 0.4118,
     "Rx180": 0.4062,
     "Rx120": 0.4362,
     "Rx90": 0.4776,
     "Rx72": 0.5241,
     "Rx60": 0.5739,
     "Rx37": 0.684,
     "Ry180": 0.4078,
     "Ry120": 0.4775,
     "Ry90": 0.5478,
     "Ry72": 0.6099,
     "Ry60": 0.6494,
     "Ry37": 0.7545,
     "Rz180": 0.9405,
     "Rz120": 0.6816,
     "Rz90": 0.6424,
     "Rz72": 0.6506,
     "Rz60": 0.6737,
     "Rz37": 0.7271
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.3404,
    "sym": {
     "Mx": 0.9686,
     "My": 0.9408,
     "Mz": 0.3666,
     "Rx180": 0.363,
     "Rx120": 0.4224,
     "Rx90": 0.5018,
     "Rx72": 0.5681,
     "Rx60": 0.6113,
     "Rx37": 0.7259,
     "Ry180": 0.3735,
     "Ry120": 0.4274,
     "Ry90": 0.5041,
     "Ry72": 0.5514,
     "Ry60": 0.6052,
     "Ry37": 0.7165,
     "Rz180": 0.9303,
     "Rz120": 0.9393,
     "Rz90": 0.9369,
     "Rz72": 0.9393,
     "Rz60": 0.9428,
     "Rz37": 0.9567
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "O02",
  "part": "O",
  "slug": "depth-okubo-l-0p6",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "center": [
   0,
   0,
   0,
   0,
   0.6,
   0,
   0,
   0
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_O02_depth-okubo-l-0p6.jpg",
  "resolved": {
   "c": {
    "sStar": 0.490001,
    "frac": 0.95,
    "value": [
     -0.396949,
     -0.021492,
     0.049457,
     0.016313,
     0.003884,
     0.159677,
     -0.112896,
     0.133007
    ]
   }
  },
  "gpuMs": 375,
  "metricMs": 1027,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.1775,
    "sym": {
     "Mx": 0.8086,
     "My": 0.818,
     "Mz": 0.8962,
     "Rx180": 0.7827,
     "Rx120": 0.7897,
     "Rx90": 0.8271,
     "Rx72": 0.8444,
     "Rx60": 0.8716,
     "Rx37": 0.9136,
     "Ry180": 0.7923,
     "Ry120": 0.7099,
     "Ry90": 0.6942,
     "Ry72": 0.6892,
     "Ry60": 0.7198,
     "Ry37": 0.7945,
     "Rz180": 0.9494,
     "Rz120": 0.6901,
     "Rz90": 0.6424,
     "Rz72": 0.6607,
     "Rz60": 0.6833,
     "Rz37": 0.7547
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.3371,
    "sym": {
     "Mx": 0.9137,
     "My": 0.9273,
     "Mz": 0.1407,
     "Rx180": 0.1417,
     "Rx120": 0.1879,
     "Rx90": 0.2464,
     "Rx72": 0.3123,
     "Rx60": 0.3782,
     "Rx37": 0.5684,
     "Ry180": 0.1423,
     "Ry120": 0.2189,
     "Ry90": 0.3222,
     "Ry72": 0.4029,
     "Ry60": 0.4626,
     "Ry37": 0.6177,
     "Rz180": 0.9829,
     "Rz120": 0.6892,
     "Rz90": 0.6599,
     "Rz72": 0.6711,
     "Rz60": 0.6935,
     "Rz37": 0.7495
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.3463,
    "sym": {
     "Mx": 0.9346,
     "My": 0.912,
     "Mz": 0.1519,
     "Rx180": 0.1522,
     "Rx120": 0.194,
     "Rx90": 0.2511,
     "Rx72": 0.3205,
     "Rx60": 0.3963,
     "Rx37": 0.5733,
     "Ry180": 0.1512,
     "Ry120": 0.2288,
     "Ry90": 0.3325,
     "Ry72": 0.4123,
     "Ry60": 0.472,
     "Ry37": 0.6362,
     "Rz180": 0.9506,
     "Rz120": 0.7204,
     "Rz90": 0.6846,
     "Rz72": 0.6943,
     "Rz60": 0.7093,
     "Rz37": 0.763
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.3092,
    "sym": {
     "Mx": 0.9735,
     "My": 0.9501,
     "Mz": 0.1121,
     "Rx180": 0.1105,
     "Rx120": 0.1688,
     "Rx90": 0.2473,
     "Rx72": 0.3324,
     "Rx60": 0.4068,
     "Rx37": 0.5846,
     "Ry180": 0.1122,
     "Ry120": 0.16,
     "Ry90": 0.2625,
     "Ry72": 0.3397,
     "Ry60": 0.4195,
     "Ry37": 0.582,
     "Rz180": 0.9489,
     "Rz120": 0.9451,
     "Rz90": 0.9478,
     "Rz72": 0.9491,
     "Rz60": 0.9605,
     "Rz37": 0.9788
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "O03",
  "part": "O",
  "slug": "depth-oct-l-0p4",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "center": [
   0,
   0,
   0,
   0,
   0.4,
   0,
   0,
   0
  ],
  "gradient": "Gold",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 0,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_O03_depth-oct-l-0p4.jpg",
  "resolved": {
   "c": {
    "sStar": 0.682399,
    "frac": 0.97,
    "value": [
     -0.230971,
     0.620322,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 407,
  "metricMs": 766,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.1733,
    "sym": {
     "Mx": 0.3445,
     "My": 0.3445,
     "Mz": 1,
     "Rx180": 0.3445,
     "Rx120": 0.4085,
     "Rx90": 0.5,
     "Rx72": 0.5505,
     "Rx60": 0.5958,
     "Rx37": 0.7213,
     "Ry180": 0.3445,
     "Ry120": 0.3816,
     "Ry90": 0.4269,
     "Ry72": 0.4582,
     "Ry60": 0.5337,
     "Ry37": 0.5717,
     "Rz180": 1,
     "Rz120": 0.3717,
     "Rz90": 0.3124,
     "Rz72": 0.336,
     "Rz60": 0.3957,
     "Rz37": 0.4964
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.2404,
    "sym": {
     "Mx": 0.3264,
     "My": 0.3264,
     "Mz": 0.2162,
     "Rx180": 0.1415,
     "Rx120": 0.1668,
     "Rx90": 0.222,
     "Rx72": 0.2761,
     "Rx60": 0.3326,
     "Rx37": 0.4659,
     "Ry180": 0.1415,
     "Ry120": 0.1581,
     "Ry90": 0.2118,
     "Ry72": 0.286,
     "Ry60": 0.3454,
     "Ry37": 0.4618,
     "Rz180": 1,
     "Rz120": 0.3651,
     "Rz90": 0.2815,
     "Rz72": 0.3314,
     "Rz60": 0.3808,
     "Rz37": 0.457
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.2317,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 0.2179,
     "Rx180": 0.2179,
     "Rx120": 0.2711,
     "Rx90": 0.3472,
     "Rx72": 0.4195,
     "Rx60": 0.4657,
     "Rx37": 0.5845,
     "Ry180": 0.2179,
     "Ry120": 0.2511,
     "Ry90": 0.3151,
     "Ry72": 0.3794,
     "Ry60": 0.4124,
     "Ry37": 0.522,
     "Rz180": 1,
     "Rz120": 0.6601,
     "Rz90": 0.6142,
     "Rz72": 0.6477,
     "Rz60": 0.6304,
     "Rz37": 0.6186
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.3558,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 0.2531,
     "Rx180": 0.2531,
     "Rx120": 0.3162,
     "Rx90": 0.3949,
     "Rx72": 0.4653,
     "Rx60": 0.5314,
     "Rx37": 0.6657,
     "Ry180": 0.2531,
     "Ry120": 0.3135,
     "Ry90": 0.3907,
     "Ry72": 0.4606,
     "Ry60": 0.5281,
     "Ry37": 0.6657,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "P01",
  "part": "P",
  "slug": "semi-para",
  "axes": [
   0,
   2,
   4,
   1
  ],
  "gradient": "Emerald",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 1,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": 0,
   "hf8_theta": 120,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_P01_semi-para.jpg",
  "resolved": {
   "c": {
    "sStar": 0.25405,
    "frac": 0.97,
    "value": [
     -0.085988,
     0.230939,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 2125,
  "metricMs": 1184,
  "lift": "oct",
  "names": [
   "1",
   "j",
   "l",
   "i"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.6621,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.5779,
     "Rx90": 0.4927,
     "Rx72": 0.5222,
     "Rx60": 0.564,
     "Rx37": 0.6878,
     "Ry180": 1,
     "Ry120": 0.6521,
     "Ry90": 0.609,
     "Ry72": 0.635,
     "Ry60": 0.6621,
     "Ry37": 0.7537,
     "Rz180": 1,
     "Rz120": 0.8809,
     "Rz90": 0.8537,
     "Rz72": 0.8669,
     "Rz60": 0.884,
     "Rz37": 0.8897
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "i"
    ],
    "vol": 0.3596,
    "sym": {
     "Mx": 0.6344,
     "My": 1,
     "Mz": 0.6344,
     "Rx180": 0.6344,
     "Rx120": 0.681,
     "Rx90": 0.7249,
     "Rx72": 0.7641,
     "Rx60": 0.7905,
     "Rx37": 0.863,
     "Ry180": 1,
     "Ry120": 0.6421,
     "Ry90": 0.6282,
     "Ry72": 0.6371,
     "Ry60": 0.6482,
     "Ry37": 0.7228,
     "Rz180": 0.6344,
     "Rz120": 0.6718,
     "Rz90": 0.6887,
     "Rz72": 0.7116,
     "Rz60": 0.7307,
     "Rz37": 0.7777
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "i"
    ],
    "vol": 0.6733,
    "sym": {
     "Mx": 0.7348,
     "My": 1,
     "Mz": 0.7348,
     "Rx180": 0.7348,
     "Rx120": 0.5507,
     "Rx90": 0.5101,
     "Rx72": 0.5416,
     "Rx60": 0.5855,
     "Rx37": 0.7129,
     "Ry180": 1,
     "Ry120": 0.7411,
     "Ry90": 0.7201,
     "Ry72": 0.7342,
     "Ry60": 0.7496,
     "Ry37": 0.7905,
     "Rz180": 0.7348,
     "Rz120": 0.6205,
     "Rz90": 0.5948,
     "Rz72": 0.6033,
     "Rz60": 0.6415,
     "Rz37": 0.7441
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "i"
    ],
    "vol": 0.655,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.5989,
     "Rx90": 0.5373,
     "Rx72": 0.5638,
     "Rx60": 0.6101,
     "Rx37": 0.7216,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 0.607,
     "Rz90": 0.5422,
     "Rz72": 0.559,
     "Rz60": 0.6049,
     "Rz37": 0.7279
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "P02",
  "part": "P",
  "slug": "semi-okubo",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Emerald",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 2,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": 0,
   "hf8_theta": 120,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_P02_semi-okubo.jpg",
  "resolved": {
   "c": {
    "sStar": 0.534981,
    "frac": 0.95,
    "value": [
     -0.433388,
     -0.023465,
     0.053997,
     0.01781,
     0.004241,
     0.174335,
     -0.12326,
     0.145216
    ]
   }
  },
  "gpuMs": 366,
  "metricMs": 2183,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.9996,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.9996,
     "Ry90": 0.9996,
     "Ry72": 0.9992,
     "Ry60": 0.9996,
     "Ry37": 0.9992,
     "Rz180": 1,
     "Rz120": 0.9983,
     "Rz90": 0.9992,
     "Rz72": 0.9992,
     "Rz60": 0.9988,
     "Rz37": 0.9992
    },
    "orbitDims": [
     3,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.9996,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.9996,
     "Ry90": 0.9996,
     "Ry72": 0.9992,
     "Ry60": 0.9996,
     "Ry37": 0.9992,
     "Rz180": 1,
     "Rz120": 0.9983,
     "Rz90": 0.9992,
     "Rz72": 0.9992,
     "Rz60": 0.9988,
     "Rz37": 0.9992
    },
    "orbitDims": [
     3,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.9996,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.9996,
     "Ry90": 0.9996,
     "Ry72": 0.9992,
     "Ry60": 0.9996,
     "Ry37": 0.9992,
     "Rz180": 1,
     "Rz120": 0.9983,
     "Rz90": 0.9992,
     "Rz72": 0.9992,
     "Rz60": 0.9988,
     "Rz37": 0.9992
    },
    "orbitDims": [
     3,
     4,
     4,
     4,
     4,
     4
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 1,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "P03",
  "part": "P",
  "slug": "anisotropic-octonions",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Gold",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 0,
   "hf8_g1": -0.5,
   "hf8_g2": -2,
   "hf8_g3": -1,
   "hf8_theta": 120,
   "c": {
    "auto": {
     "dir": [
      -0.35,
      0.94
     ],
     "frac": 0.97
    }
   }
  },
  "image": "Atlas_P03_anisotropic-octonions.jpg",
  "resolved": {
   "c": {
    "sStar": 0.929942,
    "frac": 0.97,
    "value": [
     -0.314757,
     0.845347,
     0,
     0,
     0,
     0,
     0,
     0
    ]
   }
  },
  "gpuMs": 605,
  "metricMs": 726,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.22,
    "sym": {
     "Mx": 0.3254,
     "My": 0.3254,
     "Mz": 1,
     "Rx180": 0.3254,
     "Rx120": 0.2762,
     "Rx90": 0.2899,
     "Rx72": 0.3204,
     "Rx60": 0.3601,
     "Rx37": 0.4781,
     "Ry180": 0.3254,
     "Ry120": 0.3513,
     "Ry90": 0.3945,
     "Ry72": 0.4095,
     "Ry60": 0.4399,
     "Ry37": 0.5056,
     "Rz180": 1,
     "Rz120": 0.3445,
     "Rz90": 0.2595,
     "Rz72": 0.2823,
     "Rz60": 0.3409,
     "Rz37": 0.4327
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.3096,
    "sym": {
     "Mx": 0.3204,
     "My": 0.3204,
     "Mz": 1,
     "Rx180": 0.3204,
     "Rx120": 0.3348,
     "Rx90": 0.3776,
     "Rx72": 0.4359,
     "Rx60": 0.4748,
     "Rx37": 0.5998,
     "Ry180": 0.3204,
     "Ry120": 0.3824,
     "Ry90": 0.4287,
     "Ry72": 0.4775,
     "Ry60": 0.5056,
     "Ry37": 0.5692,
     "Rz180": 1,
     "Rz120": 0.3415,
     "Rz90": 0.2546,
     "Rz72": 0.2687,
     "Rz60": 0.3394,
     "Rz37": 0.4353
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.1404,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.5755,
     "Rx90": 0.5609,
     "Rx72": 0.5515,
     "Rx60": 0.5986,
     "Rx37": 0.6535,
     "Ry180": 1,
     "Ry120": 0.6471,
     "Ry90": 0.6211,
     "Ry72": 0.6439,
     "Ry60": 0.6585,
     "Ry37": 0.6,
     "Rz180": 1,
     "Rz120": 0.5778,
     "Rz90": 0.5934,
     "Rz72": 0.593,
     "Rz60": 0.6081,
     "Rz37": 0.6053
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.3121,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.65,
     "Rx90": 0.62,
     "Rx72": 0.6189,
     "Rx60": 0.6379,
     "Rx37": 0.7281,
     "Ry180": 1,
     "Ry120": 0.6641,
     "Ry90": 0.6327,
     "Ry72": 0.6482,
     "Ry60": 0.6772,
     "Ry37": 0.7468,
     "Rz180": 1,
     "Rz120": 0.4438,
     "Rz90": 0.4124,
     "Rz72": 0.4279,
     "Rz60": 0.4652,
     "Rz37": 0.5426
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "P04",
  "part": "P",
  "slug": "split-petersson-60",
  "axes": [
   0,
   4,
   5,
   6
  ],
  "gradient": "Sunset",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 2,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": 1,
   "hf8_theta": 60,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_P04_split-petersson-60.jpg",
  "resolved": {
   "c": {
    "sStar": 0.289891,
    "frac": 0.95,
    "value": [
     -0.23484,
     -0.012715,
     0.029259,
     0.009651,
     0.002298,
     0.094467,
     -0.066791,
     0.078689
    ]
   }
  },
  "gpuMs": 486,
  "metricMs": 1263,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "jl"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.4196,
    "sym": {
     "Mx": 0.7315,
     "My": 0.9622,
     "Mz": 0.7262,
     "Rx180": 0.7315,
     "Rx120": 0.7539,
     "Rx90": 0.7958,
     "Rx72": 0.8257,
     "Rx60": 0.8438,
     "Rx37": 0.8961,
     "Ry180": 0.9622,
     "Ry120": 0.4088,
     "Ry90": 0.3184,
     "Ry72": 0.3598,
     "Ry60": 0.409,
     "Ry37": 0.5462,
     "Rz180": 0.7262,
     "Rz120": 0.3727,
     "Rz90": 0.2903,
     "Rz72": 0.3377,
     "Rz60": 0.3946,
     "Rz37": 0.5444
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "jl"
    ],
    "vol": 0.3962,
    "sym": {
     "Mx": 0.8078,
     "My": 0.8142,
     "Mz": 0.7576,
     "Rx180": 0.8078,
     "Rx120": 0.7704,
     "Rx90": 0.7677,
     "Rx72": 0.7907,
     "Rx60": 0.8044,
     "Rx37": 0.8661,
     "Ry180": 0.8142,
     "Ry120": 0.3524,
     "Ry90": 0.2634,
     "Ry72": 0.3062,
     "Ry60": 0.3607,
     "Ry37": 0.5143,
     "Rz180": 0.7576,
     "Rz120": 0.3697,
     "Rz90": 0.2849,
     "Rz72": 0.3246,
     "Rz60": 0.39,
     "Rz37": 0.5325
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "jl"
    ],
    "vol": 0.4046,
    "sym": {
     "Mx": 0.6913,
     "My": 0.719,
     "Mz": 0.8302,
     "Rx180": 0.6913,
     "Rx120": 0.7115,
     "Rx90": 0.764,
     "Rx72": 0.7875,
     "Rx60": 0.8052,
     "Rx37": 0.8585,
     "Ry180": 0.719,
     "Ry120": 0.3382,
     "Ry90": 0.2559,
     "Ry72": 0.2937,
     "Ry60": 0.364,
     "Ry37": 0.5197,
     "Rz180": 0.8302,
     "Rz120": 0.3926,
     "Rz90": 0.3017,
     "Rz72": 0.3452,
     "Rz60": 0.3946,
     "Rz37": 0.5305
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "jl"
    ],
    "vol": 0.1779,
    "sym": {
     "Mx": 0.6257,
     "My": 0.882,
     "Mz": 0.6175,
     "Rx180": 0.6257,
     "Rx120": 0.6376,
     "Rx90": 0.6712,
     "Rx72": 0.697,
     "Rx60": 0.7388,
     "Rx37": 0.8099,
     "Ry180": 0.882,
     "Ry120": 0.6408,
     "Ry90": 0.6264,
     "Ry72": 0.6091,
     "Ry60": 0.6324,
     "Ry37": 0.7328,
     "Rz180": 0.6175,
     "Rz120": 0.6488,
     "Rz90": 0.7012,
     "Rz72": 0.7469,
     "Rz60": 0.7814,
     "Rz37": 0.8422
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "P05",
  "part": "P",
  "slug": "okubo-imaginary-slices",
  "axes": [
   1,
   2,
   4,
   5
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_P05_okubo-imaginary-slices.jpg",
  "resolved": {
   "c": {
    "sStar": 0.490001,
    "frac": 0.95,
    "value": [
     -0.396949,
     -0.021492,
     0.049457,
     0.016313,
     0.003884,
     0.159677,
     -0.112896,
     0.133007
    ]
   }
  },
  "gpuMs": 401,
  "metricMs": 1169,
  "lift": "oct",
  "names": [
   "i",
   "j",
   "l",
   "il"
  ],
  "slices": [
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.335,
    "sym": {
     "Mx": 0.9706,
     "My": 0.9374,
     "Mz": 0.9249,
     "Rx180": 0.9706,
     "Rx120": 0.8992,
     "Rx90": 0.9013,
     "Rx72": 0.9018,
     "Rx60": 0.9152,
     "Rx37": 0.9384,
     "Ry180": 0.9374,
     "Ry120": 0.897,
     "Ry90": 0.9084,
     "Ry72": 0.9161,
     "Ry60": 0.9115,
     "Ry37": 0.9106,
     "Rz180": 0.9249,
     "Rz120": 0.921,
     "Rz90": 0.923,
     "Rz72": 0.9269,
     "Rz60": 0.9302,
     "Rz37": 0.9584
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "il"
    ],
    "vol": 0.3383,
    "sym": {
     "Mx": 0.8443,
     "My": 0.9531,
     "Mz": 0.8381,
     "Rx180": 0.8443,
     "Rx120": 0.8286,
     "Rx90": 0.843,
     "Rx72": 0.854,
     "Rx60": 0.8754,
     "Rx37": 0.9043,
     "Ry180": 0.9531,
     "Ry120": 0.8373,
     "Ry90": 0.8235,
     "Ry72": 0.8209,
     "Ry60": 0.8261,
     "Ry37": 0.8639,
     "Rz180": 0.8381,
     "Rz120": 0.8563,
     "Rz90": 0.8839,
     "Rz72": 0.8973,
     "Rz60": 0.9081,
     "Rz37": 0.9436
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "i",
     "l",
     "il"
    ],
    "vol": 0.3513,
    "sym": {
     "Mx": 0.7942,
     "My": 0.9719,
     "Mz": 0.8049,
     "Rx180": 0.7942,
     "Rx120": 0.8077,
     "Rx90": 0.8306,
     "Rx72": 0.8579,
     "Rx60": 0.8694,
     "Rx37": 0.9109,
     "Ry180": 0.9719,
     "Ry120": 0.7623,
     "Ry90": 0.7371,
     "Ry72": 0.7332,
     "Ry60": 0.7443,
     "Ry37": 0.8112,
     "Rz180": 0.8049,
     "Rz120": 0.7688,
     "Rz90": 0.804,
     "Rz72": 0.8263,
     "Rz60": 0.8279,
     "Rz37": 0.863
    },
    "orbitDims": [
     6,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "il"
    ],
    "vol": 0.3787,
    "sym": {
     "Mx": 0.9168,
     "My": 0.9343,
     "Mz": 0.9589,
     "Rx180": 0.9168,
     "Rx120": 0.9235,
     "Rx90": 0.94,
     "Rx72": 0.9536,
     "Rx60": 0.9621,
     "Rx37": 0.975,
     "Ry180": 0.9343,
     "Ry120": 0.8679,
     "Ry90": 0.862,
     "Ry72": 0.8674,
     "Ry60": 0.8707,
     "Ry37": 0.9082,
     "Rz180": 0.9589,
     "Rz120": 0.8772,
     "Rz90": 0.8782,
     "Rz72": 0.8863,
     "Rz60": 0.8976,
     "Rz37": 0.9156
    },
    "orbitDims": [
     6,
     6,
     6,
     6,
     6,
     6
    ]
   }
  ],
  "warnings": []
 },
 {
  "id": "P06",
  "part": "P",
  "slug": "sokubo-imaginary-slices",
  "axes": [
   1,
   2,
   4,
   5
  ],
  "gradient": "Fire",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 7,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_P06_sokubo-imaginary-slices.jpg",
  "resolved": {
   "c": {
    "sStar": 0.533932,
    "frac": 0.95,
    "value": [
     -0.432537,
     -0.023419,
     0.053891,
     0.017776,
     0.004232,
     0.173993,
     -0.123018,
     0.144932
    ]
   }
  },
  "gpuMs": 429,
  "metricMs": 1076,
  "lift": "oct",
  "names": [
   "i",
   "j",
   "l",
   "il"
  ],
  "slices": [
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.2996,
    "sym": {
     "Mx": 0.8621,
     "My": 0.724,
     "Mz": 0.7227,
     "Rx180": 0.8621,
     "Rx120": 0.6011,
     "Rx90": 0.6054,
     "Rx72": 0.6115,
     "Rx60": 0.6131,
     "Rx37": 0.632,
     "Ry180": 0.724,
     "Ry120": 0.6616,
     "Ry90": 0.6172,
     "Ry72": 0.6432,
     "Ry60": 0.6915,
     "Ry37": 0.6948,
     "Rz180": 0.7227,
     "Rz120": 0.6717,
     "Rz90": 0.6705,
     "Rz72": 0.7017,
     "Rz60": 0.7088,
     "Rz37": 0.7676
    },
    "orbitDims": [
     8,
     8,
     7,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "il"
    ],
    "vol": 0.2917,
    "sym": {
     "Mx": 0.7194,
     "My": 0.7362,
     "Mz": 0.6655,
     "Rx180": 0.7194,
     "Rx120": 0.6047,
     "Rx90": 0.6166,
     "Rx72": 0.5947,
     "Rx60": 0.603,
     "Rx37": 0.6366,
     "Ry180": 0.7362,
     "Ry120": 0.6352,
     "Ry90": 0.6041,
     "Ry72": 0.6254,
     "Ry60": 0.645,
     "Ry37": 0.6819,
     "Rz180": 0.6655,
     "Rz120": 0.6572,
     "Rz90": 0.6631,
     "Rz72": 0.6842,
     "Rz60": 0.7039,
     "Rz37": 0.7629
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "i",
     "l",
     "il"
    ],
    "vol": 0.1908,
    "sym": {
     "Mx": 0.6655,
     "My": 0.9404,
     "Mz": 0.6832,
     "Rx180": 0.6655,
     "Rx120": 0.6996,
     "Rx90": 0.7558,
     "Rx72": 0.7748,
     "Rx60": 0.8008,
     "Rx37": 0.8616,
     "Ry180": 0.9404,
     "Ry120": 0.5739,
     "Ry90": 0.5284,
     "Ry72": 0.543,
     "Ry60": 0.5636,
     "Ry37": 0.639,
     "Rz180": 0.6832,
     "Rz120": 0.5734,
     "Rz90": 0.5761,
     "Rz72": 0.5952,
     "Rz60": 0.6217,
     "Rz37": 0.6612
    },
    "orbitDims": [
     8,
     8,
     8,
     8,
     8,
     8
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "il"
    ],
    "vol": 0.3454,
    "sym": {
     "Mx": 0.5963,
     "My": 0.6789,
     "Mz": 0.7314,
     "Rx180": 0.5963,
     "Rx120": 0.6326,
     "Rx90": 0.6889,
     "Rx72": 0.7447,
     "Rx60": 0.7815,
     "Rx37": 0.8482,
     "Ry180": 0.6789,
     "Ry120": 0.5366,
     "Ry90": 0.5431,
     "Ry72": 0.559,
     "Ry60": 0.5829,
     "Ry37": 0.6351,
     "Rz180": 0.7314,
     "Rz120": 0.5376,
     "Rz90": 0.5386,
     "Rz72": 0.5502,
     "Rz60": 0.5499,
     "Rz37": 0.6151
    },
    "orbitDims": [
     6,
     6,
     6,
     6,
     6,
     6
    ]
   }
  ],
  "warnings": []
 }
]

==> anc/results/run_atlas_render_2026-09-29T18-06-48/log.txt <==
HyperFractal 8D at %LOCALAPPDATA%\HF8D-studio; WebGL: ANGLE (NVIDIA, NVIDIA GeForce RTX 4070 SUPER (0x00002783) Direct3D11 vs_5_0 ps_5_0, D3D11); 1800x1200, 4 samples
P02  Atlas_P02_semi-okubo-FA.jpg  lift=oct  gpu 2226 ms, metrics 1328 ms, total 3.9 s  [28%/d7 62%/d7 63%/d7 62%/d5]
done: <workspace>\7. Results\Atlas_HF8D_4Slices\run_atlas_render_2026-09-29T18-06-48


==> anc/results/run_atlas_render_2026-09-29T18-06-48/manifest.json <==
{
  "script": "atlas_render_v1.mjs",
  "version": 1,
  "timestamp": "2026-09-29T18:06:58.590Z",
  "command": "node \"2. Scripts/Atlas_HF8D_4Slices/atlas_render_v1.mjs\" --plates plates_v2.mjs --only P02",
  "duration_s": 9,
  "environment": {
    "node": "v20.12.2",
    "os": "Windows_NT 10.0.26200",
    "cpu": "11th Gen Intel(R) Core(TM) i9-11900K @ 3.50GHz",
    "webgl": "ANGLE (NVIDIA, NVIDIA GeForce RTX 4070 SUPER (0x00002783) Direct3D11 vs_5_0 ps_5_0, D3D11)",
    "application": "HyperFractal 8D 1.0 (%LOCALAPPDATA%\\HF8D-studio)",
    "commit": "3ae4fb8a07980455174b9f09b7f1cc18c70b035f"
  },
  "inputs": {
    "plates": "plates_v2.mjs",
    "plates_sha256": "1c37ebaa52697b594eb5772efe6e96d6c1dc8a0133ed86a78aad81db5aba4938",
    "image": "1800x1200, 4 samples per pixel, JPEG q 0.9"
  },
  "outputs": [
    {
      "file": "images/Atlas_P02_semi-okubo-FA.jpg",
      "sha256": "d300680744ca59d97fdefeb4933289c08e61361124deb525c4af408207ec7bcc"
    },
    {
      "file": "plates.json",
      "sha256": "ad9af24f68422c8045910ee4fc32bad3ab6f95bf5245b7b8a6c8d6781e5d3d99"
    }
  ],
  "conclusions": [
    "1 plates rendered, 0 errors",
    "per plate: the body share of each slice, 21 Jaccard symmetry scores per slice and the span dimension of six orbits per slice (plates.json)"
  ],
  "limitations": [
    "The body is the escape set in maxiter iterations with the Euclidean bailout of the formula (a finite-iteration approximation of the filled Julia or Mandelbrot set).",
    "Symmetry scores are Monte Carlo estimates on about 2400 quasi-random points of a ball; scores near 1 (> 0.97) indicate a symmetry up to the sampling and the boundary, not a proof.",
    "Orbit span dimensions use a relative tolerance of 1e-7 and at most 24 orbit points before escape.",
    "Page errors: none"
  ]
}

==> anc/results/run_atlas_render_2026-09-29T18-06-48/plates.json <==
[
 {
  "id": "P02",
  "part": "P",
  "slug": "semi-okubo-FA",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Emerald",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 2,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": 0,
   "hf8_theta": 120,
   "c": {
    "auto": {
     "dir": [
      -0.4599,
      -0.0249,
      0.0573,
      0.0189,
      0.0045,
      0.185,
      -0.1308,
      0.1541
     ],
     "frac": 0.95
    }
   }
  },
  "image": "Atlas_P02_semi-okubo-FA.jpg",
  "resolved": {
   "c": {
    "sStar": 0.534981,
    "frac": 0.95,
    "value": [
     -0.433388,
     -0.023465,
     0.053997,
     0.01781,
     0.004241,
     0.174335,
     -0.12326,
     0.145216
    ]
   }
  },
  "gpuMs": 2226,
  "metricMs": 1328,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.2796,
    "sym": {
     "Mx": 0.8361,
     "My": 0.9241,
     "Mz": 0.8597,
     "Rx180": 0.8361,
     "Rx120": 0.851,
     "Rx90": 0.8743,
     "Rx72": 0.8912,
     "Rx60": 0.9046,
     "Rx37": 0.9337,
     "Ry180": 0.9241,
     "Ry120": 0.6274,
     "Ry90": 0.6282,
     "Ry72": 0.6292,
     "Ry60": 0.6368,
     "Ry37": 0.675,
     "Rz180": 0.8597,
     "Rz120": 0.6163,
     "Rz90": 0.6383,
     "Rz72": 0.6293,
     "Rz60": 0.6309,
     "Rz37": 0.6889
    },
    "orbitDims": [
     5,
     7,
     7,
     7,
     7,
     7
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.6221,
    "sym": {
     "Mx": 0.9329,
     "My": 0.9329,
     "Mz": 0.9993,
     "Rx180": 0.9329,
     "Rx120": 0.4681,
     "Rx90": 0.394,
     "Rx72": 0.4248,
     "Rx60": 0.4704,
     "Rx37": 0.6277,
     "Ry180": 0.9329,
     "Ry120": 0.7045,
     "Ry90": 0.682,
     "Ry72": 0.6879,
     "Ry60": 0.705,
     "Ry37": 0.7771,
     "Rz180": 0.9993,
     "Rz120": 0.6919,
     "Rz90": 0.6574,
     "Rz72": 0.6631,
     "Rz60": 0.6944,
     "Rz37": 0.7185
    },
    "orbitDims": [
     5,
     7,
     7,
     7,
     7,
     7
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.6267,
    "sym": {
     "Mx": 0.8717,
     "My": 0.8735,
     "Mz": 1,
     "Rx180": 0.8717,
     "Rx120": 0.4724,
     "Rx90": 0.3973,
     "Rx72": 0.4292,
     "Rx60": 0.4795,
     "Rx37": 0.631,
     "Ry180": 0.8735,
     "Ry120": 0.6977,
     "Ry90": 0.6708,
     "Ry72": 0.6859,
     "Ry60": 0.7051,
     "Ry37": 0.7735,
     "Rz180": 1,
     "Rz120": 0.6775,
     "Rz90": 0.6485,
     "Rz72": 0.6534,
     "Rz60": 0.6741,
     "Rz37": 0.7167
    },
    "orbitDims": [
     5,
     7,
     7,
     7,
     7,
     7
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.6179,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.5755,
     "Rx90": 0.5045,
     "Rx72": 0.5304,
     "Rx60": 0.5827,
     "Rx37": 0.7064,
     "Ry180": 1,
     "Ry120": 0.5756,
     "Ry90": 0.5112,
     "Ry72": 0.539,
     "Ry60": 0.5852,
     "Ry37": 0.708,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     5,
     5,
     5,
     5,
     5,
     5
    ]
   }
  ],
  "warnings": []
 }
]

==> anc/results/run_atlas_render_2026-09-30T07-23-18/log.txt <==
HyperFractal 8D at %LOCALAPPDATA%\HF8D-studio; WebGL: ANGLE (NVIDIA, NVIDIA GeForce RTX 4070 SUPER (0x00002783) Direct3D11 vs_5_0 ps_5_0, D3D11); 1800x1200, 4 samples
R01  Atlas_R01_okubo-root-plane-l-il.jpg  lift=oct  gpu 540 ms, metrics 768 ms, total 1.5 s  [38%/d3 37%/d5 37%/d5 35%/d4]
R02  Atlas_R02_okubo-root-plane-j-k.jpg  lift=oct  gpu 359 ms, metrics 816 ms, total 1.2 s  [35%/d3 37%/d5 37%/d5 35%/d4]
R03  Atlas_R03_okubo-root-plane-jl-kl.jpg  lift=oct  gpu 362 ms, metrics 905 ms, total 1.3 s  [51%/d3 42%/d5 42%/d5 39%/d4]
R04  Atlas_R04_oct-frame-l-il.jpg  lift=oct  gpu 1588 ms, metrics 779 ms, total 2.4 s  [39%/d3 39%/d3 39%/d3 45%/d3]
R05  Atlas_R05_okubo-wall-arg100.jpg  lift=oct  gpu 373 ms, metrics 934 ms, total 1.4 s  [38%/d6 37%/d5 42%/d5 42%/d5]
R06  Atlas_R06_okubo-wall-arg110.jpg  lift=oct  gpu 368 ms, metrics 1013 ms, total 1.4 s  [37%/d6 37%/d5 42%/d5 44%/d5]
R07  Atlas_R07_okubo-wall-arg115.jpg  lift=oct  gpu 356 ms, metrics 969 ms, total 1.4 s  [37%/d6 37%/d5 42%/d5 45%/d5]
R08  Atlas_R08_okubo-wall-arg120.jpg  lift=oct  gpu 361 ms, metrics 995 ms, total 1.4 s  [37%/d6 38%/d5 42%/d5 46%/d5]
R09  Atlas_R09_okubo-generic-adapted-frame.jpg  lift=oct  gpu 357 ms, metrics 833 ms, total 1.2 s  [26%/d3 27%/d3 27%/d3 31%/d3]
R10  Atlas_R10_petersson-90-W.jpg  lift=oct  gpu 1671 ms, metrics 905 ms, total 2.6 s  [52%/d3 45%/d3 45%/d3 46%/d4]
R11  Atlas_R11_petersson-60-W-control.jpg  lift=oct  gpu 354 ms, metrics 869 ms, total 1.3 s  [44%/d5 46%/d3 35%/d3 39%/d5]
R12  Atlas_R12_okubo-W-control.jpg  lift=oct  gpu 365 ms, metrics 920 ms, total 1.3 s  [44%/d5 35%/d3 46%/d3 39%/d5]
R13  Atlas_R13_petersson-30-FC-cA.jpg  lift=oct  gpu 356 ms, metrics 841 ms, total 1.2 s  [42%/d5 36%/d3 48%/d3 40%/d5]
R14  Atlas_R14_petersson-60-FC-cA.jpg  lift=oct  gpu 363 ms, metrics 853 ms, total 1.3 s  [42%/d5 36%/d3 46%/d3 41%/d5]
R15  Atlas_R15_petersson-90-FC-cA.jpg  lift=oct  gpu 358 ms, metrics 826 ms, total 1.2 s  [44%/d5 36%/d3 45%/d3 41%/d5]
R16  Atlas_R16_petersson-150-FC-cA.jpg  lift=oct  gpu 347 ms, metrics 692 ms, total 1.1 s  [28%/d5 36%/d3 26%/d3 27%/d5]
R17  Atlas_R17_kaplansky-okubo-a1-b1-20it.jpg  lift=oct  gpu 2204 ms, metrics 1150 ms, total 3.5 s  [21%/d3 22%/d3 21%/d3 29%/d3]
done: <workspace>\7. Results\Atlas_HF8D_4Slices\run_atlas_render_2026-09-30T07-23-18


==> anc/results/run_atlas_render_2026-09-30T07-23-18/manifest.json <==
{
  "script": "atlas_render_v2.mjs",
  "version": 2,
  "timestamp": "2026-09-30T07:23:49.722Z",
  "command": "node \"2. Scripts/Atlas_HF8D_4Slices/atlas_render_v2.mjs\" --plates plates_v3.mjs",
  "duration_s": 31,
  "environment": {
    "node": "v20.12.2",
    "os": "Windows_NT 10.0.26200",
    "cpu": "11th Gen Intel(R) Core(TM) i9-11900K @ 3.50GHz",
    "webgl": "ANGLE (NVIDIA, NVIDIA GeForce RTX 4070 SUPER (0x00002783) Direct3D11 vs_5_0 ps_5_0, D3D11)",
    "application": "HyperFractal 8D 1.0 (%LOCALAPPDATA%\\HF8D-studio)",
    "commit": "3ae4fb8a07980455174b9f09b7f1cc18c70b035f"
  },
  "inputs": {
    "plates": "plates_v3.mjs",
    "plates_sha256": "997ed34cd69ca85fcf3f383e915547d904bbd726963d4e191feaef216281e779",
    "image": "1800x1200, 4 samples per pixel, JPEG q 0.9"
  },
  "outputs": [
    {
      "file": "images/Atlas_R01_okubo-root-plane-l-il.jpg",
      "sha256": "508f9da4b36c55f9d70e785892dbf958fecc29d0c1b3de9babb41b5871cd18cb"
    },
    {
      "file": "images/Atlas_R02_okubo-root-plane-j-k.jpg",
      "sha256": "901daf1e0847cd4b7359ed62852109d639cf23817b0e17484056c4047143d02d"
    },
    {
      "file": "images/Atlas_R03_okubo-root-plane-jl-kl.jpg",
      "sha256": "41a4417b3a81ce841b49fa9d4c0dfb50797954f7f01e3e63da4b53931c842385"
    },
    {
      "file": "images/Atlas_R04_oct-frame-l-il.jpg",
      "sha256": "8079e24d41ff203b426a7bc2517093bec1d3dab86d95557cdfc5f8c01210f374"
    },
    {
      "file": "images/Atlas_R05_okubo-wall-arg100.jpg",
      "sha256": "741df0ee3c5bb5e2a72a18428d08570edf3912fd4844645298d629f40321b9cb"
    },
    {
      "file": "images/Atlas_R06_okubo-wall-arg110.jpg",
      "sha256": "0ceb083a316dece6d0b066c54582a264fac365655008c30d9da876f0f4ae443b"
    },
    {
      "file": "images/Atlas_R07_okubo-wall-arg115.jpg",
      "sha256": "62c22cd4fad47f93ea481ea644d1ff1dd8ed70222a27be203c25c5ceb9ccee4e"
    },
    {
      "file": "images/Atlas_R08_okubo-wall-arg120.jpg",
      "sha256": "9afa25ddb3ae289cea3d147d6e9f20c3758cf415edd627608a642917259c0798"
    },
    {
      "file": "images/Atlas_R09_okubo-generic-adapted-frame.jpg",
      "sha256": "c0b77224ac46c069d68bdc3481723380be5735f2804c498f9ad6f6690cf7a105"
    },
    {
      "file": "images/Atlas_R10_petersson-90-W.jpg",
      "sha256": "cf71b87e969d598a9c159be83b3d9c64e3f2976870106e41baf9a42101567924"
    },
    {
      "file": "images/Atlas_R11_petersson-60-W-control.jpg",
      "sha256": "e33e71a464d25084ec49245c074252683e2cf6a1e933e6cace68cb828ead0d83"
    },
    {
      "file": "images/Atlas_R12_okubo-W-control.jpg",
      "sha256": "bdd5d29638c651c64a2f360d235bfdbe20817aa99f9843ff4b744b557a01415a"
    },
    {
      "file": "images/Atlas_R13_petersson-30-FC-cA.jpg",
      "sha256": "ee6e74842bb81ceeb28433b345f890211bc766aa7b7c2a16b0cffb9603697c12"
    },
    {
      "file": "images/Atlas_R14_petersson-60-FC-cA.jpg",
      "sha256": "ebc071c1a2629fdb6ce89b3e6614dd7e60da574976b1428f39c69d79a1c775b5"
    },
    {
      "file": "images/Atlas_R15_petersson-90-FC-cA.jpg",
      "sha256": "5145166a39fd422567c9098cbc8fc1d5b53cad4620328d08d5e69d4b3fa74716"
    },
    {
      "file": "images/Atlas_R16_petersson-150-FC-cA.jpg",
      "sha256": "defba01a4c46a2e833763ce23672f1960c5e6a7d4b8e24134a59f87e0de3acb8"
    },
    {
      "file": "images/Atlas_R17_kaplansky-okubo-a1-b1-20it.jpg",
      "sha256": "a29b688746ca8eb70e17adaf9cd99ce633057992a4f1c26e320720dcb9924f38"
    },
    {
      "file": "plates.json",
      "sha256": "3adca050f8e0da85c776d3b530362b3de76d817ec55dc2fc81e6ad8d69dfb459"
    }
  ],
  "conclusions": [
    "17 plates rendered, 0 errors",
    "per plate: the body share of each slice, 21 Jaccard symmetry scores per slice and the span dimension of six orbits per slice (plates.json)"
  ],
  "limitations": [
    "The body is the escape set in maxiter iterations with the Euclidean bailout of the formula (a finite-iteration approximation of the filled Julia or Mandelbrot set).",
    "Symmetry scores are Monte Carlo estimates on about 2400 quasi-random points of a ball; scores near 1 (> 0.97) indicate a symmetry up to the sampling and the boundary, not a proof.",
    "Orbit span dimensions use a relative tolerance of 1e-7 and at most 24 orbit points before escape.",
    "Page errors: none"
  ]
}

==> anc/results/run_atlas_render_2026-09-30T07-23-18/plates.json <==
[
 {
  "part": "R",
  "id": "R01",
  "slug": "okubo-root-plane-l-il",
  "axes": [
   0,
   4,
   5,
   2
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": [
    -0.085988,
    0.230939,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  },
  "image": "Atlas_R01_okubo-root-plane-l-il.jpg",
  "resolved": {},
  "frame4": [
   [
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0
   ]
  ],
  "gpuMs": 540,
  "metricMs": 768,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "j"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.3758,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.876,
     "Ry90": 0.8641,
     "Ry72": 0.8665,
     "Ry60": 0.8776,
     "Ry37": 0.9093,
     "Rz180": 1,
     "Rz120": 0.8811,
     "Rz90": 0.865,
     "Rz72": 0.8684,
     "Rz60": 0.8764,
     "Rz37": 0.9091
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "j"
    ],
    "vol": 0.3696,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9505,
     "Rx90": 0.9484,
     "Rx72": 0.9452,
     "Rx60": 0.9496,
     "Rx37": 0.9539,
     "Ry180": 1,
     "Ry120": 0.8892,
     "Ry90": 0.8669,
     "Ry72": 0.877,
     "Ry60": 0.8967,
     "Ry37": 0.917,
     "Rz180": 1,
     "Rz120": 0.8995,
     "Rz90": 0.8815,
     "Rz72": 0.8875,
     "Rz60": 0.9007,
     "Rz37": 0.9222
    },
    "orbitDims": [
     4,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "j"
    ],
    "vol": 0.3696,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9505,
     "Rx90": 0.9484,
     "Rx72": 0.9452,
     "Rx60": 0.9496,
     "Rx37": 0.9539,
     "Ry180": 1,
     "Ry120": 0.8892,
     "Ry90": 0.8669,
     "Ry72": 0.877,
     "Ry60": 0.8967,
     "Ry37": 0.917,
     "Rz180": 1,
     "Rz120": 0.8995,
     "Rz90": 0.8815,
     "Rz72": 0.8875,
     "Rz60": 0.9007,
     "Rz37": 0.9222
    },
    "orbitDims": [
     4,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "j"
    ],
    "vol": 0.3463,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9857,
     "Rx90": 0.9809,
     "Rx72": 0.9833,
     "Rx60": 0.988,
     "Rx37": 0.9916,
     "Ry180": 1,
     "Ry120": 0.988,
     "Ry90": 0.9868,
     "Ry72": 0.9833,
     "Ry60": 0.9856,
     "Ry37": 0.988,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   }
  ],
  "warnings": []
 },
 {
  "part": "R",
  "id": "R02",
  "slug": "okubo-root-plane-j-k",
  "axes": [
   0,
   2,
   3,
   4
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": [
    -0.085988,
    0.230939,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  },
  "image": "Atlas_R02_okubo-root-plane-j-k.jpg",
  "resolved": {},
  "frame4": [
   [
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0
   ]
  ],
  "gpuMs": 359,
  "metricMs": 816,
  "lift": "oct",
  "names": [
   "1",
   "j",
   "k",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "j",
     "k"
    ],
    "vol": 0.3458,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.8488,
     "Ry90": 0.8224,
     "Ry72": 0.8258,
     "Ry60": 0.8426,
     "Ry37": 0.8602,
     "Rz180": 1,
     "Rz120": 0.8555,
     "Rz90": 0.8343,
     "Rz72": 0.8429,
     "Rz60": 0.8416,
     "Rz37": 0.8499
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.37,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9581,
     "Rx90": 0.9484,
     "Rx72": 0.9569,
     "Rx60": 0.9503,
     "Rx37": 0.957,
     "Ry180": 1,
     "Ry120": 0.8987,
     "Ry90": 0.88,
     "Ry72": 0.891,
     "Ry60": 0.9011,
     "Ry37": 0.9314,
     "Rz180": 1,
     "Rz120": 0.8974,
     "Rz90": 0.872,
     "Rz72": 0.8845,
     "Rz60": 0.8954,
     "Rz37": 0.9161
    },
    "orbitDims": [
     4,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "1",
     "k",
     "l"
    ],
    "vol": 0.37,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9581,
     "Rx90": 0.9484,
     "Rx72": 0.9569,
     "Rx60": 0.9503,
     "Rx37": 0.957,
     "Ry180": 1,
     "Ry120": 0.8987,
     "Ry90": 0.88,
     "Ry72": 0.891,
     "Ry60": 0.9011,
     "Ry37": 0.9314,
     "Rz180": 1,
     "Rz120": 0.8974,
     "Rz90": 0.872,
     "Rz72": 0.8845,
     "Rz60": 0.8954,
     "Rz37": 0.9161
    },
    "orbitDims": [
     4,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "j",
     "k",
     "l"
    ],
    "vol": 0.3492,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9858,
     "Rx90": 0.9846,
     "Rx72": 0.9881,
     "Rx60": 0.9905,
     "Rx37": 0.9929,
     "Ry180": 1,
     "Ry120": 0.9858,
     "Ry90": 0.9858,
     "Ry72": 0.994,
     "Ry60": 0.9952,
     "Ry37": 0.9905,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   }
  ],
  "warnings": []
 },
 {
  "part": "R",
  "id": "R03",
  "slug": "okubo-root-plane-jl-kl",
  "axes": [
   0,
   6,
   7,
   2
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": [
    -0.085988,
    0.230939,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  },
  "image": "Atlas_R03_okubo-root-plane-jl-kl.jpg",
  "resolved": {},
  "frame4": [
   [
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1
   ],
   [
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0
   ]
  ],
  "gpuMs": 362,
  "metricMs": 905,
  "lift": "oct",
  "names": [
   "1",
   "jl",
   "kl",
   "j"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "jl",
     "kl"
    ],
    "vol": 0.5092,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.8859,
     "Ry90": 0.8931,
     "Ry72": 0.8882,
     "Ry60": 0.892,
     "Ry37": 0.8911,
     "Rz180": 1,
     "Rz120": 0.8909,
     "Rz90": 0.889,
     "Rz72": 0.8856,
     "Rz60": 0.8829,
     "Rz37": 0.9056
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "jl",
     "j"
    ],
    "vol": 0.4179,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.8342,
     "Rx90": 0.822,
     "Rx72": 0.8155,
     "Rx60": 0.8359,
     "Rx37": 0.8696,
     "Ry180": 1,
     "Ry120": 0.8336,
     "Ry90": 0.8135,
     "Ry72": 0.8273,
     "Ry60": 0.8494,
     "Ry37": 0.8776,
     "Rz180": 1,
     "Rz120": 0.9365,
     "Rz90": 0.9374,
     "Rz72": 0.9409,
     "Rz60": 0.9333,
     "Rz37": 0.94
    },
    "orbitDims": [
     4,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "1",
     "kl",
     "j"
    ],
    "vol": 0.4179,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.8342,
     "Rx90": 0.822,
     "Rx72": 0.8155,
     "Rx60": 0.8359,
     "Rx37": 0.8696,
     "Ry180": 1,
     "Ry120": 0.8336,
     "Ry90": 0.8135,
     "Ry72": 0.8273,
     "Ry60": 0.8494,
     "Ry37": 0.8776,
     "Rz180": 1,
     "Rz120": 0.9365,
     "Rz90": 0.9374,
     "Rz72": 0.9409,
     "Rz60": 0.9333,
     "Rz37": 0.94
    },
    "orbitDims": [
     4,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "jl",
     "kl",
     "j"
    ],
    "vol": 0.3921,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9472,
     "Rx90": 0.9493,
     "Rx72": 0.9544,
     "Rx60": 0.9473,
     "Rx37": 0.9441,
     "Ry180": 1,
     "Ry120": 0.9349,
     "Ry90": 0.9573,
     "Ry72": 0.9442,
     "Ry60": 0.9454,
     "Ry37": 0.9451,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     4,
     4,
     4,
     4,
     4,
     4
    ]
   }
  ],
  "warnings": []
 },
 {
  "part": "R",
  "id": "R04",
  "slug": "oct-frame-l-il",
  "axes": [
   0,
   4,
   5,
   2
  ],
  "gradient": "Gold",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 0,
   "c": [
    -0.085988,
    0.230939,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  },
  "image": "Atlas_R04_oct-frame-l-il.jpg",
  "resolved": {},
  "frame4": [
   [
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0
   ]
  ],
  "gpuMs": 1588,
  "metricMs": 779,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "il",
   "j"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "il"
    ],
    "vol": 0.3921,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.9342,
     "Ry90": 0.932,
     "Ry72": 0.9383,
     "Ry60": 0.9483,
     "Ry37": 0.9225,
     "Rz180": 1,
     "Rz120": 0.9461,
     "Rz90": 0.9381,
     "Rz72": 0.9433,
     "Rz60": 0.9324,
     "Rz37": 0.9203
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "j"
    ],
    "vol": 0.3921,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.9342,
     "Ry90": 0.932,
     "Ry72": 0.9383,
     "Ry60": 0.9483,
     "Ry37": 0.9225,
     "Rz180": 1,
     "Rz120": 0.9461,
     "Rz90": 0.9381,
     "Rz72": 0.9433,
     "Rz60": 0.9324,
     "Rz37": 0.9203
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "il",
     "j"
    ],
    "vol": 0.3921,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.9342,
     "Ry90": 0.932,
     "Ry72": 0.9383,
     "Ry60": 0.9483,
     "Ry37": 0.9225,
     "Rz180": 1,
     "Rz120": 0.9461,
     "Rz90": 0.9381,
     "Rz72": 0.9433,
     "Rz60": 0.9324,
     "Rz37": 0.9203
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "l",
     "il",
     "j"
    ],
    "vol": 0.4483,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "part": "R",
  "id": "R05",
  "slug": "okubo-wall-arg100",
  "axes": [
   2,
   4,
   6,
   0
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": [
    -0.042792,
    0.242684,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  },
  "image": "Atlas_R05_okubo-wall-arg100.jpg",
  "resolved": {},
  "frame4": [
   [
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  ],
  "gpuMs": 373,
  "metricMs": 934,
  "lift": "oct",
  "names": [
   "j",
   "l",
   "jl",
   "1"
  ],
  "slices": [
   {
    "axes": [
     "j",
     "l",
     "jl"
    ],
    "vol": 0.3783,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9094,
     "Rx90": 0.8924,
     "Rx72": 0.9087,
     "Rx60": 0.9159,
     "Rx37": 0.935,
     "Ry180": 1,
     "Ry120": 0.9453,
     "Ry90": 0.9245,
     "Ry72": 0.9257,
     "Ry60": 0.9338,
     "Ry37": 0.9434,
     "Rz180": 1,
     "Rz120": 0.9707,
     "Rz90": 0.9686,
     "Rz72": 0.9686,
     "Rz60": 0.975,
     "Rz37": 0.9792
    },
    "orbitDims": [
     4,
     6,
     6,
     6,
     6,
     6
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "1"
    ],
    "vol": 0.3721,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9107,
     "Rx90": 0.8892,
     "Rx72": 0.8942,
     "Rx60": 0.903,
     "Rx37": 0.9328,
     "Ry180": 1,
     "Ry120": 0.9263,
     "Ry90": 0.9095,
     "Ry72": 0.9106,
     "Ry60": 0.9221,
     "Ry37": 0.9377,
     "Rz180": 1,
     "Rz120": 0.9605,
     "Rz90": 0.9702,
     "Rz72": 0.9691,
     "Rz60": 0.9636,
     "Rz37": 0.9648
    },
    "orbitDims": [
     3,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "j",
     "jl",
     "1"
    ],
    "vol": 0.4242,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9435,
     "Rx90": 0.9455,
     "Rx72": 0.9484,
     "Rx60": 0.9464,
     "Rx37": 0.939,
     "Ry180": 1,
     "Ry120": 0.8901,
     "Ry90": 0.8711,
     "Ry72": 0.8696,
     "Ry60": 0.881,
     "Ry37": 0.907,
     "Rz180": 1,
     "Rz120": 0.8737,
     "Rz90": 0.8469,
     "Rz72": 0.842,
     "Rz60": 0.8496,
     "Rz37": 0.8853
    },
    "orbitDims": [
     3,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "l",
     "jl",
     "1"
    ],
    "vol": 0.4242,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9438,
     "Rx90": 0.9477,
     "Rx72": 0.947,
     "Rx60": 0.942,
     "Rx37": 0.9446,
     "Ry180": 1,
     "Ry120": 0.8545,
     "Ry90": 0.8239,
     "Ry72": 0.8294,
     "Ry60": 0.8397,
     "Ry37": 0.8868,
     "Rz180": 1,
     "Rz120": 0.854,
     "Rz90": 0.8209,
     "Rz72": 0.8185,
     "Rz60": 0.8311,
     "Rz37": 0.8816
    },
    "orbitDims": [
     3,
     5,
     5,
     5,
     5,
     5
    ]
   }
  ],
  "warnings": []
 },
 {
  "part": "R",
  "id": "R06",
  "slug": "okubo-wall-arg110",
  "axes": [
   2,
   4,
   6,
   0
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": [
    -0.085988,
    0.230939,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  },
  "image": "Atlas_R06_okubo-wall-arg110.jpg",
  "resolved": {},
  "frame4": [
   [
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  ],
  "gpuMs": 368,
  "metricMs": 1013,
  "lift": "oct",
  "names": [
   "j",
   "l",
   "jl",
   "1"
  ],
  "slices": [
   {
    "axes": [
     "j",
     "l",
     "jl"
    ],
    "vol": 0.3692,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9271,
     "Rx90": 0.9167,
     "Rx72": 0.9212,
     "Rx60": 0.9254,
     "Rx37": 0.9487,
     "Ry180": 1,
     "Ry120": 0.9453,
     "Ry90": 0.9326,
     "Ry72": 0.9296,
     "Ry60": 0.9389,
     "Ry37": 0.9326,
     "Rz180": 1,
     "Rz120": 0.9788,
     "Rz90": 0.9777,
     "Rz72": 0.9766,
     "Rz60": 0.9766,
     "Rz37": 0.9821
    },
    "orbitDims": [
     4,
     6,
     6,
     6,
     6,
     6
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "1"
    ],
    "vol": 0.3725,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9028,
     "Rx90": 0.8724,
     "Rx72": 0.8774,
     "Rx60": 0.8911,
     "Rx37": 0.9257,
     "Ry180": 1,
     "Ry120": 0.8897,
     "Ry90": 0.8669,
     "Ry72": 0.8718,
     "Ry60": 0.8868,
     "Ry37": 0.9098,
     "Rz180": 1,
     "Rz120": 0.9597,
     "Rz90": 0.9499,
     "Rz72": 0.9606,
     "Rz60": 0.954,
     "Rz37": 0.9626
    },
    "orbitDims": [
     3,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "j",
     "jl",
     "1"
    ],
    "vol": 0.4208,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.935,
     "Rx90": 0.9453,
     "Rx72": 0.9405,
     "Rx60": 0.933,
     "Rx37": 0.9349,
     "Ry180": 1,
     "Ry120": 0.8443,
     "Ry90": 0.8135,
     "Ry72": 0.8243,
     "Ry60": 0.8347,
     "Ry37": 0.8618,
     "Rz180": 1,
     "Rz120": 0.8459,
     "Rz90": 0.8192,
     "Rz72": 0.8189,
     "Rz60": 0.8208,
     "Rz37": 0.8654
    },
    "orbitDims": [
     3,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "l",
     "jl",
     "1"
    ],
    "vol": 0.4433,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9397,
     "Rx90": 0.9487,
     "Rx72": 0.9418,
     "Rx60": 0.9372,
     "Rx37": 0.9344,
     "Ry180": 1,
     "Ry120": 0.8271,
     "Ry90": 0.792,
     "Ry72": 0.8034,
     "Ry60": 0.8123,
     "Ry37": 0.8604,
     "Rz180": 1,
     "Rz120": 0.854,
     "Rz90": 0.8262,
     "Rz72": 0.8239,
     "Rz60": 0.8449,
     "Rz37": 0.887
    },
    "orbitDims": [
     3,
     5,
     5,
     5,
     5,
     5
    ]
   }
  ],
  "warnings": []
 },
 {
  "part": "R",
  "id": "R07",
  "slug": "okubo-wall-arg115",
  "axes": [
   2,
   4,
   6,
   0
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": [
    -0.104145,
    0.22334,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  },
  "image": "Atlas_R07_okubo-wall-arg115.jpg",
  "resolved": {},
  "frame4": [
   [
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  ],
  "gpuMs": 356,
  "metricMs": 969,
  "lift": "oct",
  "names": [
   "j",
   "l",
   "jl",
   "1"
  ],
  "slices": [
   {
    "axes": [
     "j",
     "l",
     "jl"
    ],
    "vol": 0.3679,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9288,
     "Rx90": 0.9195,
     "Rx72": 0.9238,
     "Rx60": 0.9261,
     "Rx37": 0.9421,
     "Ry180": 1,
     "Ry120": 0.9333,
     "Ry90": 0.9291,
     "Ry72": 0.9324,
     "Ry60": 0.9322,
     "Ry37": 0.9291,
     "Rz180": 1,
     "Rz120": 0.9876,
     "Rz90": 0.982,
     "Rz72": 0.982,
     "Rz60": 0.9854,
     "Rz37": 0.9898
    },
    "orbitDims": [
     4,
     6,
     6,
     6,
     6,
     6
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "1"
    ],
    "vol": 0.3738,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.8969,
     "Rx90": 0.8658,
     "Rx72": 0.8701,
     "Rx60": 0.8808,
     "Rx37": 0.921,
     "Ry180": 1,
     "Ry120": 0.8763,
     "Ry90": 0.8486,
     "Ry72": 0.8637,
     "Ry60": 0.8715,
     "Ry37": 0.897,
     "Rz180": 1,
     "Rz120": 0.949,
     "Rz90": 0.9416,
     "Rz72": 0.9448,
     "Rz60": 0.9434,
     "Rz37": 0.9551
    },
    "orbitDims": [
     3,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "j",
     "jl",
     "1"
    ],
    "vol": 0.4229,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9352,
     "Rx90": 0.9352,
     "Rx72": 0.9352,
     "Rx60": 0.9195,
     "Rx37": 0.9321,
     "Ry180": 1,
     "Ry120": 0.8244,
     "Ry90": 0.7977,
     "Ry72": 0.8138,
     "Ry60": 0.8211,
     "Ry37": 0.8556,
     "Rz180": 1,
     "Rz120": 0.8363,
     "Rz90": 0.816,
     "Rz72": 0.8093,
     "Rz60": 0.8091,
     "Rz37": 0.8587
    },
    "orbitDims": [
     3,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "l",
     "jl",
     "1"
    ],
    "vol": 0.4496,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.93,
     "Rx90": 0.9336,
     "Rx72": 0.9461,
     "Rx60": 0.9354,
     "Rx37": 0.9363,
     "Ry180": 1,
     "Ry120": 0.8125,
     "Ry90": 0.7792,
     "Ry72": 0.788,
     "Ry60": 0.7948,
     "Ry37": 0.8473,
     "Rz180": 1,
     "Rz120": 0.853,
     "Rz90": 0.8315,
     "Rz72": 0.8298,
     "Rz60": 0.8503,
     "Rz37": 0.8927
    },
    "orbitDims": [
     3,
     5,
     5,
     5,
     5,
     5
    ]
   }
  ],
  "warnings": []
 },
 {
  "part": "R",
  "id": "R08",
  "slug": "okubo-wall-arg120",
  "axes": [
   2,
   4,
   6,
   0
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": [
    -0.123214,
    0.213413,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  },
  "image": "Atlas_R08_okubo-wall-arg120.jpg",
  "resolved": {},
  "frame4": [
   [
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0
   ],
   [
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  ],
  "gpuMs": 361,
  "metricMs": 995,
  "lift": "oct",
  "names": [
   "j",
   "l",
   "jl",
   "1"
  ],
  "slices": [
   {
    "axes": [
     "j",
     "l",
     "jl"
    ],
    "vol": 0.3663,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9254,
     "Rx90": 0.9202,
     "Rx72": 0.9268,
     "Rx60": 0.9301,
     "Rx37": 0.929,
     "Ry180": 1,
     "Ry120": 0.9214,
     "Ry90": 0.9278,
     "Ry72": 0.9258,
     "Ry60": 0.9279,
     "Ry37": 0.9289,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     4,
     4,
     4,
     6,
     4,
     4
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "1"
    ],
    "vol": 0.3771,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.8847,
     "Rx90": 0.8532,
     "Rx72": 0.868,
     "Rx60": 0.8741,
     "Rx37": 0.9146,
     "Ry180": 1,
     "Ry120": 0.8557,
     "Ry90": 0.8293,
     "Ry72": 0.8429,
     "Ry60": 0.8498,
     "Ry37": 0.879,
     "Rz180": 1,
     "Rz120": 0.9317,
     "Rz90": 0.9234,
     "Rz72": 0.9306,
     "Rz60": 0.9316,
     "Rz37": 0.947
    },
    "orbitDims": [
     3,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "j",
     "jl",
     "1"
    ],
    "vol": 0.4229,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.925,
     "Rx90": 0.9241,
     "Rx72": 0.925,
     "Rx60": 0.9167,
     "Rx37": 0.9312,
     "Ry180": 1,
     "Ry120": 0.8012,
     "Ry90": 0.7761,
     "Ry72": 0.7906,
     "Ry60": 0.8052,
     "Ry37": 0.8414,
     "Rz180": 1,
     "Rz120": 0.8323,
     "Rz90": 0.8039,
     "Rz72": 0.8007,
     "Rz60": 0.8052,
     "Rz37": 0.8507
    },
    "orbitDims": [
     3,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "l",
     "jl",
     "1"
    ],
    "vol": 0.46,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9223,
     "Rx90": 0.9229,
     "Rx72": 0.9354,
     "Rx60": 0.925,
     "Rx37": 0.936,
     "Ry180": 1,
     "Ry120": 0.8018,
     "Ry90": 0.7743,
     "Ry72": 0.7808,
     "Ry60": 0.7966,
     "Ry37": 0.8416,
     "Rz180": 1,
     "Rz120": 0.8591,
     "Rz90": 0.8407,
     "Rz72": 0.8424,
     "Rz60": 0.8621,
     "Rz37": 0.9003
    },
    "orbitDims": [
     3,
     5,
     5,
     5,
     5,
     5
    ]
   }
  ],
  "warnings": []
 },
 {
  "part": "R",
  "id": "R09",
  "slug": "okubo-generic-adapted-frame",
  "frame": [
   [
    -0.852735913,
    -0.04616966,
    0.106244782,
    0.035044,
    0.008343707,
    0.343022183,
    -0.242526052,
    0.285729012
   ],
   [
    -0.074820269,
    0.19253306,
    0.865629917,
    -0.350077096,
    -0.083740253,
    -0.14282704,
    0.209073913,
    -0.119749431
   ],
   [
    0.023636165,
    0.833893977,
    0,
    0.460303313,
    -0.056631779,
    0.258761559,
    0.14329469,
    -0.038535121
   ],
   [
    0.117506433,
    -0.415330238,
    0.389024593,
    0.758398588,
    -0.196924261,
    -0.072686497,
    0.067641147,
    0.196333039
   ]
  ],
  "labels": [
   "ĉ",
   "v₁",
   "v₂",
   "c⊥"
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": [
    -0.396949,
    -0.021492,
    0.049457,
    0.016313,
    0.003884,
    0.159677,
    -0.112896,
    0.133007
   ]
  },
  "image": "Atlas_R09_okubo-generic-adapted-frame.jpg",
  "resolved": {},
  "frame4": [
   [
    -0.852735913,
    -0.04616966,
    0.106244782,
    0.035044,
    0.008343707,
    0.343022183,
    -0.242526052,
    0.285729012
   ],
   [
    -0.074820269,
    0.19253306,
    0.865629917,
    -0.350077096,
    -0.083740253,
    -0.14282704,
    0.209073913,
    -0.119749431
   ],
   [
    0.023636165,
    0.833893977,
    0,
    0.460303313,
    -0.056631779,
    0.258761559,
    0.14329469,
    -0.038535121
   ],
   [
    0.117506433,
    -0.415330238,
    0.389024593,
    0.758398589,
    -0.196924261,
    -0.072686497,
    0.067641147,
    0.196333039
   ]
  ],
  "gpuMs": 357,
  "metricMs": 833,
  "lift": "oct",
  "names": [
   "ĉ",
   "v₁",
   "v₂",
   "c⊥"
  ],
  "slices": [
   {
    "axes": [
     "ĉ",
     "v₁",
     "v₂"
    ],
    "vol": 0.2617,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 0.6488,
     "Ry90": 0.6445,
     "Ry72": 0.6514,
     "Ry60": 0.6552,
     "Ry37": 0.6698,
     "Rz180": 1,
     "Rz120": 0.6382,
     "Rz90": 0.6491,
     "Rz72": 0.6596,
     "Rz60": 0.6458,
     "Rz37": 0.6751
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "ĉ",
     "v₁",
     "c⊥"
    ],
    "vol": 0.2725,
    "sym": {
     "Mx": 0.7476,
     "My": 1,
     "Mz": 0.7476,
     "Rx180": 0.7476,
     "Rx120": 0.7594,
     "Rx90": 0.7916,
     "Rx72": 0.8275,
     "Rx60": 0.8472,
     "Rx37": 0.8965,
     "Ry180": 1,
     "Ry120": 0.6082,
     "Ry90": 0.6064,
     "Ry72": 0.602,
     "Ry60": 0.6224,
     "Ry37": 0.6615,
     "Rz180": 0.7476,
     "Rz120": 0.6104,
     "Rz90": 0.6109,
     "Rz72": 0.627,
     "Rz60": 0.6296,
     "Rz37": 0.6637
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "ĉ",
     "v₂",
     "c⊥"
    ],
    "vol": 0.2725,
    "sym": {
     "Mx": 0.7476,
     "My": 1,
     "Mz": 0.7476,
     "Rx180": 0.7476,
     "Rx120": 0.7594,
     "Rx90": 0.7916,
     "Rx72": 0.8275,
     "Rx60": 0.8472,
     "Rx37": 0.8965,
     "Ry180": 1,
     "Ry120": 0.6082,
     "Ry90": 0.6064,
     "Ry72": 0.602,
     "Ry60": 0.6224,
     "Ry37": 0.6615,
     "Rz180": 0.7476,
     "Rz120": 0.6104,
     "Rz90": 0.6109,
     "Rz72": 0.627,
     "Rz60": 0.6296,
     "Rz37": 0.6637
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "v₁",
     "v₂",
     "c⊥"
    ],
    "vol": 0.3117,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.9815,
     "Rx90": 0.9801,
     "Rx72": 0.9815,
     "Rx60": 0.9815,
     "Rx37": 0.9854,
     "Ry180": 1,
     "Ry120": 0.9828,
     "Ry90": 0.9815,
     "Ry72": 0.9801,
     "Ry60": 0.9828,
     "Ry37": 0.9854,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 },
 {
  "part": "R",
  "id": "R10",
  "slug": "petersson-90-W",
  "axes": [
   0,
   4,
   7,
   1
  ],
  "gradient": "Pastel",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 2,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": -1,
   "hf8_theta": 90,
   "c": [
    -0.085988,
    0.230939,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  },
  "image": "Atlas_R10_petersson-90-W.jpg",
  "resolved": {},
  "frame4": [
   [
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1
   ],
   [
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  ],
  "gpuMs": 1671,
  "metricMs": 905,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "kl",
   "i"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "kl"
    ],
    "vol": 0.5221,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "i"
    ],
    "vol": 0.4458,
    "sym": {
     "Mx": 0.74,
     "My": 1,
     "Mz": 0.74,
     "Rx180": 0.74,
     "Rx120": 0.7397,
     "Rx90": 0.7508,
     "Rx72": 0.7757,
     "Rx60": 0.8007,
     "Rx37": 0.8491,
     "Ry180": 1,
     "Ry120": 0.7561,
     "Ry90": 0.727,
     "Ry72": 0.7394,
     "Ry60": 0.7572,
     "Ry37": 0.8142,
     "Rz180": 0.74,
     "Rz120": 0.7691,
     "Rz90": 0.8115,
     "Rz72": 0.8301,
     "Rz60": 0.8432,
     "Rz37": 0.8929
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "kl",
     "i"
    ],
    "vol": 0.4458,
    "sym": {
     "Mx": 0.74,
     "My": 1,
     "Mz": 0.74,
     "Rx180": 0.74,
     "Rx120": 0.7397,
     "Rx90": 0.7508,
     "Rx72": 0.7757,
     "Rx60": 0.8007,
     "Rx37": 0.8491,
     "Ry180": 1,
     "Ry120": 0.7561,
     "Ry90": 0.727,
     "Ry72": 0.7394,
     "Ry60": 0.7572,
     "Ry37": 0.8142,
     "Rz180": 0.74,
     "Rz120": 0.7691,
     "Rz90": 0.8115,
     "Rz72": 0.8301,
     "Rz60": 0.8432,
     "Rz37": 0.8929
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "l",
     "kl",
     "i"
    ],
    "vol": 0.4608,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.8768,
     "Rx90": 0.8666,
     "Rx72": 0.8722,
     "Rx60": 0.8758,
     "Rx37": 0.9129,
     "Ry180": 1,
     "Ry120": 0.8853,
     "Ry90": 0.8645,
     "Ry72": 0.8689,
     "Ry60": 0.8752,
     "Ry37": 0.9137,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     4,
     4,
     4,
     4,
     4
    ]
   }
  ],
  "warnings": []
 },
 {
  "part": "R",
  "id": "R11",
  "slug": "petersson-60-W-control",
  "axes": [
   0,
   4,
   7,
   1
  ],
  "gradient": "Neon",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 2,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": -1,
   "hf8_theta": 60,
   "c": [
    -0.085988,
    0.230939,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  },
  "image": "Atlas_R11_petersson-60-W-control.jpg",
  "resolved": {},
  "frame4": [
   [
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1
   ],
   [
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  ],
  "gpuMs": 354,
  "metricMs": 869,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "kl",
   "i"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "kl"
    ],
    "vol": 0.4363,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.8558,
     "Rx90": 0.8338,
     "Rx72": 0.8299,
     "Rx60": 0.8465,
     "Rx37": 0.8915,
     "Ry180": 1,
     "Ry120": 0.8199,
     "Ry90": 0.792,
     "Ry72": 0.8077,
     "Ry60": 0.8225,
     "Ry37": 0.8668,
     "Rz180": 1,
     "Rz120": 0.9533,
     "Rz90": 0.9571,
     "Rz72": 0.9452,
     "Rz60": 0.9378,
     "Rz37": 0.9505
    },
    "orbitDims": [
     4,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "i"
    ],
    "vol": 0.4642,
    "sym": {
     "Mx": 0.7601,
     "My": 1,
     "Mz": 0.7601,
     "Rx180": 0.7601,
     "Rx120": 0.7537,
     "Rx90": 0.7512,
     "Rx72": 0.7711,
     "Rx60": 0.7836,
     "Rx37": 0.7961,
     "Ry180": 1,
     "Ry120": 0.7772,
     "Ry90": 0.7634,
     "Ry72": 0.7697,
     "Ry60": 0.776,
     "Ry37": 0.8021,
     "Rz180": 0.7601,
     "Rz120": 0.7766,
     "Rz90": 0.7838,
     "Rz72": 0.7884,
     "Rz60": 0.8096,
     "Rz37": 0.846
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "kl",
     "i"
    ],
    "vol": 0.3458,
    "sym": {
     "Mx": 0.7074,
     "My": 1,
     "Mz": 0.7074,
     "Rx180": 0.7074,
     "Rx120": 0.7091,
     "Rx90": 0.7492,
     "Rx72": 0.7617,
     "Rx60": 0.7701,
     "Rx37": 0.817,
     "Ry180": 1,
     "Ry120": 0.67,
     "Ry90": 0.637,
     "Ry72": 0.6499,
     "Ry60": 0.6744,
     "Ry37": 0.7305,
     "Rz180": 0.7074,
     "Rz120": 0.6822,
     "Rz90": 0.6967,
     "Rz72": 0.7193,
     "Rz60": 0.7476,
     "Rz37": 0.8149
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "l",
     "kl",
     "i"
    ],
    "vol": 0.3862,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.8586,
     "Rx90": 0.8683,
     "Rx72": 0.8607,
     "Rx60": 0.8571,
     "Rx37": 0.8702,
     "Ry180": 1,
     "Ry120": 0.8294,
     "Ry90": 0.8159,
     "Ry72": 0.8187,
     "Ry60": 0.8163,
     "Ry37": 0.839,
     "Rz180": 1,
     "Rz120": 0.7562,
     "Rz90": 0.7364,
     "Rz72": 0.7554,
     "Rz60": 0.769,
     "Rz37": 0.8278
    },
    "orbitDims": [
     5,
     5,
     5,
     5,
     5,
     5
    ]
   }
  ],
  "warnings": []
 },
 {
  "part": "R",
  "id": "R12",
  "slug": "okubo-W-control",
  "axes": [
   0,
   4,
   7,
   1
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "c": [
    -0.085988,
    0.230939,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  },
  "image": "Atlas_R12_okubo-W-control.jpg",
  "resolved": {},
  "frame4": [
   [
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1
   ],
   [
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  ],
  "gpuMs": 365,
  "metricMs": 920,
  "lift": "oct",
  "names": [
   "1",
   "l",
   "kl",
   "i"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "l",
     "kl"
    ],
    "vol": 0.4371,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.8521,
     "Rx90": 0.8338,
     "Rx72": 0.8376,
     "Rx60": 0.8561,
     "Rx37": 0.8878,
     "Ry180": 1,
     "Ry120": 0.9282,
     "Ry90": 0.9455,
     "Ry72": 0.9355,
     "Ry60": 0.9384,
     "Ry37": 0.9294,
     "Rz180": 1,
     "Rz120": 0.8245,
     "Rz90": 0.792,
     "Rz72": 0.804,
     "Rz60": 0.8259,
     "Rz37": 0.8621
    },
    "orbitDims": [
     4,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "i"
    ],
    "vol": 0.3458,
    "sym": {
     "Mx": 0.7074,
     "My": 1,
     "Mz": 0.7074,
     "Rx180": 0.7074,
     "Rx120": 0.7091,
     "Rx90": 0.7492,
     "Rx72": 0.7617,
     "Rx60": 0.7701,
     "Rx37": 0.817,
     "Ry180": 1,
     "Ry120": 0.67,
     "Ry90": 0.637,
     "Ry72": 0.6499,
     "Ry60": 0.6744,
     "Ry37": 0.7305,
     "Rz180": 0.7074,
     "Rz120": 0.6822,
     "Rz90": 0.6967,
     "Rz72": 0.7193,
     "Rz60": 0.7476,
     "Rz37": 0.8149
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "kl",
     "i"
    ],
    "vol": 0.4642,
    "sym": {
     "Mx": 0.7601,
     "My": 1,
     "Mz": 0.7601,
     "Rx180": 0.7601,
     "Rx120": 0.7537,
     "Rx90": 0.7512,
     "Rx72": 0.7711,
     "Rx60": 0.7836,
     "Rx37": 0.7961,
     "Ry180": 1,
     "Ry120": 0.7772,
     "Ry90": 0.7634,
     "Ry72": 0.7697,
     "Ry60": 0.776,
     "Ry37": 0.8021,
     "Rz180": 0.7601,
     "Rz120": 0.7766,
     "Rz90": 0.7838,
     "Rz72": 0.7884,
     "Rz60": 0.8096,
     "Rz37": 0.846
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "l",
     "kl",
     "i"
    ],
    "vol": 0.385,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.8145,
     "Rx90": 0.801,
     "Rx72": 0.8137,
     "Rx60": 0.8235,
     "Rx37": 0.8456,
     "Ry180": 1,
     "Ry120": 0.8483,
     "Ry90": 0.8657,
     "Ry72": 0.8574,
     "Ry60": 0.8573,
     "Ry37": 0.8753,
     "Rz180": 1,
     "Rz120": 0.7626,
     "Rz90": 0.7364,
     "Rz72": 0.7346,
     "Rz60": 0.754,
     "Rz37": 0.8069
    },
    "orbitDims": [
     3,
     5,
     5,
     5,
     5,
     5
    ]
   }
  ],
  "warnings": []
 },
 {
  "part": "R",
  "id": "R13",
  "slug": "petersson-30-FC-cA",
  "axes": [
   0,
   2,
   4,
   1
  ],
  "gradient": "Sunset",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 2,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": -1,
   "hf8_theta": 30,
   "c": [
    -0.085988,
    0.230939,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  },
  "image": "Atlas_R13_petersson-30-FC-cA.jpg",
  "resolved": {},
  "frame4": [
   [
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  ],
  "gpuMs": 356,
  "metricMs": 841,
  "lift": "oct",
  "names": [
   "1",
   "j",
   "l",
   "i"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.4179,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.7874,
     "Rx90": 0.7696,
     "Rx72": 0.7728,
     "Rx60": 0.7856,
     "Rx37": 0.8323,
     "Ry180": 1,
     "Ry120": 0.9316,
     "Ry90": 0.9254,
     "Ry72": 0.9252,
     "Ry60": 0.932,
     "Ry37": 0.941,
     "Rz180": 1,
     "Rz120": 0.8068,
     "Rz90": 0.7792,
     "Rz72": 0.8043,
     "Rz60": 0.8148,
     "Rz37": 0.856
    },
    "orbitDims": [
     4,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "i"
    ],
    "vol": 0.3596,
    "sym": {
     "Mx": 0.6344,
     "My": 1,
     "Mz": 0.6344,
     "Rx180": 0.6344,
     "Rx120": 0.681,
     "Rx90": 0.7249,
     "Rx72": 0.7641,
     "Rx60": 0.7905,
     "Rx37": 0.863,
     "Ry180": 1,
     "Ry120": 0.6421,
     "Ry90": 0.6282,
     "Ry72": 0.6371,
     "Ry60": 0.6482,
     "Ry37": 0.7228,
     "Rz180": 0.6344,
     "Rz120": 0.6718,
     "Rz90": 0.6887,
     "Rz72": 0.7116,
     "Rz60": 0.7307,
     "Rz37": 0.7777
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "i"
    ],
    "vol": 0.4808,
    "sym": {
     "Mx": 0.7462,
     "My": 1,
     "Mz": 0.7462,
     "Rx180": 0.7462,
     "Rx120": 0.7236,
     "Rx90": 0.7199,
     "Rx72": 0.7398,
     "Rx60": 0.7672,
     "Rx37": 0.8351,
     "Ry180": 1,
     "Ry120": 0.7548,
     "Ry90": 0.7309,
     "Ry72": 0.7351,
     "Ry60": 0.7561,
     "Ry37": 0.802,
     "Rz180": 0.7462,
     "Rz120": 0.7526,
     "Rz90": 0.7798,
     "Rz72": 0.793,
     "Rz60": 0.8124,
     "Rz37": 0.8593
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "i"
    ],
    "vol": 0.3992,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.8839,
     "Rx90": 0.8627,
     "Rx72": 0.8765,
     "Rx60": 0.8802,
     "Rx37": 0.9048,
     "Ry180": 1,
     "Ry120": 0.8712,
     "Ry90": 0.868,
     "Ry72": 0.8667,
     "Ry60": 0.8768,
     "Ry37": 0.9091,
     "Rz180": 1,
     "Rz120": 0.8038,
     "Rz90": 0.7767,
     "Rz72": 0.7856,
     "Rz60": 0.7962,
     "Rz37": 0.8369
    },
    "orbitDims": [
     3,
     5,
     5,
     5,
     5,
     5
    ]
   }
  ],
  "warnings": []
 },
 {
  "part": "R",
  "id": "R14",
  "slug": "petersson-60-FC-cA",
  "axes": [
   0,
   2,
   4,
   1
  ],
  "gradient": "Neon",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 2,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": -1,
   "hf8_theta": 60,
   "c": [
    -0.085988,
    0.230939,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  },
  "image": "Atlas_R14_petersson-60-FC-cA.jpg",
  "resolved": {},
  "frame4": [
   [
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  ],
  "gpuMs": 363,
  "metricMs": 853,
  "lift": "oct",
  "names": [
   "1",
   "j",
   "l",
   "i"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.4179,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.8312,
     "Rx90": 0.822,
     "Rx72": 0.83,
     "Rx60": 0.8352,
     "Rx37": 0.8794,
     "Ry180": 1,
     "Ry120": 0.9315,
     "Ry90": 0.9422,
     "Ry72": 0.9383,
     "Ry60": 0.9347,
     "Ry37": 0.9355,
     "Rz180": 1,
     "Rz120": 0.8423,
     "Rz90": 0.8264,
     "Rz72": 0.8399,
     "Rz60": 0.8481,
     "Rz37": 0.884
    },
    "orbitDims": [
     4,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "i"
    ],
    "vol": 0.3596,
    "sym": {
     "Mx": 0.6344,
     "My": 1,
     "Mz": 0.6344,
     "Rx180": 0.6344,
     "Rx120": 0.681,
     "Rx90": 0.7249,
     "Rx72": 0.7641,
     "Rx60": 0.7905,
     "Rx37": 0.863,
     "Ry180": 1,
     "Ry120": 0.6421,
     "Ry90": 0.6282,
     "Ry72": 0.6371,
     "Ry60": 0.6482,
     "Ry37": 0.7228,
     "Rz180": 0.6344,
     "Rz120": 0.6718,
     "Rz90": 0.6887,
     "Rz72": 0.7116,
     "Rz60": 0.7307,
     "Rz37": 0.7777
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "i"
    ],
    "vol": 0.4642,
    "sym": {
     "Mx": 0.7601,
     "My": 1,
     "Mz": 0.7601,
     "Rx180": 0.7601,
     "Rx120": 0.7537,
     "Rx90": 0.7512,
     "Rx72": 0.7711,
     "Rx60": 0.7836,
     "Rx37": 0.7961,
     "Ry180": 1,
     "Ry120": 0.7772,
     "Ry90": 0.7634,
     "Ry72": 0.7697,
     "Ry60": 0.776,
     "Ry37": 0.8021,
     "Rz180": 0.7601,
     "Rz120": 0.7766,
     "Rz90": 0.7838,
     "Rz72": 0.7884,
     "Rz60": 0.8096,
     "Rz37": 0.846
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "i"
    ],
    "vol": 0.4129,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.8853,
     "Rx90": 0.8708,
     "Rx72": 0.8683,
     "Rx60": 0.8733,
     "Rx37": 0.8831,
     "Ry180": 1,
     "Ry120": 0.9007,
     "Ry90": 0.8912,
     "Ry72": 0.8957,
     "Ry60": 0.9059,
     "Ry37": 0.9327,
     "Rz180": 1,
     "Rz120": 0.8389,
     "Rz90": 0.8007,
     "Rz72": 0.7957,
     "Rz60": 0.8108,
     "Rz37": 0.8693
    },
    "orbitDims": [
     3,
     5,
     5,
     5,
     5,
     5
    ]
   }
  ],
  "warnings": []
 },
 {
  "part": "R",
  "id": "R15",
  "slug": "petersson-90-FC-cA",
  "axes": [
   0,
   2,
   4,
   1
  ],
  "gradient": "Pastel",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 2,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": -1,
   "hf8_theta": 90,
   "c": [
    -0.085988,
    0.230939,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  },
  "image": "Atlas_R15_petersson-90-FC-cA.jpg",
  "resolved": {},
  "frame4": [
   [
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  ],
  "gpuMs": 358,
  "metricMs": 826,
  "lift": "oct",
  "names": [
   "1",
   "j",
   "l",
   "i"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.4383,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.811,
     "Rx90": 0.8062,
     "Rx72": 0.8017,
     "Rx60": 0.8119,
     "Rx37": 0.8668,
     "Ry180": 1,
     "Ry120": 0.9158,
     "Ry90": 0.909,
     "Ry72": 0.9156,
     "Ry60": 0.9171,
     "Ry37": 0.9358,
     "Rz180": 1,
     "Rz120": 0.884,
     "Rz90": 0.8651,
     "Rz72": 0.883,
     "Rz60": 0.9003,
     "Rz37": 0.917
    },
    "orbitDims": [
     4,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "i"
    ],
    "vol": 0.3596,
    "sym": {
     "Mx": 0.6344,
     "My": 1,
     "Mz": 0.6344,
     "Rx180": 0.6344,
     "Rx120": 0.681,
     "Rx90": 0.7249,
     "Rx72": 0.7641,
     "Rx60": 0.7905,
     "Rx37": 0.863,
     "Ry180": 1,
     "Ry120": 0.6421,
     "Ry90": 0.6282,
     "Ry72": 0.6371,
     "Ry60": 0.6482,
     "Ry37": 0.7228,
     "Rz180": 0.6344,
     "Rz120": 0.6718,
     "Rz90": 0.6887,
     "Rz72": 0.7116,
     "Rz60": 0.7307,
     "Rz37": 0.7777
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "i"
    ],
    "vol": 0.4458,
    "sym": {
     "Mx": 0.74,
     "My": 1,
     "Mz": 0.74,
     "Rx180": 0.74,
     "Rx120": 0.7397,
     "Rx90": 0.7508,
     "Rx72": 0.7757,
     "Rx60": 0.8007,
     "Rx37": 0.8491,
     "Ry180": 1,
     "Ry120": 0.7561,
     "Ry90": 0.727,
     "Ry72": 0.7394,
     "Ry60": 0.7572,
     "Ry37": 0.8142,
     "Rz180": 0.74,
     "Rz120": 0.7691,
     "Rz90": 0.8115,
     "Rz72": 0.8301,
     "Rz60": 0.8432,
     "Rz37": 0.8929
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "i"
    ],
    "vol": 0.4083,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.8461,
     "Rx90": 0.826,
     "Rx72": 0.8235,
     "Rx60": 0.8435,
     "Rx37": 0.8962,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 0.8561,
     "Rz90": 0.8301,
     "Rz72": 0.841,
     "Rz60": 0.8528,
     "Rz37": 0.8988
    },
    "orbitDims": [
     3,
     5,
     5,
     5,
     5,
     5
    ]
   }
  ],
  "warnings": []
 },
 {
  "part": "R",
  "id": "R16",
  "slug": "petersson-150-FC-cA",
  "axes": [
   0,
   2,
   4,
   1
  ],
  "gradient": "Viridis-like",
  "file": "HF8D.ufm",
  "entry": "Julia8",
  "maxiter": 20,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 8,
   "hf8_kind": 2,
   "hf8_g1": -1,
   "hf8_g2": -1,
   "hf8_g3": -1,
   "hf8_theta": 150,
   "c": [
    -0.085988,
    0.230939,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  },
  "image": "Atlas_R16_petersson-150-FC-cA.jpg",
  "resolved": {},
  "frame4": [
   [
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0
   ]
  ],
  "gpuMs": 347,
  "metricMs": 692,
  "lift": "oct",
  "names": [
   "1",
   "j",
   "l",
   "i"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.2833,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.7481,
     "Rx90": 0.7141,
     "Rx72": 0.7334,
     "Rx60": 0.7536,
     "Rx37": 0.8187,
     "Ry180": 1,
     "Ry120": 0.7,
     "Ry90": 0.6577,
     "Ry72": 0.6691,
     "Ry60": 0.6938,
     "Ry37": 0.7792,
     "Rz180": 1,
     "Rz120": 0.9116,
     "Rz90": 0.8765,
     "Rz72": 0.8924,
     "Rz60": 0.909,
     "Rz37": 0.8982
    },
    "orbitDims": [
     5,
     5,
     5,
     5,
     5,
     5
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "i"
    ],
    "vol": 0.3596,
    "sym": {
     "Mx": 0.6344,
     "My": 1,
     "Mz": 0.6344,
     "Rx180": 0.6344,
     "Rx120": 0.681,
     "Rx90": 0.7249,
     "Rx72": 0.7641,
     "Rx60": 0.7905,
     "Rx37": 0.863,
     "Ry180": 1,
     "Ry120": 0.6421,
     "Ry90": 0.6282,
     "Ry72": 0.6371,
     "Ry60": 0.6482,
     "Ry37": 0.7228,
     "Rz180": 0.6344,
     "Rz120": 0.6718,
     "Rz90": 0.6887,
     "Rz72": 0.7116,
     "Rz60": 0.7307,
     "Rz37": 0.7777
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "l",
     "i"
    ],
    "vol": 0.2562,
    "sym": {
     "Mx": 0.6915,
     "My": 1,
     "Mz": 0.6915,
     "Rx180": 0.6915,
     "Rx120": 0.6337,
     "Rx90": 0.6305,
     "Rx72": 0.6497,
     "Rx60": 0.6785,
     "Rx37": 0.7539,
     "Ry180": 1,
     "Ry120": 0.7056,
     "Ry90": 0.6899,
     "Ry72": 0.6951,
     "Ry60": 0.703,
     "Ry37": 0.7246,
     "Rz180": 0.6915,
     "Rz120": 0.5342,
     "Rz90": 0.5118,
     "Rz72": 0.5185,
     "Rz60": 0.5579,
     "Rz37": 0.6444
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "j",
     "l",
     "i"
    ],
    "vol": 0.2737,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 0.7443,
     "Rx90": 0.7132,
     "Rx72": 0.728,
     "Rx60": 0.7424,
     "Rx37": 0.8133,
     "Ry180": 1,
     "Ry120": 0.9309,
     "Ry90": 0.928,
     "Ry72": 0.9324,
     "Ry60": 0.9337,
     "Ry37": 0.9522,
     "Rz180": 1,
     "Rz120": 0.6833,
     "Rz90": 0.6524,
     "Rz72": 0.6595,
     "Rz60": 0.6743,
     "Rz37": 0.7594
    },
    "orbitDims": [
     5,
     5,
     5,
     5,
     5,
     5
    ]
   }
  ],
  "warnings": []
 },
 {
  "part": "R",
  "id": "R17",
  "slug": "kaplansky-okubo-a1-b1-20it",
  "axes": [
   0,
   1,
   2,
   4
  ],
  "gradient": "Aurora",
  "file": "HF8D.ufm",
  "entry": "Bilateral8",
  "maxiter": 20,
  "extent": 1.4,
  "outside": {
   "file": "HF8D.ucl",
   "entry": "OrbitTrap8D",
   "params": {},
   "density": 0.35,
   "offset": 100
  },
  "params": {
   "hf8_algebra": 6,
   "a": [
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "b": [
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   "c": [
    -0.35,
    0.45,
    0,
    0,
    0.35,
    0,
    0,
    0
   ]
  },
  "image": "Atlas_R17_kaplansky-okubo-a1-b1-20it.jpg",
  "resolved": {},
  "frame4": [
   [
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0
   ],
   [
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0
   ]
  ],
  "gpuMs": 2204,
  "metricMs": 1150,
  "lift": "oct",
  "names": [
   "1",
   "i",
   "j",
   "l"
  ],
  "slices": [
   {
    "axes": [
     "1",
     "i",
     "j"
    ],
    "vol": 0.2133,
    "sym": {
     "Mx": 0.4025,
     "My": 0.4025,
     "Mz": 1,
     "Rx180": 0.4025,
     "Rx120": 0.4683,
     "Rx90": 0.5382,
     "Rx72": 0.5997,
     "Rx60": 0.6367,
     "Rx37": 0.7332,
     "Ry180": 0.4025,
     "Ry120": 0.4708,
     "Ry90": 0.4693,
     "Ry72": 0.5015,
     "Ry60": 0.552,
     "Ry37": 0.5871,
     "Rz180": 1,
     "Rz120": 0.4194,
     "Rz90": 0.3641,
     "Rz72": 0.3934,
     "Rz60": 0.4386,
     "Rz37": 0.5299
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "i",
     "l"
    ],
    "vol": 0.2225,
    "sym": {
     "Mx": 0.3379,
     "My": 0.4376,
     "Mz": 0.5407,
     "Rx180": 0.3379,
     "Rx120": 0.4176,
     "Rx90": 0.4972,
     "Rx72": 0.5501,
     "Rx60": 0.6,
     "Rx37": 0.717,
     "Ry180": 0.4376,
     "Ry120": 0.3721,
     "Ry90": 0.38,
     "Ry72": 0.4077,
     "Ry60": 0.439,
     "Ry37": 0.4937,
     "Rz180": 0.5407,
     "Rz120": 0.3841,
     "Rz90": 0.3587,
     "Rz72": 0.3855,
     "Rz60": 0.4119,
     "Rz37": 0.4696
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "1",
     "j",
     "l"
    ],
    "vol": 0.2104,
    "sym": {
     "Mx": 0.4795,
     "My": 1,
     "Mz": 0.4795,
     "Rx180": 0.4795,
     "Rx120": 0.5383,
     "Rx90": 0.624,
     "Rx72": 0.6716,
     "Rx60": 0.6983,
     "Rx37": 0.7833,
     "Ry180": 1,
     "Ry120": 0.486,
     "Ry90": 0.4225,
     "Ry72": 0.4454,
     "Ry60": 0.4874,
     "Ry37": 0.5883,
     "Rz180": 0.4795,
     "Rz120": 0.5205,
     "Rz90": 0.5326,
     "Rz72": 0.578,
     "Rz60": 0.6218,
     "Rz37": 0.642
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   },
   {
    "axes": [
     "i",
     "j",
     "l"
    ],
    "vol": 0.2904,
    "sym": {
     "Mx": 1,
     "My": 1,
     "Mz": 1,
     "Rx180": 1,
     "Rx120": 1,
     "Rx90": 1,
     "Rx72": 1,
     "Rx60": 1,
     "Rx37": 1,
     "Ry180": 1,
     "Ry120": 1,
     "Ry90": 1,
     "Ry72": 1,
     "Ry60": 1,
     "Ry37": 1,
     "Rz180": 1,
     "Rz120": 1,
     "Rz90": 1,
     "Rz72": 1,
     "Rz60": 1,
     "Rz37": 1
    },
    "orbitDims": [
     3,
     3,
     3,
     3,
     3,
     3
    ]
   }
  ],
  "warnings": []
 }
]

==> anc/results/run_compare_gpu_2026-09-30T07-31-48/manifest.json <==
{
 "script": "compare_gpu_v1.py",
 "version": 1,
 "timestamp": "2026-09-30T07-31-48",
 "command": "python \"2. Scripts/Atlas_HF8D_4Slices/compare_gpu_v1.py\" \"7. Results\\Atlas_HF8D_4Slices\\run_validate_gpu_2026-09-30T07-29-55\"",
 "environment": {
  "python": "3.11.9",
  "numpy": "2.4.6",
  "platform": "Windows-10-10.0.26200-SP0"
 },
 "inputs": {
  "validate_gpu_run": "7. Results\\Atlas_HF8D_4Slices\\run_validate_gpu_2026-09-30T07-29-55",
  "cases.json": "42070daa286bfb68723515a09f98db843021dc6904d5bba6620a8012d8cdf5db",
  "hf8np_v1.py": "ccf988e5dcb7ffb6acec9d929e6c69c7878719c2b509372920325854c9ea207f",
  "compare_gpu_v1.py": "0378198c2a98e409ae86200678b18686393b0acbedb283d12ce6c15d8b232e4e"
 },
 "outputs": [
  {
   "file": "closed_okubo_1_i.png",
   "sha256": "5df5dccf26cac0ce54972c35c82b09a811f0acaedac786aa8b238aba35dff04f"
  },
  {
   "file": "closed_okubo_1_j.png",
   "sha256": "5df5dccf26cac0ce54972c35c82b09a811f0acaedac786aa8b238aba35dff04f"
  },
  {
   "file": "closed_okubo_1_jl.png",
   "sha256": "9bb483814907f5f54e98d0572bc97d4eab1798c880f19ea1486f58ac21884b88"
  },
  {
   "file": "closed_okubo_1_l.png",
   "sha256": "9bb483814907f5f54e98d0572bc97d4eab1798c880f19ea1486f58ac21884b88"
  },
  {
   "file": "closed_okubo_generic.png",
   "sha256": "6607d861720cf534f4a10e36ec271481bf06384fc341ad714c4812be3b5543fe"
  },
  {
   "file": "closed_okubo_j_l.png",
   "sha256": "695f5a93ed0ba1c93d7456d7eb0b57b2aae62f6cc1fa6fc73c57a9b1b6e72397"
  },
  {
   "file": "closed_para_1_l.png",
   "sha256": "5df5dccf26cac0ce54972c35c82b09a811f0acaedac786aa8b238aba35dff04f"
  },
  {
   "file": "closed_para_j_l.png",
   "sha256": "389ee531aee94d595c29a6d7563202f3255f4985a39b81eef2ecd2a54c902f36"
  },
  {
   "file": "closed_sokubo_1_l.png",
   "sha256": "0c0f57eaff93d1c49af69c04fcbf6cc8d39e2ee976e1d34bf4629ce4ef17d619"
  },
  {
   "file": "diff_okubo_1_i.png",
   "sha256": "56756d18d9436001ca68de1cdbab6d0b0d7102ef5b9e09f3f9826369f45ce090"
  },
  {
   "file": "diff_okubo_1_j.png",
   "sha256": "9a005c13c4072e51e65751cd92355b97783b8bb78eba5cb65905ec27c155e7e3"
  },
  {
   "file": "diff_okubo_1_jl.png",
   "sha256": "bae7aff63b5cb1472ca2266796a8a3d15b7a1547fd33884069cb1d033f692cc7"
  },
  {
   "file": "diff_okubo_1_l.png",
   "sha256": "1ff34173879adfc5583e35da97ffac77ba9d8a5462e5fb5fd328d5a8fe098c3b"
  },
  {
   "file": "diff_okubo_generic.png",
   "sha256": "596dab670458a7c401f7d4210b0804c623981fba9148146cb7dba5e98fb0f2c9"
  },
  {
   "file": "diff_okubo_j_l.png",
   "sha256": "cfb4a5ee6a6c9d72863b1bcae71519e93cc976f3868f94bfa6bb7a5354e6414a"
  },
  {
   "file": "diff_para_1_l.png",
   "sha256": "56756d18d9436001ca68de1cdbab6d0b0d7102ef5b9e09f3f9826369f45ce090"
  },
  {
   "file": "diff_para_j_l.png",
   "sha256": "c44c2df63343387efd8dce4b1e19a5cb9083c3196fd59287252916bdf7e72cc9"
  },
  {
   "file": "diff_sokubo_1_l.png",
   "sha256": "60c5f8674435c20941e7b55f9785cd9a633bbaa6b9190e5050864435750bf6ec"
  },
  {
   "file": "results.json",
   "sha256": "e8f8690bb576646c46b83994bd252c9f62242f0a4207566d91755eff19dedaed"
  }
 ],
 "conclusions": [
  "okubo_1_i: GPU = closed form on 159991 of 160000 pixels; numpy = closed form on 160000; GPU = CPU on 159991",
  "okubo_1_l: GPU = closed form on 159994 of 160000 pixels; numpy = closed form on 160000; GPU = CPU on 159994",
  "okubo_1_jl: GPU = closed form on 159996 of 160000 pixels; numpy = closed form on 160000; GPU = CPU on 159996",
  "okubo_1_j: GPU = closed form on 159994 of 160000 pixels; numpy = closed form on 160000; GPU = CPU on 159994",
  "okubo_j_l: GPU = closed form on 160000 of 160000 pixels; numpy = closed form on 160000; GPU = CPU on 160000",
  "okubo_generic: GPU = closed form on 160000 of 160000 pixels; numpy = closed form on 160000; GPU = CPU on 160000",
  "para_1_l: GPU = closed form on 159991 of 160000 pixels; numpy = closed form on 160000; GPU = CPU on 159991",
  "para_j_l: GPU = closed form on 160000 of 160000 pixels; numpy = closed form on 160000; GPU = CPU on 160000",
  "sokubo_1_l: GPU = closed form on 159998 of 160000 pixels; numpy = closed form on 160000; GPU = CPU on 159998"
 ],
 "limitations": [
  "The closed form is evaluated in double precision with the same bailout (100) and number of iterations as the renderer; disagreements are expected only at pixels whose orbit escapes or not within rounding of the threshold.",
  "For the split Okubo algebra the direct iterations in R^8 (GPU, CPU, numpy) can leave the invariant plane span(c, c*c) by rounding (transverse instability, verify_theory_v2.py R8); the planar model is the exact dynamics."
 ]
}

==> anc/results/run_compare_gpu_2026-09-30T07-31-48/results.json <==
{
 "okubo_1_i": {
  "pixels": 160000,
  "inside": {
   "gpu": 12013,
   "cpu": 12014,
   "numpy": 12014,
   "closed": 12014
  },
  "agreement": {
   "gpu=cpu": 159991,
   "gpu=numpy": 159991,
   "gpu=closed": 159991,
   "cpu=numpy": 160000,
   "cpu=closed": 160000,
   "numpy=closed": 160000
  },
  "agreement_share": {
   "gpu=cpu": 0.99994375,
   "gpu=numpy": 0.99994375,
   "gpu=closed": 0.99994375,
   "cpu=numpy": 1.0,
   "cpu=closed": 1.0,
   "numpy=closed": 1.0
  },
  "degenerate_pixels": 0,
  "Delta<0 pixels": 0
 },
 "okubo_1_l": {
  "pixels": 160000,
  "inside": {
   "gpu": 19962,
   "cpu": 19958,
   "numpy": 19958,
   "closed": 19958
  },
  "agreement": {
   "gpu=cpu": 159994,
   "gpu=numpy": 159994,
   "gpu=closed": 159994,
   "cpu=numpy": 160000,
   "cpu=closed": 160000,
   "numpy=closed": 160000
  },
  "agreement_share": {
   "gpu=cpu": 0.9999625,
   "gpu=numpy": 0.9999625,
   "gpu=closed": 0.9999625,
   "cpu=numpy": 1.0,
   "cpu=closed": 1.0,
   "numpy=closed": 1.0
  },
  "degenerate_pixels": 0,
  "Delta<0 pixels": 0
 },
 "okubo_1_jl": {
  "pixels": 160000,
  "inside": {
   "gpu": 19962,
   "cpu": 19958,
   "numpy": 19958,
   "closed": 19958
  },
  "agreement": {
   "gpu=cpu": 159996,
   "gpu=numpy": 159996,
   "gpu=closed": 159996,
   "cpu=numpy": 160000,
   "cpu=closed": 160000,
   "numpy=closed": 160000
  },
  "agreement_share": {
   "gpu=cpu": 0.999975,
   "gpu=numpy": 0.999975,
   "gpu=closed": 0.999975,
   "cpu=numpy": 1.0,
   "cpu=closed": 1.0,
   "numpy=closed": 1.0
  },
  "degenerate_pixels": 0,
  "Delta<0 pixels": 0
 },
 "okubo_1_j": {
  "pixels": 160000,
  "inside": {
   "gpu": 12012,
   "cpu": 12014,
   "numpy": 12014,
   "closed": 12014
  },
  "agreement": {
   "gpu=cpu": 159994,
   "gpu=numpy": 159994,
   "gpu=closed": 159994,
   "cpu=numpy": 160000,
   "cpu=closed": 160000,
   "numpy=closed": 160000
  },
  "agreement_share": {
   "gpu=cpu": 0.9999625,
   "gpu=numpy": 0.9999625,
   "gpu=closed": 0.9999625,
   "cpu=numpy": 1.0,
   "cpu=closed": 1.0,
   "numpy=closed": 1.0
  },
  "degenerate_pixels": 0,
  "Delta<0 pixels": 0
 },
 "okubo_j_l": {
  "pixels": 160000,
  "inside": {
   "gpu": 2024,
   "cpu": 2024,
   "numpy": 2024,
   "closed": 2024
  },
  "agreement": {
   "gpu=cpu": 160000,
   "gpu=numpy": 160000,
   "gpu=closed": 160000,
   "cpu=numpy": 160000,
   "cpu=closed": 160000,
   "numpy=closed": 160000
  },
  "agreement_share": {
   "gpu=cpu": 1.0,
   "gpu=numpy": 1.0,
   "gpu=closed": 1.0,
   "cpu=numpy": 1.0,
   "cpu=closed": 1.0,
   "numpy=closed": 1.0
  },
  "degenerate_pixels": 0,
  "Delta<0 pixels": 0
 },
 "okubo_generic": {
  "pixels": 160000,
  "inside": {
   "gpu": 2699,
   "cpu": 2699,
   "numpy": 2699,
   "closed": 2699
  },
  "agreement": {
   "gpu=cpu": 160000,
   "gpu=numpy": 160000,
   "gpu=closed": 160000,
   "cpu=numpy": 160000,
   "cpu=closed": 160000,
   "numpy=closed": 160000
  },
  "agreement_share": {
   "gpu=cpu": 1.0,
   "gpu=numpy": 1.0,
   "gpu=closed": 1.0,
   "cpu=numpy": 1.0,
   "cpu=closed": 1.0,
   "numpy=closed": 1.0
  },
  "degenerate_pixels": 0,
  "Delta<0 pixels": 0
 },
 "para_1_l": {
  "pixels": 160000,
  "inside": {
   "gpu": 12013,
   "cpu": 12014,
   "numpy": 12014,
   "closed": 12014
  },
  "agreement": {
   "gpu=cpu": 159991,
   "gpu=numpy": 159991,
   "gpu=closed": 159991,
   "cpu=numpy": 160000,
   "cpu=closed": 160000,
   "numpy=closed": 160000
  },
  "agreement_share": {
   "gpu=cpu": 0.99994375,
   "gpu=numpy": 0.99994375,
   "gpu=closed": 0.99994375,
   "cpu=numpy": 1.0,
   "cpu=closed": 1.0,
   "numpy=closed": 1.0
  },
  "degenerate_pixels": 0,
  "Delta<0 pixels": 0
 },
 "para_j_l": {
  "pixels": 160000,
  "inside": {
   "gpu": 812,
   "cpu": 812,
   "numpy": 812,
   "closed": 812
  },
  "agreement": {
   "gpu=cpu": 160000,
   "gpu=numpy": 160000,
   "gpu=closed": 160000,
   "cpu=numpy": 160000,
   "cpu=closed": 160000,
   "numpy=closed": 160000
  },
  "agreement_share": {
   "gpu=cpu": 1.0,
   "gpu=numpy": 1.0,
   "gpu=closed": 1.0,
   "cpu=numpy": 1.0,
   "cpu=closed": 1.0,
   "numpy=closed": 1.0
  },
  "degenerate_pixels": 0,
  "Delta<0 pixels": 0
 },
 "sokubo_1_l": {
  "pixels": 160000,
  "inside": {
   "gpu": 39848,
   "cpu": 39846,
   "numpy": 39846,
   "closed": 39846
  },
  "agreement": {
   "gpu=cpu": 159998,
   "gpu=numpy": 159998,
   "gpu=closed": 159998,
   "cpu=numpy": 160000,
   "cpu=closed": 160000,
   "numpy=closed": 160000
  },
  "agreement_share": {
   "gpu=cpu": 0.9999875,
   "gpu=numpy": 0.9999875,
   "gpu=closed": 0.9999875,
   "cpu=numpy": 1.0,
   "cpu=closed": 1.0,
   "numpy=closed": 1.0
  },
  "degenerate_pixels": 0,
  "Delta<0 pixels": 88318
 }
}

==> anc/results/run_figures_v2_2026-09-30T13-14-41/figures.json <==
{
 "orbit_space": {
  "compact panel: share of the region K^2 <= 4 n^3 with bounded orbit (n <= 1.1)": 0.029883128905345984,
  "split panel: bounded share with Delta > 0, Delta < 0": [
   0.03011863758132415,
   0.2968396636706292
  ]
 },
 "validation": {
  "okubo_1_i": {
   "gpu=cpu": 0.99994375,
   "gpu=numpy": 0.99994375,
   "gpu=closed": 0.99994375,
   "cpu=numpy": 1.0,
   "cpu=closed": 1.0,
   "numpy=closed": 1.0
  },
  "okubo_1_l": {
   "gpu=cpu": 0.9999625,
   "gpu=numpy": 0.9999625,
   "gpu=closed": 0.9999625,
   "cpu=numpy": 1.0,
   "cpu=closed": 1.0,
   "numpy=closed": 1.0
  },
  "okubo_1_jl": {
   "gpu=cpu": 0.999975,
   "gpu=numpy": 0.999975,
   "gpu=closed": 0.999975,
   "cpu=numpy": 1.0,
   "cpu=closed": 1.0,
   "numpy=closed": 1.0
  },
  "okubo_1_j": {
   "gpu=cpu": 0.9999625,
   "gpu=numpy": 0.9999625,
   "gpu=closed": 0.9999625,
   "cpu=numpy": 1.0,
   "cpu=closed": 1.0,
   "numpy=closed": 1.0
  },
  "okubo_j_l": {
   "gpu=cpu": 1.0,
   "gpu=numpy": 1.0,
   "gpu=closed": 1.0,
   "cpu=numpy": 1.0,
   "cpu=closed": 1.0,
   "numpy=closed": 1.0
  },
  "okubo_generic": {
   "gpu=cpu": 1.0,
   "gpu=numpy": 1.0,
   "gpu=closed": 1.0,
   "cpu=numpy": 1.0,
   "cpu=closed": 1.0,
   "numpy=closed": 1.0
  },
  "para_1_l": {
   "gpu=cpu": 0.99994375,
   "gpu=numpy": 0.99994375,
   "gpu=closed": 0.99994375,
   "cpu=numpy": 1.0,
   "cpu=closed": 1.0,
   "numpy=closed": 1.0
  },
  "para_j_l": {
   "gpu=cpu": 1.0,
   "gpu=numpy": 1.0,
   "gpu=closed": 1.0,
   "cpu=numpy": 1.0,
   "cpu=closed": 1.0,
   "numpy=closed": 1.0
  },
  "sokubo_1_l": {
   "gpu=cpu": 0.9999875,
   "gpu=numpy": 0.9999875,
   "gpu=closed": 0.9999875,
   "cpu=numpy": 1.0,
   "cpu=closed": 1.0,
   "numpy=closed": 1.0
  }
 },
 "cubic_sphere": {
  "Okubo": {
   "min": -1.0,
   "max": 1.0,
   "grid points with value > 0.99": 2552,
   "lat-long local maxima > 0.99": 422
  },
  "para-octonions": {
   "min": -1.0000000000000002,
   "max": 1.0000000000000004,
   "grid points with value > 0.99": 2888,
   "lat-long local maxima > 0.99": 1629
  }
 },
 "split": {
  "plane": [
   "1",
   [
    0.0,
    -0.22904,
    -0.527788,
    -0.547704,
    0.199165,
    0.388372,
    -0.05975,
    -0.418247
   ]
  ],
  "pixels": 67600,
  "Delta<0 share": 0.4480769230769231,
  "exact bounded": 14731,
  "double bounded (200 it, bailout 100)": 13874,
  "exact but escaping in double": 902,
  "double but not exact": 45,
  "degenerate": 0
 },
 "orbits": {
  "z0": [
   -0.3165451653615364,
   0.0,
   -0.13678034203212916,
   0.16868088597737504,
   -0.08349376230067834,
   0.3352155460359174,
   -0.06993074517330299,
   0.008490847776832617
  ],
  "mean log-decay per iteration of the radius in V1, V2, V3 (iterations 20-100)": [
   -0.9824864857653728,
   -0.7937608078121731,
   -0.19053081124270166
  ]
 },
 "dimension": {
  "(1,j)": {
   "3": 2032
  },
  "(1,l)": {
   "3": 2148
  },
  "(j,l)": {
   "5": 1944
  },
  "(l,il)": {
   "3": 1908
  }
 },
 "jaccard_curves": {
  "okubo c_A (1,l,il) about 1 [R01]": {
   "min J": 1.0,
   "J at 180": 1.0
  },
  "okubo c_A (1,j,l) about 1 [C03]": {
   "min J": 0.948447661002727,
   "J at 180": 1.0
  },
  "okubo wall 120 (j,l,jl) about jl [R08]": {
   "min J": 1.0,
   "J at 180": 1.0
  },
  "octonions c_A (1,j,l) about 1": {
   "min J": 1.0,
   "J at 180": 1.0
  },
  "okubo c_A (j,l,i) about l [C03]": {
   "min J": 0.8918123593560672,
   "J at 180": 1.0
  },
  "okubo c_A (j,l,jl) about jl [R06]": {
   "min J": 0.9688561120543294,
   "J at 180": 1.0
  },
  "theta90 c_A (j,l,i) about l [R15]": {
   "min J": 1.0,
   "J at 180": 1.0
  },
  "theta60 c_A (j,l,i) about l [R14]": {
   "min J": 0.9013409520298604,
   "J at 180": 1.0
  }
 },
 "wall_strip_jaccard_rot90_about_jl": {
  "100": 0.9625194401244168,
  "110.42": 0.9711925439525524,
  "115": 0.9818289022298456,
  "120": 1.0
 },
 "kaplansky_images": {
  "mean |J01-J02|": 1.119489814814815,
  "share of pixels |J01-J02| > 24": 0.008190740740740741,
  "mean |R17-J02|": 0.012916203703703704,
  "share of pixels |R17-J02| > 24": 1.388888888888889e-06
 }
}

==> anc/results/run_figures_v2_2026-09-30T13-14-41/manifest.json <==
{
 "script": "figures_v2.py",
 "version": 2,
 "timestamp": "2026-09-30T13-14-41",
 "command": "python \"2. Scripts/Atlas_HF8D_4Slices/figures_v2.py\" --measure \"7. Results\\Atlas_HF8D_4Slices\\run_measure_v2_2026-09-30T13-09-48\"",
 "environment": {
  "python": "3.12.10",
  "numpy": "2.5.3",
  "matplotlib": "3.11.2",
  "platform": "Windows-11-10.0.26200-SP0"
 },
 "inputs": {
  "runs": [
   "run_validate_gpu_2026-09-30T07-29-55",
   "run_compare_gpu_2026-09-30T07-31-48",
   "run_measure_v2_2026-09-30T13-09-48"
  ],
  "plate images": "1. Drafts/Images/Atlas_*.jpg (hashes in the manifests of the render runs)",
  "figures_v2.py": "a93793c2bfa4504eebfee1105d1baf86d6add8ca237cb4a877c8ea1019885f67",
  "hf8np_v1.py": "ccf988e5dcb7ffb6acec9d929e6c69c7878719c2b509372920325854c9ea207f"
 },
 "outputs": [
  {
   "file": "Fig2_cubic_sphere.png",
   "sha256": "ccf742aa134b9c21e1e9e122c2c7857f7c87a05659bbb5cc7908a515a0f18e8c"
  },
  {
   "file": "Fig2_dimension.png",
   "sha256": "eb89c07e089e1b834efbc4c8c3ba51a0dc35e22b670c6923b099545e64dcc5b5"
  },
  {
   "file": "Fig2_jaccard_curves.png",
   "sha256": "48258fe19c4f20d08827de017f9ef9c9787ca65693d9724ff640a102d6799e53"
  },
  {
   "file": "Fig2_kaplansky.png",
   "sha256": "fa07f507b334376f8c8f287cdbe970d22508636ea923074b7d30868a68349555"
  },
  {
   "file": "Fig2_orbit_space.png",
   "sha256": "a8e31a62a0ebc99631b8e64cb37c8803b8e35aa355b8e86b33cd49348d82ebdf"
  },
  {
   "file": "Fig2_orbits.png",
   "sha256": "041ad3c61d211e076313391987851f4d1697fee8b43ccf7fde55fe12ac8b9468"
  },
  {
   "file": "Fig2_split.png",
   "sha256": "3189a09da8b008700c00635d199e11396917279a4d544be8116e7a25727208d2"
  },
  {
   "file": "Fig2_theta_strip.png",
   "sha256": "a706fde94ce5a7b3d99a61221fa85d84a810435e32887fb8738169e0ee1566e8"
  },
  {
   "file": "Fig2_validation.png",
   "sha256": "d3d020cc7526a6205311beb9ecbdd0f056db71059692f69b69a435b4170a300a"
  },
  {
   "file": "Fig2_wall_strip.png",
   "sha256": "522d0657b98de27a455201c61f903b6a415cac6a54d3484a967be90c453b76fb"
  },
  {
   "file": "figures.json",
   "sha256": "5bb05bd57df7db043407bf8afa62c4b8ad33b12ebdfcc1a34f2cc9ea449155d4"
  }
 ],
 "conclusions": [
  "orbit_space: {\"compact panel: share of the region K^2 <= 4 n^3 with bounded orbit (n <= 1.1)\": 0.029883128905345984, \"split panel: bounded share with Delta > 0, Delta < 0\": [0.03011863758132415, 0.2968396636706292]}",
  "validation: {\"okubo_1_i\": {\"gpu=cpu\": 0.99994375, \"gpu=numpy\": 0.99994375, \"gpu=closed\": 0.99994375, \"cpu=numpy\": 1.0, \"cpu=closed\": 1.0, \"numpy=closed\": 1.0}, \"okubo_1_l\": {\"gpu=cpu\": 0.9999625, \"gpu=numpy\": 0.9999625, \"gpu=closed\": 0.9999625, \"cpu=numpy\": 1.0, \"cpu=closed\": 1.0, \"numpy=closed\": 1.0}, \"okubo_1_jl\": {\"gpu=cpu\": 0.999975, \"gpu=numpy\": 0.999975, \"gpu=closed\": 0.999975, \"cpu=numpy\": 1.0, \"cpu=closed\": 1.0, \"numpy=closed\": 1.0}, \"okubo_1_j\": {\"gpu=cpu\": 0.9999625, \"gpu=numpy\": 0.9999625, \"gpu=closed\": 0.9999625, \"cpu=numpy\": 1.0, \"cpu=closed\": 1.0, \"numpy=closed\": 1.0}, \"okubo_j_l\": {\"gpu=cpu\": 1.0, \"gpu=numpy\": 1.0, \"gpu=closed\": 1.0, \"cpu=numpy\": 1.0, \"cpu=closed\": 1.0, \"numpy=closed\": 1.0}, \"okubo_generic\": {\"gpu=cpu\": 1.0, \"gpu=numpy\": 1.0, \"gpu=closed\": 1.0, \"cpu=numpy\": 1.0, \"cpu=closed\": 1.0, \"numpy=closed\": 1.0}, \"para_1_l\": {\"gpu=cpu\": 0.99994375, \"gpu=numpy\": 0.99994375, \"gpu=closed\": 0.99994375, \"cpu=numpy\": 1.0, \"cpu=closed\": 1.0, \"numpy=closed\": 1.0}, \"para_j_l\": {\"gpu=cpu\": 1.0, \"gpu=numpy\": 1.0, \"gpu=closed\": 1.0, \"cpu=numpy\": 1.0, \"cpu=closed\": 1.0, \"numpy=closed\": 1.0}, \"sokubo_1_l\": {\"gpu=cpu\": 0.9999875, \"gpu=numpy\": 0.9999875, \"gpu=closed\": 0.9999875, \"cpu=numpy\": 1.0, \"cpu=closed\": 1.0, \"numpy=closed\": 1.0}}",
  "cubic_sphere: {\"Okubo\": {\"min\": -1.0, \"max\": 1.0, \"grid points with value > 0.99\": 2552, \"lat-long local maxima > 0.99\": 422}, \"para-octonions\": {\"min\": -1.0000000000000002, \"max\": 1.0000000000000004, \"grid points with value > 0.99\": 2888, \"lat-long local maxima > 0.99\": 1629}}",
  "split: {\"plane\": [\"1\", [0.0, -0.22904, -0.527788, -0.547704, 0.199165, 0.388372, -0.05975, -0.418247]], \"pixels\": 67600, \"Delta<0 share\": 0.4480769230769231, \"exact bounded\": 14731, \"double bounded (200 it, bailout 100)\": 13874, \"exact but escaping in double\": 902, \"double but not exact\": 45, \"degenerate\": 0}",
  "orbits: {\"z0\": [-0.3165451653615364, 0.0, -0.13678034203212916, 0.16868088597737504, -0.08349376230067834, 0.3352155460359174, -0.06993074517330299, 0.008490847776832617], \"mean log-decay per iteration of the radius in V1, V2, V3 (iterations 20-100)\": [-0.9824864857653728, -0.7937608078121731, -0.19053081124270166]}",
  "dimension: {\"(1,j)\": {\"3\": 2032}, \"(1,l)\": {\"3\": 2148}, \"(j,l)\": {\"5\": 1944}, \"(l,il)\": {\"3\": 1908}}",
  "jaccard_curves: {\"okubo c_A (1,l,il) about 1 [R01]\": {\"min J\": 1.0, \"J at 180\": 1.0}, \"okubo c_A (1,j,l) about 1 [C03]\": {\"min J\": 0.948447661002727, \"J at 180\": 1.0}, \"okubo wall 120 (j,l,jl) about jl [R08]\": {\"min J\": 1.0, \"J at 180\": 1.0}, \"octonions c_A (1,j,l) about 1\": {\"min J\": 1.0, \"J at 180\": 1.0}, \"okubo c_A (j,l,i) about l [C03]\": {\"min J\": 0.8918123593560672, \"J at 180\": 1.0}, \"okubo c_A (j,l,jl) about jl [R06]\": {\"min J\": 0.9688561120543294, \"J at 180\": 1.0}, \"theta90 c_A (j,l,i) about l [R15]\": {\"min J\": 1.0, \"J at 180\": 1.0}, \"theta60 c_A (j,l,i) about l [R14]\": {\"min J\": 0.9013409520298604, \"J at 180\": 1.0}}",
  "wall_strip_jaccard_rot90_about_jl: {\"100\": 0.9625194401244168, \"110.42\": 0.9711925439525524, \"115\": 0.9818289022298456, \"120\": 1.0}",
  "kaplansky_images: {\"mean |J01-J02|\": 1.119489814814815, \"share of pixels |J01-J02| > 24\": 0.008190740740740741, \"mean |R17-J02|\": 0.012916203703703704, \"share of pixels |R17-J02| > 24\": 1.388888888888889e-06}"
 ],
 "limitations": [
  "Figures are illustrations computed on finite grids with finite iterations (see each function).",
  "The split figure compares the exact planar model (1000 iterations, pulled-back bailout 1e12) with the renderer rule (200 iterations, bailout 100) in double precision."
 ]
}

==> anc/results/run_measure_v2_2026-09-30T13-09-48/curves.json <==
{
 "okubo c_A (1,l,il) about 1 [R01]": {
  "section": [
   "1",
   "l",
   "il"
  ],
  "axis": "1",
  "angles": [
   0,
   5,
   10,
   15,
   20,
   25,
   30,
   35,
   40,
   45,
   50,
   55,
   60,
   65,
   70,
   75,
   80,
   85,
   90,
   95,
   100,
   105,
   110,
   115,
   120,
   125,
   130,
   135,
   140,
   145,
   150,
   155,
   160,
   165,
   170,
   175,
   180
  ],
  "J": [
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0
  ],
  "body": 0.37644
 },
 "okubo c_A (1,j,l) about 1 [C03]": {
  "section": [
   "1",
   "j",
   "l"
  ],
  "axis": "1",
  "angles": [
   0,
   5,
   10,
   15,
   20,
   25,
   30,
   35,
   40,
   45,
   50,
   55,
   60,
   65,
   70,
   75,
   80,
   85,
   90,
   95,
   100,
   105,
   110,
   115,
   120,
   125,
   130,
   135,
   140,
   145,
   150,
   155,
   160,
   165,
   170,
   175,
   180
  ],
  "J": [
   1.0,
   0.9880252325457073,
   0.9791278419679463,
   0.9725998300764656,
   0.9671324229914259,
   0.9634693554347252,
   0.9606540084388185,
   0.9583794320636426,
   0.9561740411427369,
   0.9556502525252525,
   0.9531291051442383,
   0.9513436909510813,
   0.951151686867097,
   0.9507998950957252,
   0.9505220630673172,
   0.9511682856392754,
   0.9508162301191538,
   0.9492920818038805,
   0.9490769876232431,
   0.948447661002727,
   0.9502994641168435,
   0.9515247108307046,
   0.9529071297027099,
   0.9526063857766556,
   0.9522507362221287,
   0.9519604751392831,
   0.954033869780162,
   0.9552223099184425,
   0.9571925021061499,
   0.958517815728442,
   0.9605887939221273,
   0.9625911444573603,
   0.9674056828403619,
   0.9719774970809892,
   0.9787007454739084,
   0.9875935828877005,
   1.0
  ],
  "body": 0.372
 },
 "okubo wall 120 (j,l,jl) about jl [R08]": {
  "section": [
   "j",
   "l",
   "jl"
  ],
  "axis": "jl",
  "angles": [
   0,
   5,
   10,
   15,
   20,
   25,
   30,
   35,
   40,
   45,
   50,
   55,
   60,
   65,
   70,
   75,
   80,
   85,
   90,
   95,
   100,
   105,
   110,
   115,
   120,
   125,
   130,
   135,
   140,
   145,
   150,
   155,
   160,
   165,
   170,
   175,
   180
  ],
  "J": [
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0
  ],
  "body": 0.36782
 },
 "octonions c_A (1,j,l) about 1": {
  "section": [
   "1",
   "j",
   "l"
  ],
  "axis": "1",
  "angles": [
   0,
   5,
   10,
   15,
   20,
   25,
   30,
   35,
   40,
   45,
   50,
   55,
   60,
   65,
   70,
   75,
   80,
   85,
   90,
   95,
   100,
   105,
   110,
   115,
   120,
   125,
   130,
   135,
   140,
   145,
   150,
   155,
   160,
   165,
   170,
   175,
   180
  ],
  "J": [
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0
  ],
  "body": 0.39334
 },
 "okubo c_A (j,l,i) about l [C03]": {
  "section": [
   "j",
   "l",
   "i"
  ],
  "axis": "l",
  "angles": [
   0,
   5,
   10,
   15,
   20,
   25,
   30,
   35,
   40,
   45,
   50,
   55,
   60,
   65,
   70,
   75,
   80,
   85,
   90,
   95,
   100,
   105,
   110,
   115,
   120,
   125,
   130,
   135,
   140,
   145,
   150,
   155,
   160,
   165,
   170,
   175,
   180
  ],
  "J": [
   1.0,
   0.9888390149217517,
   0.9790108564535585,
   0.9703410182516811,
   0.9601386481802426,
   0.9508206470028544,
   0.9433392539964476,
   0.9363008442056792,
   0.9293273753527752,
   0.9222065892836205,
   0.9160920883487204,
   0.9103616984099249,
   0.9048531289910601,
   0.901483541956421,
   0.8970043950959982,
   0.8945362134688691,
   0.8926220990647731,
   0.8918450972470711,
   0.8918123593560672,
   0.8918685121107266,
   0.892729371032891,
   0.8947672403835046,
   0.8988022912688769,
   0.9025748086290883,
   0.9076636818234678,
   0.9129370629370629,
   0.9177769985974754,
   0.9236950146627566,
   0.9299153339604892,
   0.9380170172536043,
   0.9449519515956816,
   0.9527071296682351,
   0.9603824320286825,
   0.9673567356735674,
   0.9772658746909486,
   0.9873310298842214,
   1.0
  ],
  "body": 0.32784
 },
 "okubo c_A (j,l,jl) about jl [R06]": {
  "section": [
   "j",
   "l",
   "jl"
  ],
  "axis": "jl",
  "angles": [
   0,
   5,
   10,
   15,
   20,
   25,
   30,
   35,
   40,
   45,
   50,
   55,
   60,
   65,
   70,
   75,
   80,
   85,
   90,
   95,
   100,
   105,
   110,
   115,
   120,
   125,
   130,
   135,
   140,
   145,
   150,
   155,
   160,
   165,
   170,
   175,
   180
  ],
  "J": [
   1.0,
   0.9969876277568586,
   0.994412807564199,
   0.9917909646957828,
   0.9894466170246959,
   0.9870004814636495,
   0.9838141025641025,
   0.9816406041522122,
   0.9795320078887053,
   0.9775849217335747,
   0.9762183443285806,
   0.9744857279540743,
   0.973287307488051,
   0.9716590595478187,
   0.970964488560964,
   0.9704914552595266,
   0.9695972833872765,
   0.9688561120543294,
   0.9693189659748395,
   0.9700010619093129,
   0.9707804281995431,
   0.9713587331951751,
   0.9727185705169112,
   0.9738788104484758,
   0.9747724732556283,
   0.9754604492707335,
   0.9773029996270446,
   0.9790888722927558,
   0.9807291944696525,
   0.9825301848488086,
   0.9845429748087928,
   0.98714859437751,
   0.9890657662003538,
   0.9914672104754749,
   0.9941966684578184,
   0.9968783638320775,
   1.0
  ],
  "body": 0.37114
 },
 "theta90 c_A (j,l,i) about l [R15]": {
  "section": [
   "j",
   "l",
   "i"
  ],
  "axis": "l",
  "angles": [
   0,
   5,
   10,
   15,
   20,
   25,
   30,
   35,
   40,
   45,
   50,
   55,
   60,
   65,
   70,
   75,
   80,
   85,
   90,
   95,
   100,
   105,
   110,
   115,
   120,
   125,
   130,
   135,
   140,
   145,
   150,
   155,
   160,
   165,
   170,
   175,
   180
  ],
  "J": [
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0,
   1.0
  ],
  "body": 0.40774
 },
 "theta60 c_A (j,l,i) about l [R14]": {
  "section": [
   "j",
   "l",
   "i"
  ],
  "axis": "l",
  "angles": [
   0,
   5,
   10,
   15,
   20,
   25,
   30,
   35,
   40,
   45,
   50,
   55,
   60,
   65,
   70,
   75,
   80,
   85,
   90,
   95,
   100,
   105,
   110,
   115,
   120,
   125,
   130,
   135,
   140,
   145,
   150,
   155,
   160,
   165,
   170,
   175,
   180
  ],
  "J": [
   1.0,
   0.9887808166409862,
   0.978031970900737,
   0.968562446413261,
   0.9606523181947473,
   0.9527428949107734,
   0.9452731636158298,
   0.9377725674091442,
   0.9320424676114307,
   0.9264719604366893,
   0.9213467449008103,
   0.9164614598336663,
   0.9128580698989525,
   0.9099282573478361,
   0.906930509963475,
   0.9054547134081566,
   0.904194932853385,
   0.902267072159248,
   0.9013409520298604,
   0.9032942696318169,
   0.9037795929669112,
   0.9056019951046045,
   0.9077712542184827,
   0.910926860901385,
   0.9146398069067954,
   0.9188334341132146,
   0.924293310943185,
   0.9297835538310505,
   0.9347459216201013,
   0.9413757410369813,
   0.9472268114231768,
   0.9549157037317674,
   0.9631601464087085,
   0.9712213048250847,
   0.9796740172579099,
   0.9895507295228005,
   1.0
  ],
  "body": 0.41316
 }
}

==> anc/results/run_measure_v2_2026-09-30T13-09-48/iterations.json <==
{
 "A01": {
  "10": [
   0.27312,
   0.27312,
   0.24996,
   0.35938
  ],
  "16": [
   0.25264,
   0.25264,
   0.23062,
   0.34976
  ],
  "20": [
   0.24888,
   0.24888,
   0.22558,
   0.34854
  ],
  "50": [
   0.24502,
   0.24502,
   0.22006,
   0.34772
  ],
  "100": [
   0.24502,
   0.24502,
   0.22004,
   0.34772
  ]
 },
 "A07": {
  "10": [
   0.36296,
   0.35048,
   0.3757,
   0.3343
  ],
  "16": [
   0.35636,
   0.34378,
   0.37132,
   0.33054
  ],
  "20": [
   0.35598,
   0.3435,
   0.37124,
   0.33042
  ],
  "50": [
   0.35586,
   0.3435,
   0.37122,
   0.33042
  ],
  "100": [
   0.35586,
   0.3435,
   0.37122,
   0.33042
  ]
 },
 "C03": {
  "10": [
   0.3757,
   0.36502,
   0.3538,
   0.33296
  ],
  "16": [
   0.37132,
   0.3589,
   0.34774,
   0.32894
  ],
  "20": [
   0.37124,
   0.35858,
   0.34738,
   0.32886
  ],
  "50": [
   0.37122,
   0.35852,
   0.34736,
   0.32886
  ],
  "100": [
   0.37122,
   0.35852,
   0.34736,
   0.32886
  ]
 },
 "J01": {
  "10": [
   0.23786,
   0.24494,
   0.22734,
   0.29808
  ],
  "16": [
   0.2187,
   0.22626,
   0.20832,
   0.28936
  ],
  "20": [
   0.2155,
   0.22342,
   0.20542,
   0.28864
  ],
  "50": [
   0.21334,
   0.22124,
   0.2036,
   0.28808
  ],
  "100": [
   0.21334,
   0.22124,
   0.2036,
   0.28808
  ]
 },
 "J02": {
  "10": [
   0.23786,
   0.24494,
   0.22734,
   0.29808
  ],
  "16": [
   0.2187,
   0.22626,
   0.20832,
   0.28936
  ],
  "20": [
   0.2155,
   0.22342,
   0.20542,
   0.28864
  ],
  "50": [
   0.21334,
   0.22124,
   0.2036,
   0.28808
  ],
  "100": [
   0.21334,
   0.22124,
   0.2036,
   0.28808
  ]
 },
 "F03": {
  "10": [
   0.12292,
   0.14496,
   0.07076,
   0.02386
  ],
  "16": [
   0.09328,
   0.1036,
   0.04382,
   0.01264
  ],
  "20": [
   0.08504,
   0.0929,
   0.03796,
   0.01034
  ],
  "50": [
   0.07108,
   0.07456,
   0.02854,
   0.00668
  ],
  "100": [
   0.0676,
   0.0706,
   0.02664,
   0.00598
  ]
 }
}

==> anc/results/run_measure_v2_2026-09-30T13-09-48/kaplansky.json <==
{
 "0": {
  "axes": [
   "1",
   "i",
   "j"
  ],
  "R17 (bilateral, 20 it) vs J02 (octonions, 20 it): differing points": 0,
  "J01 (bilateral, 16 it) vs J02: differing points": 318,
  "points": 100000,
  "body J01, J02, R17": [
   0.2194,
   0.21622,
   0.21622
  ]
 },
 "1": {
  "axes": [
   "1",
   "i",
   "l"
  ],
  "R17 (bilateral, 20 it) vs J02 (octonions, 20 it): differing points": 0,
  "J01 (bilateral, 16 it) vs J02: differing points": 334,
  "points": 100000,
  "body J01, J02, R17": [
   0.22694,
   0.2236,
   0.2236
  ]
 },
 "2": {
  "axes": [
   "1",
   "j",
   "l"
  ],
  "R17 (bilateral, 20 it) vs J02 (octonions, 20 it): differing points": 0,
  "J01 (bilateral, 16 it) vs J02: differing points": 323,
  "points": 100000,
  "body J01, J02, R17": [
   0.21105,
   0.20782,
   0.20782
  ]
 },
 "3": {
  "axes": [
   "i",
   "j",
   "l"
  ],
  "R17 (bilateral, 20 it) vs J02 (octonions, 20 it): differing points": 0,
  "J01 (bilateral, 16 it) vs J02: differing points": 73,
  "points": 100000,
  "body J01, J02, R17": [
   0.29068,
   0.28995,
   0.28995
  ]
 }
}

==> anc/results/run_measure_v2_2026-09-30T13-09-48/manifest.json <==
{
 "script": "measure_v2.py",
 "version": 2,
 "timestamp": "2026-09-30T13-09-48",
 "command": "python \"2. Scripts/Atlas_HF8D_4Slices/measure_v2.py\" --workers 28",
 "duration_s_of_this_call": 1,
 "jobs_taken_from_cache": 140,
 "cache_key": "b7db6ccfeb652360586f238ef70bdae4752884c17fe0a2c88aafbd9f3b736d50:ccf988e5dcb7ffb6acec9d929e6c69c7878719c2b509372920325854c9ea207f:100000",
 "note": "the jobs were computed by earlier calls with --fill-cache (same script and hf8np_v1 hashes, recorded in the cache key); this call assembled and recorded them",
 "environment": {
  "python": "3.12.10",
  "numpy": "2.5.3",
  "platform": "Windows-11-10.0.26200-SP0",
  "workers": 28
 },
 "inputs": {
  "runs": [
   "run_atlas_render_2026-09-29T17-56-41",
   "run_atlas_render_2026-09-29T18-06-48",
   "run_atlas_render_2026-09-30T07-23-18"
  ],
  "hf8np_v1.py": "ccf988e5dcb7ffb6acec9d929e6c69c7878719c2b509372920325854c9ea207f",
  "measure_v2.py": "b7db6ccfeb652360586f238ef70bdae4752884c17fe0a2c88aafbd9f3b736d50"
 },
 "outputs": [
  {
   "file": "measurements.json",
   "sha256": "6b8e5e453bf371d47a48b9ab60d1d626e96df89735a45037842548586fb35152"
  },
  {
   "file": "iterations.json",
   "sha256": "3cec87e63dcbd5184c08d9f0301f649341123097c5e56685a08349260e632f93"
  },
  {
   "file": "curves.json",
   "sha256": "780daf579ae5db0cffd8d28e62f0cf128082371a7df8cb57fbb8a7a757fab6de"
  },
  {
   "file": "scan56.json",
   "sha256": "75f83eecd7ca115e434ec6ed59c5f5704fbdfc06f59b392e7bf47b53dbb73f4e"
  },
  {
   "file": "kaplansky.json",
   "sha256": "96d083de7fbc3c54f8261891886d94604662fed59ac0c88404def8dbd7d1cf4f"
  }
 ],
 "conclusions": [
  "121 plates measured (484 quarters, 100000 points each), 2435 exact and 280 approximate symmetries (J >= 0.9995; 0.97 <= J < 0.9995)",
  "scan56 okubo c_A: 18 sections with an exact rotation: (1,j,k), (1,jl,kl), (1,l,il), (i,j,k), (i,jl,kl), (i,l,il), (il,jl,kl), (j,jl,kl), (j,k,il), (j,k,jl), (j,k,kl), (j,k,l), (j,l,il), (k,jl,kl), (k,l,il), (l,il,jl), (l,il,kl), (l,jl,kl)",
  "scan56 okubo wall arg 120: 22 sections with an exact rotation: (1,j,k), (1,jl,kl), (1,l,il), (i,j,k), (i,jl,kl), (i,l,il), (il,jl,kl), (j,il,kl), (j,jl,kl), (j,k,il), (j,k,jl), (j,k,kl), (j,k,l), (j,l,il), (j,l,jl), (k,il,jl), (k,jl,kl), (k,l,il), (k,l,kl), (l,il,jl), (l,il,kl), (l,jl,kl)",
  "scan56 theta90 c_A: 42 sections with an exact rotation: (1,il,jl), (1,il,kl), (1,j,k), (1,jl,kl), (1,l,il), (1,l,jl), (1,l,kl), (i,il,jl), (i,il,kl), (i,j,il), (i,j,jl), (i,j,k), (i,j,kl), (i,j,l), (i,jl,kl), (i,k,il), (i,k,jl), (i,k,kl), (i,k,l), (i,l,il), (i,l,jl), (i,l,kl), (il,jl,kl), (j,il,jl), (j,il,kl), (j,jl,kl), (j,k,il), (j,k,jl), (j,k,kl), (j,k,l), (j,l,il), (j,l,jl), (j,l,kl), (k,il,jl), (k,il,kl), (k,jl,kl), (k,l,il), (k,l,jl), (k,l,kl), (l,il,jl), (l,il,kl), (l,jl,kl)",
  "scan56 octonions c_A: 50 sections with an exact rotation: (1,il,jl), (1,il,kl), (1,j,il), (1,j,jl), (1,j,k), (1,j,kl), (1,j,l), (1,jl,kl), (1,k,il), (1,k,jl), (1,k,kl), (1,k,l), (1,l,il), (1,l,jl), (1,l,kl), (i,il,jl), (i,il,kl), (i,j,il), (i,j,jl), (i,j,k), (i,j,kl), (i,j,l), (i,jl,kl), (i,k,il), (i,k,jl), (i,k,kl), (i,k,l), (i,l,il), (i,l,jl), (i,l,kl), (il,jl,kl), (j,il,jl), (j,il,kl), (j,jl,kl), (j,k,il), (j,k,jl), (j,k,kl), (j,k,l), (j,l,il), (j,l,jl), (j,l,kl), (k,il,jl), (k,il,kl), (k,jl,kl), (k,l,il), (k,l,jl), (k,l,kl), (l,il,jl), (l,il,kl), (l,jl,kl)",
  "Kaplansky quarter ['1', 'i', 'j']: R17 vs J02 0 differing points, J01 vs J02 318",
  "Kaplansky quarter ['1', 'i', 'l']: R17 vs J02 0 differing points, J01 vs J02 334",
  "Kaplansky quarter ['1', 'j', 'l']: R17 vs J02 0 differing points, J01 vs J02 323",
  "Kaplansky quarter ['i', 'j', 'l']: R17 vs J02 0 differing points, J01 vs J02 73"
 ],
 "limitations": [
  "Monte Carlo estimates on uniform points of a ball; an exact symmetry gives J = 1 up to floating-point rounding at the bailout, an approximate one a value that stays below 1 as the sample grows.",
  "The body is the finite-iteration escape set of the plate (maxiter and Euclidean bailout of the formula), as in the rendered images.",
  "Part M (four-dimensional mappings) is not measured: the mappings are implemented only in the renderer.",
  "The point reflection P is taken through the centre of the section; it is the map -id of R^8 only for the plates centred at 0.",
  "Subalgebra dimensions use the numerical rank (relative tolerance 1e-9) at three random points of the section."
 ]
}

==> anc/results/run_measure_v2_2026-09-30T13-09-48/scan56.json <==
{
 "okubo c_A": {
  "pairs": {
   "(1,i,j) about 1": [
    0.8702956114077354,
    0.7407564553279186
   ],
   "(1,i,j) about i": [
    0.7803353752861828,
    0.6888679689338668
   ],
   "(1,i,j) about j": [
    0.7235909145535392,
    0.6295074508019566
   ],
   "(1,i,k) about 1": [
    0.8702956114077354,
    0.7407564553279186
   ],
   "(1,i,k) about i": [
    0.7803353752861828,
    0.6888679689338668
   ],
   "(1,i,k) about k": [
    0.7235909145535392,
    0.6295074508019566
   ],
   "(1,i,l) about 1": [
    0.8058522690490063,
    0.7511964735516373
   ],
   "(1,i,l) about i": [
    0.8105495361058846,
    0.6910027264465314
   ],
   "(1,i,l) about l": [
    0.742189945533087,
    0.6507729668897708
   ],
   "(1,i,il) about 1": [
    0.8058522690490063,
    0.7511964735516373
   ],
   "(1,i,il) about i": [
    0.8105495361058846,
    0.6910027264465314
   ],
   "(1,i,il) about il": [
    0.742189945533087,
    0.6507729668897708
   ],
   "(1,i,jl) about 1": [
    0.8052915237628614,
    0.7694224778336928
   ],
   "(1,i,jl) about i": [
    0.8478511032170911,
    0.7917253435633468
   ],
   "(1,i,jl) about jl": [
    0.8023551255741229,
    0.7621727311745911
   ],
   "(1,i,kl) about 1": [
    0.8052915237628614,
    0.7694224778336928
   ],
   "(1,i,kl) about i": [
    0.8478511032170911,
    0.7917253435633468
   ],
   "(1,i,kl) about kl": [
    0.8023551255741229,
    0.7621727311745911
   ],
   "(1,j,k) about 1": [
    1.0,
    1.0
   ],
   "(1,j,k) about j": [
    0.8372847682119205,
    0.8273793830740839
   ],
   "(1,j,k) about k": [
    0.8390842733908427,
    0.8214098188500919
   ],
   "(1,j,l) about 1": [
    0.9559439643885834,
    0.9475330769732125
   ],
   "(1,j,l) about j": [
    0.9228542015184661,
    0.8756681969687441
   ],
   "(1,j,l) about l": [
    0.907379037405847,
    0.862664422417555
   ],
   "(1,j,il) about 1": [
    0.9559439643885834,
    0.9475330769732125
   ],
   "(1,j,il) about j": [
    0.9228542015184661,
    0.8756681969687441
   ],
   "(1,j,il) about il": [
    0.907379037405847,
    0.862664422417555
   ],
   "(1,j,jl) about 1": [
    0.8751253761283851,
    0.8285341736390307
   ],
   "(1,j,jl) about j": [
    0.9386474820143885,
    0.9410204669933698
   ],
   "(1,j,jl) about jl": [
    0.874748939968757,
    0.8239947978757993
   ],
   "(1,j,kl) about 1": [
    0.8751253761283851,
    0.8285341736390307
   ],
   "(1,j,kl) about j": [
    0.9386474820143885,
    0.9410204669933698
   ],
   "(1,j,kl) about kl": [
    0.874748939968757,
    0.8239947978757993
   ],
   "(1,k,l) about 1": [
    0.9559439643885834,
    0.9475330769732125
   ],
   "(1,k,l) about k": [
    0.9228542015184661,
    0.8756681969687441
   ],
   "(1,k,l) about l": [
    0.907379037405847,
    0.862664422417555
   ],
   "(1,k,il) about 1": [
    0.9559439643885834,
    0.9475330769732125
   ],
   "(1,k,il) about k": [
    0.9228542015184661,
    0.8756681969687441
   ],
   "(1,k,il) about il": [
    0.907379037405847,
    0.862664422417555
   ],
   "(1,k,jl) about 1": [
    0.8751253761283851,
    0.8285341736390307
   ],
   "(1,k,jl) about k": [
    0.9386474820143885,
    0.9410204669933698
   ],
   "(1,k,jl) about jl": [
    0.874748939968757,
    0.8239947978757993
   ],
   "(1,k,kl) about 1": [
    0.8751253761283851,
    0.8285341736390307
   ],
   "(1,k,kl) about k": [
    0.9386474820143885,
    0.9410204669933698
   ],
   "(1,k,kl) about kl": [
    0.874748939968757,
    0.8239947978757993
   ],
   "(1,l,il) about 1": [
    1.0,
    1.0
   ],
   "(1,l,il) about l": [
    0.9102596420468868,
    0.8545176110260337
   ],
   "(1,l,il) about il": [
    0.9050254733002076,
    0.8528585389689715
   ],
   "(1,l,jl) about 1": [
    0.893095648427402,
    0.8390756522193757
   ],
   "(1,l,jl) about l": [
    0.9406601898873923,
    0.947193439352801
   ],
   "(1,l,jl) about jl": [
    0.8692225772097977,
    0.7965529586252749
   ],
   "(1,l,kl) about 1": [
    0.893095648427402,
    0.8390756522193757
   ],
   "(1,l,kl) about l": [
    0.9406601898873923,
    0.947193439352801
   ],
   "(1,l,kl) about kl": [
    0.8692225772097977,
    0.7965529586252749
   ],
   "(1,il,jl) about 1": [
    0.893095648427402,
    0.8390756522193757
   ],
   "(1,il,jl) about il": [
    0.9406601898873923,
    0.947193439352801
   ],
   "(1,il,jl) about jl": [
    0.8692225772097977,
    0.7965529586252749
   ],
   "(1,il,kl) about 1": [
    0.893095648427402,
    0.8390756522193757
   ],
   "(1,il,kl) about il": [
    0.9406601898873923,
    0.947193439352801
   ],
   "(1,il,kl) about kl": [
    0.8692225772097977,
    0.7965529586252749
   ],
   "(1,jl,kl) about 1": [
    1.0,
    1.0
   ],
   "(1,jl,kl) about jl": [
    0.8992360688006749,
    0.8915640164240388
   ],
   "(1,jl,kl) about kl": [
    0.9015748031496063,
    0.8883447600391773
   ],
   "(i,j,k) about i": [
    1.0,
    1.0
   ],
   "(i,j,k) about j": [
    1.0,
    1.0
   ],
   "(i,j,k) about k": [
    1.0,
    1.0
   ],
   "(i,j,l) about i": [
    0.9152813067150635,
    0.8669634025717112
   ],
   "(i,j,l) about j": [
    0.8964946375872742,
    0.9516069449575175
   ],
   "(i,j,l) about l": [
    0.9325710935209616,
    0.8906193928084404
   ],
   "(i,j,il) about i": [
    0.9152813067150635,
    0.8669634025717112
   ],
   "(i,j,il) about j": [
    0.8964946375872742,
    0.9516069449575175
   ],
   "(i,j,il) about il": [
    0.9325710935209616,
    0.8906193928084404
   ],
   "(i,j,jl) about i": [
    0.8727149244439414,
    0.8031796156149617
   ],
   "(i,j,jl) about j": [
    0.8899297423887588,
    0.8717659021579482
   ],
   "(i,j,jl) about jl": [
    0.937609841827768,
    0.9011778224648089
   ],
   "(i,j,kl) about i": [
    0.8727149244439414,
    0.8031796156149617
   ],
   "(i,j,kl) about j": [
    0.8899297423887588,
    0.8717659021579482
   ],
   "(i,j,kl) about kl": [
    0.937609841827768,
    0.9011778224648089
   ],
   "(i,k,l) about i": [
    0.9152813067150635,
    0.8669634025717112
   ],
   "(i,k,l) about k": [
    0.8964946375872742,
    0.9516069449575175
   ],
   "(i,k,l) about l": [
    0.9325710935209616,
    0.8906193928084404
   ],
   "(i,k,il) about i": [
    0.9152813067150635,
    0.8669634025717112
   ],
   "(i,k,il) about k": [
    0.8964946375872742,
    0.9516069449575175
   ],
   "(i,k,il) about il": [
    0.9325710935209616,
    0.8906193928084404
   ],
   "(i,k,jl) about i": [
    0.8727149244439414,
    0.8031796156149617
   ],
   "(i,k,jl) about k": [
    0.8899297423887588,
    0.8717659021579482
   ],
   "(i,k,jl) about jl": [
    0.937609841827768,
    0.9011778224648089
   ],
   "(i,k,kl) about i": [
    0.8727149244439414,
    0.8031796156149617
   ],
   "(i,k,kl) about k": [
    0.8899297423887588,
    0.8717659021579482
   ],
   "(i,k,kl) about kl": [
    0.937609841827768,
    0.9011778224648089
   ],
   "(i,l,il) about i": [
    1.0,
    1.0
   ],
   "(i,l,il) about l": [
    0.7737092930897538,
    0.8328277445273428
   ],
   "(i,l,il) about il": [
    0.7768857801446626,
    0.835450299106777
   ],
   "(i,l,jl) about i": [
    0.8185246288003771,
    0.7404219409282701
   ],
   "(i,l,jl) about l": [
    0.8456347784545563,
    0.8089749590451674
   ],
   "(i,l,jl) about jl": [
    0.87521274009239,
    0.8684703182559333
   ],
   "(i,l,kl) about i": [
    0.8185246288003771,
    0.7404219409282701
   ],
   "(i,l,kl) about l": [
    0.8456347784545563,
    0.8089749590451674
   ],
   "(i,l,kl) about kl": [
    0.87521274009239,
    0.8684703182559333
   ],
   "(i,il,jl) about i": [
    0.8185246288003771,
    0.7404219409282701
   ],
   "(i,il,jl) about il": [
    0.8456347784545563,
    0.8089749590451674
   ],
   "(i,il,jl) about jl": [
    0.87521274009239,
    0.8684703182559333
   ],
   "(i,il,kl) about i": [
    0.8185246288003771,
    0.7404219409282701
   ],
   "(i,il,kl) about il": [
    0.8456347784545563,
    0.8089749590451674
   ],
   "(i,il,kl) about kl": [
    0.87521274009239,
    0.8684703182559333
   ],
   "(i,jl,kl) about i": [
    1.0,
    1.0
   ],
   "(i,jl,kl) about jl": [
    0.8412896660190582,
    0.8491083039197473
   ],
   "(i,jl,kl) about kl": [
    0.845662142757886,
    0.8495377897524039
   ],
   "(j,k,l) about j": [
    0.9880158842717345,
    0.9782102813623863
   ],
   "(j,k,l) about k": [
    0.9873767817885256,
    0.9789005715898667
   ],
   "(j,k,l) about l": [
    1.0,
    1.0
   ],
   "(j,k,il) about j": [
    0.9880158842717345,
    0.9782102813623863
   ],
   "(j,k,il) about k": [
    0.9873767817885256,
    0.9789005715898667
   ],
   "(j,k,il) about il": [
    1.0,
    1.0
   ],
   "(j,k,jl) about j": [
    0.9490749693805196,
    0.9187563323201621
   ],
   "(j,k,jl) about k": [
    0.94909582341206,
    0.919728839330968
   ],
   "(j,k,jl) about jl": [
    1.0,
    1.0
   ],
   "(j,k,kl) about j": [
    0.9490749693805196,
    0.9187563323201621
   ],
   "(j,k,kl) about k": [
    0.94909582341206,
    0.919728839330968
   ],
   "(j,k,kl) about kl": [
    1.0,
    1.0
   ],
   "(j,l,il) about j": [
    1.0,
    1.0
   ],
   "(j,l,il) about l": [
    0.9886249100071994,
    0.9802740119073238
   ],
   "(j,l,il) about il": [
    0.9887575670221966,
    0.9819735708129848
   ],
   "(j,l,jl) about j": [
    0.9430756159728122,
    0.9185304543989687
   ],
   "(j,l,jl) about l": [
    0.939437353477468,
    0.9263355322726685
   ],
   "(j,l,jl) about jl": [
    0.9815517815517816,
    0.9715099715099715
   ],
   "(j,l,kl) about j": [
    0.9204989290663979,
    0.87623610343345
   ],
   "(j,l,kl) about l": [
    0.9237795275590551,
    0.8938689479883454
   ],
   "(j,l,kl) about kl": [
    0.9581219089215749,
    0.9755971260275746
   ],
   "(j,il,jl) about j": [
    0.9204989290663979,
    0.87623610343345
   ],
   "(j,il,jl) about il": [
    0.9237795275590551,
    0.8938689479883454
   ],
   "(j,il,jl) about jl": [
    0.9581219089215749,
    0.9755971260275746
   ],
   "(j,il,kl) about j": [
    0.9430756159728122,
    0.9185304543989687
   ],
   "(j,il,kl) about il": [
    0.939437353477468,
    0.9263355322726685
   ],
   "(j,il,kl) about kl": [
    0.9815517815517816,
    0.9715099715099715
   ],
   "(j,jl,kl) about j": [
    1.0,
    1.0
   ],
   "(j,jl,kl) about jl": [
    0.9429384824854561,
    0.9522742828697655
   ],
   "(j,jl,kl) about kl": [
    0.946741893483787,
    0.9513577478824116
   ],
   "(k,l,il) about k": [
    1.0,
    1.0
   ],
   "(k,l,il) about l": [
    0.9886249100071994,
    0.9802740119073238
   ],
   "(k,l,il) about il": [
    0.9887575670221966,
    0.9819735708129848
   ],
   "(k,l,jl) about k": [
    0.9204989290663979,
    0.87623610343345
   ],
   "(k,l,jl) about l": [
    0.9237795275590551,
    0.8938689479883454
   ],
   "(k,l,jl) about jl": [
    0.9581219089215749,
    0.9755971260275746
   ],
   "(k,l,kl) about k": [
    0.9430756159728122,
    0.9185304543989687
   ],
   "(k,l,kl) about l": [
    0.939437353477468,
    0.9263355322726685
   ],
   "(k,l,kl) about kl": [
    0.9815517815517816,
    0.9715099715099715
   ],
   "(k,il,jl) about k": [
    0.9430756159728122,
    0.9185304543989687
   ],
   "(k,il,jl) about il": [
    0.939437353477468,
    0.9263355322726685
   ],
   "(k,il,jl) about jl": [
    0.9815517815517816,
    0.9715099715099715
   ],
   "(k,il,kl) about k": [
    0.9204989290663979,
    0.87623610343345
   ],
   "(k,il,kl) about il": [
    0.9237795275590551,
    0.8938689479883454
   ],
   "(k,il,kl) about kl": [
    0.9581219089215749,
    0.9755971260275746
   ],
   "(k,jl,kl) about k": [
    1.0,
    1.0
   ],
   "(k,jl,kl) about jl": [
    0.9429384824854561,
    0.9522742828697655
   ],
   "(k,jl,kl) about kl": [
    0.946741893483787,
    0.9513577478824116
   ],
   "(l,il,jl) about l": [
    0.9283955546682638,
    0.9338088254899347
   ],
   "(l,il,jl) about il": [
    0.9275131220516909,
    0.9334934293909679
   ],
   "(l,il,jl) about jl": [
    1.0,
    1.0
   ],
   "(l,il,kl) about l": [
    0.9283955546682638,
    0.9338088254899347
   ],
   "(l,il,kl) about il": [
    0.9275131220516909,
    0.9334934293909679
   ],
   "(l,il,kl) about kl": [
    1.0,
    1.0
   ],
   "(l,jl,kl) about l": [
    1.0,
    1.0
   ],
   "(l,jl,kl) about jl": [
    0.928762302026983,
    0.9406129011089966
   ],
   "(l,jl,kl) about kl": [
    0.9290183809151349,
    0.9409872653275568
   ],
   "(il,jl,kl) about il": [
    1.0,
    1.0
   ],
   "(il,jl,kl) about jl": [
    0.928762302026983,
    0.9406129011089966
   ],
   "(il,jl,kl) about kl": [
    0.9290183809151349,
    0.9409872653275568
   ]
  },
  "exact_pairs": [
   "(1,j,k) about 1",
   "(1,jl,kl) about 1",
   "(1,l,il) about 1",
   "(i,j,k) about i",
   "(i,j,k) about j",
   "(i,j,k) about k",
   "(i,jl,kl) about i",
   "(i,l,il) about i",
   "(il,jl,kl) about il",
   "(j,jl,kl) about j",
   "(j,k,il) about il",
   "(j,k,jl) about jl",
   "(j,k,kl) about kl",
   "(j,k,l) about l",
   "(j,l,il) about j",
   "(k,jl,kl) about k",
   "(k,l,il) about k",
   "(l,il,jl) about jl",
   "(l,il,kl) about kl",
   "(l,jl,kl) about l"
  ],
  "exact_sections": [
   "(1,j,k)",
   "(1,jl,kl)",
   "(1,l,il)",
   "(i,j,k)",
   "(i,jl,kl)",
   "(i,l,il)",
   "(il,jl,kl)",
   "(j,jl,kl)",
   "(j,k,il)",
   "(j,k,jl)",
   "(j,k,kl)",
   "(j,k,l)",
   "(j,l,il)",
   "(k,jl,kl)",
   "(k,l,il)",
   "(l,il,jl)",
   "(l,il,kl)",
   "(l,jl,kl)"
  ]
 },
 "okubo wall arg 120": {
  "pairs": {
   "(1,i,j) about 1": [
    0.8717011234461212,
    0.7450628366247756
   ],
   "(1,i,j) about i": [
    0.7692404268675455,
    0.6799019314716259
   ],
   "(1,i,j) about j": [
    0.7249647390691114,
    0.6333120018616557
   ],
   "(1,i,k) about 1": [
    0.8717011234461212,
    0.7450628366247756
   ],
   "(1,i,k) about i": [
    0.7692404268675455,
    0.6799019314716259
   ],
   "(1,i,k) about k": [
    0.7249647390691114,
    0.6333120018616557
   ],
   "(1,i,l) about 1": [
    0.8046006389776358,
    0.7475661933403609
   ],
   "(1,i,l) about i": [
    0.8046725392569897,
    0.6855590062111802
   ],
   "(1,i,l) about l": [
    0.726486817903127,
    0.6328813166434863
   ],
   "(1,i,il) about 1": [
    0.8046006389776358,
    0.7475661933403609
   ],
   "(1,i,il) about i": [
    0.8046725392569897,
    0.6855590062111802
   ],
   "(1,i,il) about il": [
    0.726486817903127,
    0.6328813166434863
   ],
   "(1,i,jl) about 1": [
    0.7958197001513894,
    0.7609152574758765
   ],
   "(1,i,jl) about i": [
    0.8450513655725382,
    0.7900735473186888
   ],
   "(1,i,jl) about jl": [
    0.7954634146341464,
    0.7595584018352132
   ],
   "(1,i,kl) about 1": [
    0.7958197001513894,
    0.7609152574758765
   ],
   "(1,i,kl) about i": [
    0.8450513655725382,
    0.7900735473186888
   ],
   "(1,i,kl) about kl": [
    0.7954634146341464,
    0.7595584018352132
   ],
   "(1,j,k) about 1": [
    1.0,
    1.0
   ],
   "(1,j,k) about j": [
    0.8173790889022677,
    0.8011137629276054
   ],
   "(1,j,k) about k": [
    0.8216872317596566,
    0.7968553874611878
   ],
   "(1,j,l) about 1": [
    0.9468667482449926,
    0.9250955414012739
   ],
   "(1,j,l) about j": [
    0.915346597389431,
    0.8629730398219144
   ],
   "(1,j,l) about l": [
    0.885345150418175,
    0.8278133687900399
   ],
   "(1,j,il) about 1": [
    0.9468667482449926,
    0.9250955414012739
   ],
   "(1,j,il) about j": [
    0.915346597389431,
    0.8629730398219144
   ],
   "(1,j,il) about il": [
    0.885345150418175,
    0.8278133687900399
   ],
   "(1,j,jl) about 1": [
    0.8596229335987173,
    0.8154957675095703
   ],
   "(1,j,jl) about j": [
    0.9300338360956587,
    0.92622903908888
   ],
   "(1,j,jl) about jl": [
    0.8438906575913931,
    0.7891265028194488
   ],
   "(1,j,kl) about 1": [
    0.8596229335987173,
    0.8154957675095703
   ],
   "(1,j,kl) about j": [
    0.9300338360956587,
    0.92622903908888
   ],
   "(1,j,kl) about kl": [
    0.8438906575913931,
    0.7891265028194488
   ],
   "(1,k,l) about 1": [
    0.9468667482449926,
    0.9250955414012739
   ],
   "(1,k,l) about k": [
    0.915346597389431,
    0.8629730398219144
   ],
   "(1,k,l) about l": [
    0.885345150418175,
    0.8278133687900399
   ],
   "(1,k,il) about 1": [
    0.9468667482449926,
    0.9250955414012739
   ],
   "(1,k,il) about k": [
    0.915346597389431,
    0.8629730398219144
   ],
   "(1,k,il) about il": [
    0.885345150418175,
    0.8278133687900399
   ],
   "(1,k,jl) about 1": [
    0.8596229335987173,
    0.8154957675095703
   ],
   "(1,k,jl) about k": [
    0.9300338360956587,
    0.92622903908888
   ],
   "(1,k,jl) about jl": [
    0.8438906575913931,
    0.7891265028194488
   ],
   "(1,k,kl) about 1": [
    0.8596229335987173,
    0.8154957675095703
   ],
   "(1,k,kl) about k": [
    0.9300338360956587,
    0.92622903908888
   ],
   "(1,k,kl) about kl": [
    0.8438906575913931,
    0.7891265028194488
   ],
   "(1,l,il) about 1": [
    1.0,
    1.0
   ],
   "(1,l,il) about l": [
    0.8933021806853583,
    0.8348655882695217
   ],
   "(1,l,il) about il": [
    0.8886035121251942,
    0.8310771722781441
   ],
   "(1,l,jl) about 1": [
    0.8976846057571964,
    0.8435601458080194
   ],
   "(1,l,jl) about l": [
    0.9359362549800797,
    0.9293507043745366
   ],
   "(1,l,jl) about jl": [
    0.8513190667412189,
    0.7750780640124902
   ],
   "(1,l,kl) about 1": [
    0.8976846057571964,
    0.8435601458080194
   ],
   "(1,l,kl) about l": [
    0.9359362549800797,
    0.9293507043745366
   ],
   "(1,l,kl) about kl": [
    0.8513190667412189,
    0.7750780640124902
   ],
   "(1,il,jl) about 1": [
    0.8976846057571964,
    0.8435601458080194
   ],
   "(1,il,jl) about il": [
    0.9359362549800797,
    0.9293507043745366
   ],
   "(1,il,jl) about jl": [
    0.8513190667412189,
    0.7750780640124902
   ],
   "(1,il,kl) about 1": [
    0.8976846057571964,
    0.8435601458080194
   ],
   "(1,il,kl) about il": [
    0.9359362549800797,
    0.9293507043745366
   ],
   "(1,il,kl) about kl": [
    0.8513190667412189,
    0.7750780640124902
   ],
   "(1,jl,kl) about 1": [
    1.0,
    1.0
   ],
   "(1,jl,kl) about jl": [
    0.8780432412790697,
    0.8490743225114032
   ],
   "(1,jl,kl) about kl": [
    0.8794557823129252,
    0.8443640585923544
   ],
   "(i,j,k) about i": [
    1.0,
    1.0
   ],
   "(i,j,k) about j": [
    1.0,
    1.0
   ],
   "(i,j,k) about k": [
    1.0,
    1.0
   ],
   "(i,j,l) about i": [
    0.9258329024156017,
    0.8840349483717236
   ],
   "(i,j,l) about j": [
    0.8962353455180951,
    0.9649254854734307
   ],
   "(i,j,l) about l": [
    0.9328042720462805,
    0.8897112175301117
   ],
   "(i,j,il) about i": [
    0.9258329024156017,
    0.8840349483717236
   ],
   "(i,j,il) about j": [
    0.8962353455180951,
    0.9649254854734307
   ],
   "(i,j,il) about il": [
    0.9328042720462805,
    0.8897112175301117
   ],
   "(i,j,jl) about i": [
    0.8651595134266697,
    0.8005975434325551
   ],
   "(i,j,jl) about j": [
    0.8848983374847941,
    0.8642893938526701
   ],
   "(i,j,jl) about jl": [
    0.9345938875014865,
    0.9002219885500643
   ],
   "(i,j,kl) about i": [
    0.8651595134266697,
    0.8005975434325551
   ],
   "(i,j,kl) about j": [
    0.8848983374847941,
    0.8642893938526701
   ],
   "(i,j,kl) about kl": [
    0.9345938875014865,
    0.9002219885500643
   ],
   "(i,k,l) about i": [
    0.9258329024156017,
    0.8840349483717236
   ],
   "(i,k,l) about k": [
    0.8962353455180951,
    0.9649254854734307
   ],
   "(i,k,l) about l": [
    0.9328042720462805,
    0.8897112175301117
   ],
   "(i,k,il) about i": [
    0.9258329024156017,
    0.8840349483717236
   ],
   "(i,k,il) about k": [
    0.8962353455180951,
    0.9649254854734307
   ],
   "(i,k,il) about il": [
    0.9328042720462805,
    0.8897112175301117
   ],
   "(i,k,jl) about i": [
    0.8651595134266697,
    0.8005975434325551
   ],
   "(i,k,jl) about k": [
    0.8848983374847941,
    0.8642893938526701
   ],
   "(i,k,jl) about jl": [
    0.9345938875014865,
    0.9002219885500643
   ],
   "(i,k,kl) about i": [
    0.8651595134266697,
    0.8005975434325551
   ],
   "(i,k,kl) about k": [
    0.8848983374847941,
    0.8642893938526701
   ],
   "(i,k,kl) about kl": [
    0.9345938875014865,
    0.9002219885500643
   ],
   "(i,l,il) about i": [
    1.0,
    1.0
   ],
   "(i,l,il) about l": [
    0.7633918036655392,
    0.825069094456186
   ],
   "(i,l,il) about il": [
    0.7704387626262627,
    0.8250426032621927
   ],
   "(i,l,jl) about i": [
    0.8218934911242604,
    0.7444896575110207
   ],
   "(i,l,jl) about l": [
    0.8469644353969584,
    0.7991363211951448
   ],
   "(i,l,jl) about jl": [
    0.8808141311655767,
    0.8835633166442789
   ],
   "(i,l,kl) about i": [
    0.8218934911242604,
    0.7444896575110207
   ],
   "(i,l,kl) about l": [
    0.8469644353969584,
    0.7991363211951448
   ],
   "(i,l,kl) about kl": [
    0.8808141311655767,
    0.8835633166442789
   ],
   "(i,il,jl) about i": [
    0.8218934911242604,
    0.7444896575110207
   ],
   "(i,il,jl) about il": [
    0.8469644353969584,
    0.7991363211951448
   ],
   "(i,il,jl) about jl": [
    0.8808141311655767,
    0.8835633166442789
   ],
   "(i,il,kl) about i": [
    0.8218934911242604,
    0.7444896575110207
   ],
   "(i,il,kl) about il": [
    0.8469644353969584,
    0.7991363211951448
   ],
   "(i,il,kl) about kl": [
    0.8808141311655767,
    0.8835633166442789
   ],
   "(i,jl,kl) about i": [
    1.0,
    1.0
   ],
   "(i,jl,kl) about jl": [
    0.8329974220764003,
    0.8373609872835625
   ],
   "(i,jl,kl) about kl": [
    0.8358894986163876,
    0.8401991638874536
   ],
   "(j,k,l) about j": [
    1.0,
    1.0
   ],
   "(j,k,l) about k": [
    1.0,
    1.0
   ],
   "(j,k,l) about l": [
    1.0,
    1.0
   ],
   "(j,k,il) about j": [
    1.0,
    1.0
   ],
   "(j,k,il) about k": [
    1.0,
    1.0
   ],
   "(j,k,il) about il": [
    1.0,
    1.0
   ],
   "(j,k,jl) about j": [
    0.9317943336831059,
    0.9252366960496246
   ],
   "(j,k,jl) about k": [
    0.931913499344692,
    0.9245726216886337
   ],
   "(j,k,jl) about jl": [
    1.0,
    1.0
   ],
   "(j,k,kl) about j": [
    0.9317943336831059,
    0.9252366960496246
   ],
   "(j,k,kl) about k": [
    0.931913499344692,
    0.9245726216886337
   ],
   "(j,k,kl) about kl": [
    1.0,
    1.0
   ],
   "(j,l,il) about j": [
    1.0,
    1.0
   ],
   "(j,l,il) about l": [
    1.0,
    1.0
   ],
   "(j,l,il) about il": [
    1.0,
    1.0
   ],
   "(j,l,jl) about j": [
    0.9317943336831059,
    0.9252366960496246
   ],
   "(j,l,jl) about l": [
    0.931913499344692,
    0.9245726216886337
   ],
   "(j,l,jl) about jl": [
    1.0,
    1.0
   ],
   "(j,l,kl) about j": [
    0.9186267071320182,
    0.88509952253984
   ],
   "(j,l,kl) about l": [
    0.9174555092767891,
    0.8839385301772215
   ],
   "(j,l,kl) about kl": [
    0.959428903675948,
    1.0
   ],
   "(j,il,jl) about j": [
    0.9186267071320182,
    0.88509952253984
   ],
   "(j,il,jl) about il": [
    0.9174555092767891,
    0.8839385301772215
   ],
   "(j,il,jl) about jl": [
    0.959428903675948,
    1.0
   ],
   "(j,il,kl) about j": [
    0.9317943336831059,
    0.9252366960496246
   ],
   "(j,il,kl) about il": [
    0.931913499344692,
    0.9245726216886337
   ],
   "(j,il,kl) about kl": [
    1.0,
    1.0
   ],
   "(j,jl,kl) about j": [
    1.0,
    1.0
   ],
   "(j,jl,kl) about jl": [
    0.900354267310789,
    0.9252220480668757
   ],
   "(j,jl,kl) about kl": [
    0.9027239865737154,
    0.9240622140896615
   ],
   "(k,l,il) about k": [
    1.0,
    1.0
   ],
   "(k,l,il) about l": [
    1.0,
    1.0
   ],
   "(k,l,il) about il": [
    1.0,
    1.0
   ],
   "(k,l,jl) about k": [
    0.9186267071320182,
    0.88509952253984
   ],
   "(k,l,jl) about l": [
    0.9174555092767891,
    0.8839385301772215
   ],
   "(k,l,jl) about jl": [
    0.959428903675948,
    1.0
   ],
   "(k,l,kl) about k": [
    0.9317943336831059,
    0.9252366960496246
   ],
   "(k,l,kl) about l": [
    0.931913499344692,
    0.9245726216886337
   ],
   "(k,l,kl) about kl": [
    1.0,
    1.0
   ],
   "(k,il,jl) about k": [
    0.9317943336831059,
    0.9252366960496246
   ],
   "(k,il,jl) about il": [
    0.931913499344692,
    0.9245726216886337
   ],
   "(k,il,jl) about jl": [
    1.0,
    1.0
   ],
   "(k,il,kl) about k": [
    0.9186267071320182,
    0.88509952253984
   ],
   "(k,il,kl) about il": [
    0.9174555092767891,
    0.8839385301772215
   ],
   "(k,il,kl) about kl": [
    0.959428903675948,
    1.0
   ],
   "(k,jl,kl) about k": [
    1.0,
    1.0
   ],
   "(k,jl,kl) about jl": [
    0.900354267310789,
    0.9252220480668757
   ],
   "(k,jl,kl) about kl": [
    0.9027239865737154,
    0.9240622140896615
   ],
   "(l,il,jl) about l": [
    0.9317943336831059,
    0.9252366960496246
   ],
   "(l,il,jl) about il": [
    0.931913499344692,
    0.9245726216886337
   ],
   "(l,il,jl) about jl": [
    1.0,
    1.0
   ],
   "(l,il,kl) about l": [
    0.9317943336831059,
    0.9252366960496246
   ],
   "(l,il,kl) about il": [
    0.931913499344692,
    0.9245726216886337
   ],
   "(l,il,kl) about kl": [
    1.0,
    1.0
   ],
   "(l,jl,kl) about l": [
    1.0,
    1.0
   ],
   "(l,jl,kl) about jl": [
    0.900354267310789,
    0.9252220480668757
   ],
   "(l,jl,kl) about kl": [
    0.9027239865737154,
    0.9240622140896615
   ],
   "(il,jl,kl) about il": [
    1.0,
    1.0
   ],
   "(il,jl,kl) about jl": [
    0.900354267310789,
    0.9252220480668757
   ],
   "(il,jl,kl) about kl": [
    0.9027239865737154,
    0.9240622140896615
   ]
  },
  "exact_pairs": [
   "(1,j,k) about 1",
   "(1,jl,kl) about 1",
   "(1,l,il) about 1",
   "(i,j,k) about i",
   "(i,j,k) about j",
   "(i,j,k) about k",
   "(i,jl,kl) about i",
   "(i,l,il) about i",
   "(il,jl,kl) about il",
   "(j,il,kl) about kl",
   "(j,jl,kl) about j",
   "(j,k,il) about il",
   "(j,k,il) about j",
   "(j,k,il) about k",
   "(j,k,jl) about jl",
   "(j,k,kl) about kl",
   "(j,k,l) about j",
   "(j,k,l) about k",
   "(j,k,l) about l",
   "(j,l,il) about il",
   "(j,l,il) about j",
   "(j,l,il) about l",
   "(j,l,jl) about jl",
   "(k,il,jl) about jl",
   "(k,jl,kl) about k",
   "(k,l,il) about il",
   "(k,l,il) about k",
   "(k,l,il) about l",
   "(k,l,kl) about kl",
   "(l,il,jl) about jl",
   "(l,il,kl) about kl",
   "(l,jl,kl) about l"
  ],
  "exact_sections": [
   "(1,j,k)",
   "(1,jl,kl)",
   "(1,l,il)",
   "(i,j,k)",
   "(i,jl,kl)",
   "(i,l,il)",
   "(il,jl,kl)",
   "(j,il,kl)",
   "(j,jl,kl)",
   "(j,k,il)",
   "(j,k,jl)",
   "(j,k,kl)",
   "(j,k,l)",
   "(j,l,il)",
   "(j,l,jl)",
   "(k,il,jl)",
   "(k,jl,kl)",
   "(k,l,il)",
   "(k,l,kl)",
   "(l,il,jl)",
   "(l,il,kl)",
   "(l,jl,kl)"
  ]
 },
 "theta90 c_A": {
  "pairs": {
   "(1,i,j) about 1": [
    0.8702956114077354,
    0.7407564553279186
   ],
   "(1,i,j) about i": [
    0.7803353752861828,
    0.6888679689338668
   ],
   "(1,i,j) about j": [
    0.7235909145535392,
    0.6295074508019566
   ],
   "(1,i,k) about 1": [
    0.8702956114077354,
    0.7407564553279186
   ],
   "(1,i,k) about i": [
    0.7803353752861828,
    0.6888679689338668
   ],
   "(1,i,k) about k": [
    0.7235909145535392,
    0.6295074508019566
   ],
   "(1,i,l) about 1": [
    0.8550072418787502,
    0.7607756504663721
   ],
   "(1,i,l) about i": [
    0.9006247352816603,
    0.808530996625875
   ],
   "(1,i,l) about l": [
    0.8172282746389663,
    0.7231220262411688
   ],
   "(1,i,il) about 1": [
    0.8550072418787502,
    0.7607756504663721
   ],
   "(1,i,il) about i": [
    0.9006247352816603,
    0.808530996625875
   ],
   "(1,i,il) about il": [
    0.8172282746389663,
    0.7231220262411688
   ],
   "(1,i,jl) about 1": [
    0.8550072418787502,
    0.7607756504663721
   ],
   "(1,i,jl) about i": [
    0.9006247352816603,
    0.808530996625875
   ],
   "(1,i,jl) about jl": [
    0.8172282746389663,
    0.7231220262411688
   ],
   "(1,i,kl) about 1": [
    0.8550072418787502,
    0.7607756504663721
   ],
   "(1,i,kl) about i": [
    0.9006247352816603,
    0.808530996625875
   ],
   "(1,i,kl) about kl": [
    0.8172282746389663,
    0.7231220262411688
   ],
   "(1,j,k) about 1": [
    1.0,
    1.0
   ],
   "(1,j,k) about j": [
    0.8372847682119205,
    0.8273793830740839
   ],
   "(1,j,k) about k": [
    0.8390842733908427,
    0.8214098188500919
   ],
   "(1,j,l) about 1": [
    0.8658958921626085,
    0.7969030405578629
   ],
   "(1,j,l) about j": [
    0.9423877449075873,
    0.9097904387688278
   ],
   "(1,j,l) about l": [
    0.9080303112904106,
    0.8675129340231479
   ],
   "(1,j,il) about 1": [
    0.8658958921626085,
    0.7969030405578629
   ],
   "(1,j,il) about j": [
    0.9423877449075873,
    0.9097904387688278
   ],
   "(1,j,il) about il": [
    0.9080303112904106,
    0.8675129340231479
   ],
   "(1,j,jl) about 1": [
    0.8658958921626085,
    0.7969030405578629
   ],
   "(1,j,jl) about j": [
    0.9423877449075873,
    0.9097904387688278
   ],
   "(1,j,jl) about jl": [
    0.9080303112904106,
    0.8675129340231479
   ],
   "(1,j,kl) about 1": [
    0.8658958921626085,
    0.7969030405578629
   ],
   "(1,j,kl) about j": [
    0.9423877449075873,
    0.9097904387688278
   ],
   "(1,j,kl) about kl": [
    0.9080303112904106,
    0.8675129340231479
   ],
   "(1,k,l) about 1": [
    0.8658958921626085,
    0.7969030405578629
   ],
   "(1,k,l) about k": [
    0.9423877449075873,
    0.9097904387688278
   ],
   "(1,k,l) about l": [
    0.9080303112904106,
    0.8675129340231479
   ],
   "(1,k,il) about 1": [
    0.8658958921626085,
    0.7969030405578629
   ],
   "(1,k,il) about k": [
    0.9423877449075873,
    0.9097904387688278
   ],
   "(1,k,il) about il": [
    0.9080303112904106,
    0.8675129340231479
   ],
   "(1,k,jl) about 1": [
    0.8658958921626085,
    0.7969030405578629
   ],
   "(1,k,jl) about k": [
    0.9423877449075873,
    0.9097904387688278
   ],
   "(1,k,jl) about jl": [
    0.9080303112904106,
    0.8675129340231479
   ],
   "(1,k,kl) about 1": [
    0.8658958921626085,
    0.7969030405578629
   ],
   "(1,k,kl) about k": [
    0.9423877449075873,
    0.9097904387688278
   ],
   "(1,k,kl) about kl": [
    0.9080303112904106,
    0.8675129340231479
   ],
   "(1,l,il) about 1": [
    1.0,
    1.0
   ],
   "(1,l,il) about l": [
    1.0,
    1.0
   ],
   "(1,l,il) about il": [
    1.0,
    1.0
   ],
   "(1,l,jl) about 1": [
    1.0,
    1.0
   ],
   "(1,l,jl) about l": [
    1.0,
    1.0
   ],
   "(1,l,jl) about jl": [
    1.0,
    1.0
   ],
   "(1,l,kl) about 1": [
    1.0,
    1.0
   ],
   "(1,l,kl) about l": [
    1.0,
    1.0
   ],
   "(1,l,kl) about kl": [
    1.0,
    1.0
   ],
   "(1,il,jl) about 1": [
    1.0,
    1.0
   ],
   "(1,il,jl) about il": [
    1.0,
    1.0
   ],
   "(1,il,jl) about jl": [
    1.0,
    1.0
   ],
   "(1,il,kl) about 1": [
    1.0,
    1.0
   ],
   "(1,il,kl) about il": [
    1.0,
    1.0
   ],
   "(1,il,kl) about kl": [
    1.0,
    1.0
   ],
   "(1,jl,kl) about 1": [
    1.0,
    1.0
   ],
   "(1,jl,kl) about jl": [
    1.0,
    1.0
   ],
   "(1,jl,kl) about kl": [
    1.0,
    1.0
   ],
   "(i,j,k) about i": [
    1.0,
    1.0
   ],
   "(i,j,k) about j": [
    1.0,
    1.0
   ],
   "(i,j,k) about k": [
    1.0,
    1.0
   ],
   "(i,j,l) about i": [
    0.8981761152416357,
    0.8323537643436888
   ],
   "(i,j,l) about j": [
    0.9020873306587592,
    0.833240004479785
   ],
   "(i,j,l) about l": [
    1.0,
    1.0
   ],
   "(i,j,il) about i": [
    0.8981761152416357,
    0.8323537643436888
   ],
   "(i,j,il) about j": [
    0.9020873306587592,
    0.833240004479785
   ],
   "(i,j,il) about il": [
    1.0,
    1.0
   ],
   "(i,j,jl) about i": [
    0.8981761152416357,
    0.8323537643436888
   ],
   "(i,j,jl) about j": [
    0.9020873306587592,
    0.833240004479785
   ],
   "(i,j,jl) about jl": [
    1.0,
    1.0
   ],
   "(i,j,kl) about i": [
    0.8981761152416357,
    0.8323537643436888
   ],
   "(i,j,kl) about j": [
    0.9020873306587592,
    0.833240004479785
   ],
   "(i,j,kl) about kl": [
    1.0,
    1.0
   ],
   "(i,k,l) about i": [
    0.8981761152416357,
    0.8323537643436888
   ],
   "(i,k,l) about k": [
    0.9020873306587592,
    0.833240004479785
   ],
   "(i,k,l) about l": [
    1.0,
    1.0
   ],
   "(i,k,il) about i": [
    0.8981761152416357,
    0.8323537643436888
   ],
   "(i,k,il) about k": [
    0.9020873306587592,
    0.833240004479785
   ],
   "(i,k,il) about il": [
    1.0,
    1.0
   ],
   "(i,k,jl) about i": [
    0.8981761152416357,
    0.8323537643436888
   ],
   "(i,k,jl) about k": [
    0.9020873306587592,
    0.833240004479785
   ],
   "(i,k,jl) about jl": [
    1.0,
    1.0
   ],
   "(i,k,kl) about i": [
    0.8981761152416357,
    0.8323537643436888
   ],
   "(i,k,kl) about k": [
    0.9020873306587592,
    0.833240004479785
   ],
   "(i,k,kl) about kl": [
    1.0,
    1.0
   ],
   "(i,l,il) about i": [
    1.0,
    1.0
   ],
   "(i,l,il) about l": [
    0.9117510928259193,
    0.8605987904233519
   ],
   "(i,l,il) about il": [
    0.915365991861124,
    0.8603011053868854
   ],
   "(i,l,jl) about i": [
    1.0,
    1.0
   ],
   "(i,l,jl) about l": [
    0.9117510928259193,
    0.8605987904233519
   ],
   "(i,l,jl) about jl": [
    0.915365991861124,
    0.8603011053868854
   ],
   "(i,l,kl) about i": [
    1.0,
    1.0
   ],
   "(i,l,kl) about l": [
    0.9117510928259193,
    0.8605987904233519
   ],
   "(i,l,kl) about kl": [
    0.915365991861124,
    0.8603011053868854
   ],
   "(i,il,jl) about i": [
    1.0,
    1.0
   ],
   "(i,il,jl) about il": [
    0.9117510928259193,
    0.8605987904233519
   ],
   "(i,il,jl) about jl": [
    0.915365991861124,
    0.8603011053868854
   ],
   "(i,il,kl) about i": [
    1.0,
    1.0
   ],
   "(i,il,kl) about il": [
    0.9117510928259193,
    0.8605987904233519
   ],
   "(i,il,kl) about kl": [
    0.915365991861124,
    0.8603011053868854
   ],
   "(i,jl,kl) about i": [
    1.0,
    1.0
   ],
   "(i,jl,kl) about jl": [
    0.9117510928259193,
    0.8605987904233519
   ],
   "(i,jl,kl) about kl": [
    0.915365991861124,
    0.8603011053868854
   ],
   "(j,k,l) about j": [
    0.8981761152416357,
    0.8323537643436888
   ],
   "(j,k,l) about k": [
    0.9020873306587592,
    0.833240004479785
   ],
   "(j,k,l) about l": [
    1.0,
    1.0
   ],
   "(j,k,il) about j": [
    0.8981761152416357,
    0.8323537643436888
   ],
   "(j,k,il) about k": [
    0.9020873306587592,
    0.833240004479785
   ],
   "(j,k,il) about il": [
    1.0,
    1.0
   ],
   "(j,k,jl) about j": [
    0.8981761152416357,
    0.8323537643436888
   ],
   "(j,k,jl) about k": [
    0.9020873306587592,
    0.833240004479785
   ],
   "(j,k,jl) about jl": [
    1.0,
    1.0
   ],
   "(j,k,kl) about j": [
    0.8981761152416357,
    0.8323537643436888
   ],
   "(j,k,kl) about k": [
    0.9020873306587592,
    0.833240004479785
   ],
   "(j,k,kl) about kl": [
    1.0,
    1.0
   ],
   "(j,l,il) about j": [
    1.0,
    1.0
   ],
   "(j,l,il) about l": [
    0.9117510928259193,
    0.8605987904233519
   ],
   "(j,l,il) about il": [
    0.915365991861124,
    0.8603011053868854
   ],
   "(j,l,jl) about j": [
    1.0,
    1.0
   ],
   "(j,l,jl) about l": [
    0.9117510928259193,
    0.8605987904233519
   ],
   "(j,l,jl) about jl": [
    0.915365991861124,
    0.8603011053868854
   ],
   "(j,l,kl) about j": [
    1.0,
    1.0
   ],
   "(j,l,kl) about l": [
    0.9117510928259193,
    0.8605987904233519
   ],
   "(j,l,kl) about kl": [
    0.915365991861124,
    0.8603011053868854
   ],
   "(j,il,jl) about j": [
    1.0,
    1.0
   ],
   "(j,il,jl) about il": [
    0.9117510928259193,
    0.8605987904233519
   ],
   "(j,il,jl) about jl": [
    0.915365991861124,
    0.8603011053868854
   ],
   "(j,il,kl) about j": [
    1.0,
    1.0
   ],
   "(j,il,kl) about il": [
    0.9117510928259193,
    0.8605987904233519
   ],
   "(j,il,kl) about kl": [
    0.915365991861124,
    0.8603011053868854
   ],
   "(j,jl,kl) about j": [
    1.0,
    1.0
   ],
   "(j,jl,kl) about jl": [
    0.9117510928259193,
    0.8605987904233519
   ],
   "(j,jl,kl) about kl": [
    0.915365991861124,
    0.8603011053868854
   ],
   "(k,l,il) about k": [
    1.0,
    1.0
   ],
   "(k,l,il) about l": [
    0.9117510928259193,
    0.8605987904233519
   ],
   "(k,l,il) about il": [
    0.915365991861124,
    0.8603011053868854
   ],
   "(k,l,jl) about k": [
    1.0,
    1.0
   ],
   "(k,l,jl) about l": [
    0.9117510928259193,
    0.8605987904233519
   ],
   "(k,l,jl) about jl": [
    0.915365991861124,
    0.8603011053868854
   ],
   "(k,l,kl) about k": [
    1.0,
    1.0
   ],
   "(k,l,kl) about l": [
    0.9117510928259193,
    0.8605987904233519
   ],
   "(k,l,kl) about kl": [
    0.915365991861124,
    0.8603011053868854
   ],
   "(k,il,jl) about k": [
    1.0,
    1.0
   ],
   "(k,il,jl) about il": [
    0.9117510928259193,
    0.8605987904233519
   ],
   "(k,il,jl) about jl": [
    0.915365991861124,
    0.8603011053868854
   ],
   "(k,il,kl) about k": [
    1.0,
    1.0
   ],
   "(k,il,kl) about il": [
    0.9117510928259193,
    0.8605987904233519
   ],
   "(k,il,kl) about kl": [
    0.915365991861124,
    0.8603011053868854
   ],
   "(k,jl,kl) about k": [
    1.0,
    1.0
   ],
   "(k,jl,kl) about jl": [
    0.9117510928259193,
    0.8605987904233519
   ],
   "(k,jl,kl) about kl": [
    0.915365991861124,
    0.8603011053868854
   ],
   "(l,il,jl) about l": [
    1.0,
    1.0
   ],
   "(l,il,jl) about il": [
    1.0,
    1.0
   ],
   "(l,il,jl) about jl": [
    1.0,
    1.0
   ],
   "(l,il,kl) about l": [
    1.0,
    1.0
   ],
   "(l,il,kl) about il": [
    1.0,
    1.0
   ],
   "(l,il,kl) about kl": [
    1.0,
    1.0
   ],
   "(l,jl,kl) about l": [
    1.0,
    1.0
   ],
   "(l,jl,kl) about jl": [
    1.0,
    1.0
   ],
   "(l,jl,kl) about kl": [
    1.0,
    1.0
   ],
   "(il,jl,kl) about il": [
    1.0,
    1.0
   ],
   "(il,jl,kl) about jl": [
    1.0,
    1.0
   ],
   "(il,jl,kl) about kl": [
    1.0,
    1.0
   ]
  },
  "exact_pairs": [
   "(1,il,jl) about 1",
   "(1,il,jl) about il",
   "(1,il,jl) about jl",
   "(1,il,kl) about 1",
   "(1,il,kl) about il",
   "(1,il,kl) about kl",
   "(1,j,k) about 1",
   "(1,jl,kl) about 1",
   "(1,jl,kl) about jl",
   "(1,jl,kl) about kl",
   "(1,l,il) about 1",
   "(1,l,il) about il",
   "(1,l,il) about l",
   "(1,l,jl) about 1",
   "(1,l,jl) about jl",
   "(1,l,jl) about l",
   "(1,l,kl) about 1",
   "(1,l,kl) about kl",
   "(1,l,kl) about l",
   "(i,il,jl) about i",
   "(i,il,kl) about i",
   "(i,j,il) about il",
   "(i,j,jl) about jl",
   "(i,j,k) about i",
   "(i,j,k) about j",
   "(i,j,k) about k",
   "(i,j,kl) about kl",
   "(i,j,l) about l",
   "(i,jl,kl) about i",
   "(i,k,il) about il",
   "(i,k,jl) about jl",
   "(i,k,kl) about kl",
   "(i,k,l) about l",
   "(i,l,il) about i",
   "(i,l,jl) about i",
   "(i,l,kl) about i",
   "(il,jl,kl) about il",
   "(il,jl,kl) about jl",
   "(il,jl,kl) about kl",
   "(j,il,jl) about j",
   "(j,il,kl) about j",
   "(j,jl,kl) about j",
   "(j,k,il) about il",
   "(j,k,jl) about jl",
   "(j,k,kl) about kl",
   "(j,k,l) about l",
   "(j,l,il) about j",
   "(j,l,jl) about j",
   "(j,l,kl) about j",
   "(k,il,jl) about k",
   "(k,il,kl) about k",
   "(k,jl,kl) about k",
   "(k,l,il) about k",
   "(k,l,jl) about k",
   "(k,l,kl) about k",
   "(l,il,jl) about il",
   "(l,il,jl) about jl",
   "(l,il,jl) about l",
   "(l,il,kl) about il",
   "(l,il,kl) about kl",
   "(l,il,kl) about l",
   "(l,jl,kl) about jl",
   "(l,jl,kl) about kl",
   "(l,jl,kl) about l"
  ],
  "exact_sections": [
   "(1,il,jl)",
   "(1,il,kl)",
   "(1,j,k)",
   "(1,jl,kl)",
   "(1,l,il)",
   "(1,l,jl)",
   "(1,l,kl)",
   "(i,il,jl)",
   "(i,il,kl)",
   "(i,j,il)",
   "(i,j,jl)",
   "(i,j,k)",
   "(i,j,kl)",
   "(i,j,l)",
   "(i,jl,kl)",
   "(i,k,il)",
   "(i,k,jl)",
   "(i,k,kl)",
   "(i,k,l)",
   "(i,l,il)",
   "(i,l,jl)",
   "(i,l,kl)",
   "(il,jl,kl)",
   "(j,il,jl)",
   "(j,il,kl)",
   "(j,jl,kl)",
   "(j,k,il)",
   "(j,k,jl)",
   "(j,k,kl)",
   "(j,k,l)",
   "(j,l,il)",
   "(j,l,jl)",
   "(j,l,kl)",
   "(k,il,jl)",
   "(k,il,kl)",
   "(k,jl,kl)",
   "(k,l,il)",
   "(k,l,jl)",
   "(k,l,kl)",
   "(l,il,jl)",
   "(l,il,kl)",
   "(l,jl,kl)"
  ]
 },
 "octonions c_A": {
  "pairs": {
   "(1,i,j) about 1": [
    0.9170710992477554,
    0.8271676300578035
   ],
   "(1,i,j) about i": [
    0.8614504042013336,
    0.7899216887980933
   ],
   "(1,i,j) about j": [
    0.8123385939741751,
    0.7750295126201585
   ],
   "(1,i,k) about 1": [
    0.9170710992477554,
    0.8271676300578035
   ],
   "(1,i,k) about i": [
    0.8614504042013336,
    0.7899216887980933
   ],
   "(1,i,k) about k": [
    0.8123385939741751,
    0.7750295126201585
   ],
   "(1,i,l) about 1": [
    0.9170710992477554,
    0.8271676300578035
   ],
   "(1,i,l) about i": [
    0.8614504042013336,
    0.7899216887980933
   ],
   "(1,i,l) about l": [
    0.8123385939741751,
    0.7750295126201585
   ],
   "(1,i,il) about 1": [
    0.9170710992477554,
    0.8271676300578035
   ],
   "(1,i,il) about i": [
    0.8614504042013336,
    0.7899216887980933
   ],
   "(1,i,il) about il": [
    0.8123385939741751,
    0.7750295126201585
   ],
   "(1,i,jl) about 1": [
    0.9170710992477554,
    0.8271676300578035
   ],
   "(1,i,jl) about i": [
    0.8614504042013336,
    0.7899216887980933
   ],
   "(1,i,jl) about jl": [
    0.8123385939741751,
    0.7750295126201585
   ],
   "(1,i,kl) about 1": [
    0.9170710992477554,
    0.8271676300578035
   ],
   "(1,i,kl) about i": [
    0.8614504042013336,
    0.7899216887980933
   ],
   "(1,i,kl) about kl": [
    0.8123385939741751,
    0.7750295126201585
   ],
   "(1,j,k) about 1": [
    1.0,
    1.0
   ],
   "(1,j,k) about j": [
    0.9338554732913174,
    0.940346139683319
   ],
   "(1,j,k) about k": [
    0.9370131861392211,
    0.9420868390345759
   ],
   "(1,j,l) about 1": [
    1.0,
    1.0
   ],
   "(1,j,l) about j": [
    0.9338554732913174,
    0.940346139683319
   ],
   "(1,j,l) about l": [
    0.9370131861392211,
    0.9420868390345759
   ],
   "(1,j,il) about 1": [
    1.0,
    1.0
   ],
   "(1,j,il) about j": [
    0.9338554732913174,
    0.940346139683319
   ],
   "(1,j,il) about il": [
    0.9370131861392211,
    0.9420868390345759
   ],
   "(1,j,jl) about 1": [
    1.0,
    1.0
   ],
   "(1,j,jl) about j": [
    0.9338554732913174,
    0.940346139683319
   ],
   "(1,j,jl) about jl": [
    0.9370131861392211,
    0.9420868390345759
   ],
   "(1,j,kl) about 1": [
    1.0,
    1.0
   ],
   "(1,j,kl) about j": [
    0.9338554732913174,
    0.940346139683319
   ],
   "(1,j,kl) about kl": [
    0.9370131861392211,
    0.9420868390345759
   ],
   "(1,k,l) about 1": [
    1.0,
    1.0
   ],
   "(1,k,l) about k": [
    0.9338554732913174,
    0.940346139683319
   ],
   "(1,k,l) about l": [
    0.9370131861392211,
    0.9420868390345759
   ],
   "(1,k,il) about 1": [
    1.0,
    1.0
   ],
   "(1,k,il) about k": [
    0.9338554732913174,
    0.940346139683319
   ],
   "(1,k,il) about il": [
    0.9370131861392211,
    0.9420868390345759
   ],
   "(1,k,jl) about 1": [
    1.0,
    1.0
   ],
   "(1,k,jl) about k": [
    0.9338554732913174,
    0.940346139683319
   ],
   "(1,k,jl) about jl": [
    0.9370131861392211,
    0.9420868390345759
   ],
   "(1,k,kl) about 1": [
    1.0,
    1.0
   ],
   "(1,k,kl) about k": [
    0.9338554732913174,
    0.940346139683319
   ],
   "(1,k,kl) about kl": [
    0.9370131861392211,
    0.9420868390345759
   ],
   "(1,l,il) about 1": [
    1.0,
    1.0
   ],
   "(1,l,il) about l": [
    0.9338554732913174,
    0.940346139683319
   ],
   "(1,l,il) about il": [
    0.9370131861392211,
    0.9420868390345759
   ],
   "(1,l,jl) about 1": [
    1.0,
    1.0
   ],
   "(1,l,jl) about l": [
    0.9338554732913174,
    0.940346139683319
   ],
   "(1,l,jl) about jl": [
    0.9370131861392211,
    0.9420868390345759
   ],
   "(1,l,kl) about 1": [
    1.0,
    1.0
   ],
   "(1,l,kl) about l": [
    0.9338554732913174,
    0.940346139683319
   ],
   "(1,l,kl) about kl": [
    0.9370131861392211,
    0.9420868390345759
   ],
   "(1,il,jl) about 1": [
    1.0,
    1.0
   ],
   "(1,il,jl) about il": [
    0.9338554732913174,
    0.940346139683319
   ],
   "(1,il,jl) about jl": [
    0.9370131861392211,
    0.9420868390345759
   ],
   "(1,il,kl) about 1": [
    1.0,
    1.0
   ],
   "(1,il,kl) about il": [
    0.9338554732913174,
    0.940346139683319
   ],
   "(1,il,kl) about kl": [
    0.9370131861392211,
    0.9420868390345759
   ],
   "(1,jl,kl) about 1": [
    1.0,
    1.0
   ],
   "(1,jl,kl) about jl": [
    0.9338554732913174,
    0.940346139683319
   ],
   "(1,jl,kl) about kl": [
    0.9370131861392211,
    0.9420868390345759
   ],
   "(i,j,k) about i": [
    1.0,
    1.0
   ],
   "(i,j,k) about j": [
    1.0,
    1.0
   ],
   "(i,j,k) about k": [
    1.0,
    1.0
   ],
   "(i,j,l) about i": [
    1.0,
    1.0
   ],
   "(i,j,l) about j": [
    1.0,
    1.0
   ],
   "(i,j,l) about l": [
    1.0,
    1.0
   ],
   "(i,j,il) about i": [
    1.0,
    1.0
   ],
   "(i,j,il) about j": [
    1.0,
    1.0
   ],
   "(i,j,il) about il": [
    1.0,
    1.0
   ],
   "(i,j,jl) about i": [
    1.0,
    1.0
   ],
   "(i,j,jl) about j": [
    1.0,
    1.0
   ],
   "(i,j,jl) about jl": [
    1.0,
    1.0
   ],
   "(i,j,kl) about i": [
    1.0,
    1.0
   ],
   "(i,j,kl) about j": [
    1.0,
    1.0
   ],
   "(i,j,kl) about kl": [
    1.0,
    1.0
   ],
   "(i,k,l) about i": [
    1.0,
    1.0
   ],
   "(i,k,l) about k": [
    1.0,
    1.0
   ],
   "(i,k,l) about l": [
    1.0,
    1.0
   ],
   "(i,k,il) about i": [
    1.0,
    1.0
   ],
   "(i,k,il) about k": [
    1.0,
    1.0
   ],
   "(i,k,il) about il": [
    1.0,
    1.0
   ],
   "(i,k,jl) about i": [
    1.0,
    1.0
   ],
   "(i,k,jl) about k": [
    1.0,
    1.0
   ],
   "(i,k,jl) about jl": [
    1.0,
    1.0
   ],
   "(i,k,kl) about i": [
    1.0,
    1.0
   ],
   "(i,k,kl) about k": [
    1.0,
    1.0
   ],
   "(i,k,kl) about kl": [
    1.0,
    1.0
   ],
   "(i,l,il) about i": [
    1.0,
    1.0
   ],
   "(i,l,il) about l": [
    1.0,
    1.0
   ],
   "(i,l,il) about il": [
    1.0,
    1.0
   ],
   "(i,l,jl) about i": [
    1.0,
    1.0
   ],
   "(i,l,jl) about l": [
    1.0,
    1.0
   ],
   "(i,l,jl) about jl": [
    1.0,
    1.0
   ],
   "(i,l,kl) about i": [
    1.0,
    1.0
   ],
   "(i,l,kl) about l": [
    1.0,
    1.0
   ],
   "(i,l,kl) about kl": [
    1.0,
    1.0
   ],
   "(i,il,jl) about i": [
    1.0,
    1.0
   ],
   "(i,il,jl) about il": [
    1.0,
    1.0
   ],
   "(i,il,jl) about jl": [
    1.0,
    1.0
   ],
   "(i,il,kl) about i": [
    1.0,
    1.0
   ],
   "(i,il,kl) about il": [
    1.0,
    1.0
   ],
   "(i,il,kl) about kl": [
    1.0,
    1.0
   ],
   "(i,jl,kl) about i": [
    1.0,
    1.0
   ],
   "(i,jl,kl) about jl": [
    1.0,
    1.0
   ],
   "(i,jl,kl) about kl": [
    1.0,
    1.0
   ],
   "(j,k,l) about j": [
    1.0,
    1.0
   ],
   "(j,k,l) about k": [
    1.0,
    1.0
   ],
   "(j,k,l) about l": [
    1.0,
    1.0
   ],
   "(j,k,il) about j": [
    1.0,
    1.0
   ],
   "(j,k,il) about k": [
    1.0,
    1.0
   ],
   "(j,k,il) about il": [
    1.0,
    1.0
   ],
   "(j,k,jl) about j": [
    1.0,
    1.0
   ],
   "(j,k,jl) about k": [
    1.0,
    1.0
   ],
   "(j,k,jl) about jl": [
    1.0,
    1.0
   ],
   "(j,k,kl) about j": [
    1.0,
    1.0
   ],
   "(j,k,kl) about k": [
    1.0,
    1.0
   ],
   "(j,k,kl) about kl": [
    1.0,
    1.0
   ],
   "(j,l,il) about j": [
    1.0,
    1.0
   ],
   "(j,l,il) about l": [
    1.0,
    1.0
   ],
   "(j,l,il) about il": [
    1.0,
    1.0
   ],
   "(j,l,jl) about j": [
    1.0,
    1.0
   ],
   "(j,l,jl) about l": [
    1.0,
    1.0
   ],
   "(j,l,jl) about jl": [
    1.0,
    1.0
   ],
   "(j,l,kl) about j": [
    1.0,
    1.0
   ],
   "(j,l,kl) about l": [
    1.0,
    1.0
   ],
   "(j,l,kl) about kl": [
    1.0,
    1.0
   ],
   "(j,il,jl) about j": [
    1.0,
    1.0
   ],
   "(j,il,jl) about il": [
    1.0,
    1.0
   ],
   "(j,il,jl) about jl": [
    1.0,
    1.0
   ],
   "(j,il,kl) about j": [
    1.0,
    1.0
   ],
   "(j,il,kl) about il": [
    1.0,
    1.0
   ],
   "(j,il,kl) about kl": [
    1.0,
    1.0
   ],
   "(j,jl,kl) about j": [
    1.0,
    1.0
   ],
   "(j,jl,kl) about jl": [
    1.0,
    1.0
   ],
   "(j,jl,kl) about kl": [
    1.0,
    1.0
   ],
   "(k,l,il) about k": [
    1.0,
    1.0
   ],
   "(k,l,il) about l": [
    1.0,
    1.0
   ],
   "(k,l,il) about il": [
    1.0,
    1.0
   ],
   "(k,l,jl) about k": [
    1.0,
    1.0
   ],
   "(k,l,jl) about l": [
    1.0,
    1.0
   ],
   "(k,l,jl) about jl": [
    1.0,
    1.0
   ],
   "(k,l,kl) about k": [
    1.0,
    1.0
   ],
   "(k,l,kl) about l": [
    1.0,
    1.0
   ],
   "(k,l,kl) about kl": [
    1.0,
    1.0
   ],
   "(k,il,jl) about k": [
    1.0,
    1.0
   ],
   "(k,il,jl) about il": [
    1.0,
    1.0
   ],
   "(k,il,jl) about jl": [
    1.0,
    1.0
   ],
   "(k,il,kl) about k": [
    1.0,
    1.0
   ],
   "(k,il,kl) about il": [
    1.0,
    1.0
   ],
   "(k,il,kl) about kl": [
    1.0,
    1.0
   ],
   "(k,jl,kl) about k": [
    1.0,
    1.0
   ],
   "(k,jl,kl) about jl": [
    1.0,
    1.0
   ],
   "(k,jl,kl) about kl": [
    1.0,
    1.0
   ],
   "(l,il,jl) about l": [
    1.0,
    1.0
   ],
   "(l,il,jl) about il": [
    1.0,
    1.0
   ],
   "(l,il,jl) about jl": [
    1.0,
    1.0
   ],
   "(l,il,kl) about l": [
    1.0,
    1.0
   ],
   "(l,il,kl) about il": [
    1.0,
    1.0
   ],
   "(l,il,kl) about kl": [
    1.0,
    1.0
   ],
   "(l,jl,kl) about l": [
    1.0,
    1.0
   ],
   "(l,jl,kl) about jl": [
    1.0,
    1.0
   ],
   "(l,jl,kl) about kl": [
    1.0,
    1.0
   ],
   "(il,jl,kl) about il": [
    1.0,
    1.0
   ],
   "(il,jl,kl) about jl": [
    1.0,
    1.0
   ],
   "(il,jl,kl) about kl": [
    1.0,
    1.0
   ]
  },
  "exact_pairs": [
   "(1,il,jl) about 1",
   "(1,il,kl) about 1",
   "(1,j,il) about 1",
   "(1,j,jl) about 1",
   "(1,j,k) about 1",
   "(1,j,kl) about 1",
   "(1,j,l) about 1",
   "(1,jl,kl) about 1",
   "(1,k,il) about 1",
   "(1,k,jl) about 1",
   "(1,k,kl) about 1",
   "(1,k,l) about 1",
   "(1,l,il) about 1",
   "(1,l,jl) about 1",
   "(1,l,kl) about 1",
   "(i,il,jl) about i",
   "(i,il,jl) about il",
   "(i,il,jl) about jl",
   "(i,il,kl) about i",
   "(i,il,kl) about il",
   "(i,il,kl) about kl",
   "(i,j,il) about i",
   "(i,j,il) about il",
   "(i,j,il) about j",
   "(i,j,jl) about i",
   "(i,j,jl) about j",
   "(i,j,jl) about jl",
   "(i,j,k) about i",
   "(i,j,k) about j",
   "(i,j,k) about k",
   "(i,j,kl) about i",
   "(i,j,kl) about j",
   "(i,j,kl) about kl",
   "(i,j,l) about i",
   "(i,j,l) about j",
   "(i,j,l) about l",
   "(i,jl,kl) about i",
   "(i,jl,kl) about jl",
   "(i,jl,kl) about kl",
   "(i,k,il) about i",
   "(i,k,il) about il",
   "(i,k,il) about k",
   "(i,k,jl) about i",
   "(i,k,jl) about jl",
   "(i,k,jl) about k",
   "(i,k,kl) about i",
   "(i,k,kl) about k",
   "(i,k,kl) about kl",
   "(i,k,l) about i",
   "(i,k,l) about k",
   "(i,k,l) about l",
   "(i,l,il) about i",
   "(i,l,il) about il",
   "(i,l,il) about l",
   "(i,l,jl) about i",
   "(i,l,jl) about jl",
   "(i,l,jl) about l",
   "(i,l,kl) about i",
   "(i,l,kl) about kl",
   "(i,l,kl) about l",
   "(il,jl,kl) about il",
   "(il,jl,kl) about jl",
   "(il,jl,kl) about kl",
   "(j,il,jl) about il",
   "(j,il,jl) about j",
   "(j,il,jl) about jl",
   "(j,il,kl) about il",
   "(j,il,kl) about j",
   "(j,il,kl) about kl",
   "(j,jl,kl) about j",
   "(j,jl,kl) about jl",
   "(j,jl,kl) about kl",
   "(j,k,il) about il",
   "(j,k,il) about j",
   "(j,k,il) about k",
   "(j,k,jl) about j",
   "(j,k,jl) about jl",
   "(j,k,jl) about k",
   "(j,k,kl) about j",
   "(j,k,kl) about k",
   "(j,k,kl) about kl",
   "(j,k,l) about j",
   "(j,k,l) about k",
   "(j,k,l) about l",
   "(j,l,il) about il",
   "(j,l,il) about j",
   "(j,l,il) about l",
   "(j,l,jl) about j",
   "(j,l,jl) about jl",
   "(j,l,jl) about l",
   "(j,l,kl) about j",
   "(j,l,kl) about kl",
   "(j,l,kl) about l",
   "(k,il,jl) about il",
   "(k,il,jl) about jl",
   "(k,il,jl) about k",
   "(k,il,kl) about il",
   "(k,il,kl) about k",
   "(k,il,kl) about kl",
   "(k,jl,kl) about jl",
   "(k,jl,kl) about k",
   "(k,jl,kl) about kl",
   "(k,l,il) about il",
   "(k,l,il) about k",
   "(k,l,il) about l",
   "(k,l,jl) about jl",
   "(k,l,jl) about k",
   "(k,l,jl) about l",
   "(k,l,kl) about k",
   "(k,l,kl) about kl",
   "(k,l,kl) about l",
   "(l,il,jl) about il",
   "(l,il,jl) about jl",
   "(l,il,jl) about l",
   "(l,il,kl) about il",
   "(l,il,kl) about kl",
   "(l,il,kl) about l",
   "(l,jl,kl) about jl",
   "(l,jl,kl) about kl",
   "(l,jl,kl) about l"
  ],
  "exact_sections": [
   "(1,il,jl)",
   "(1,il,kl)",
   "(1,j,il)",
   "(1,j,jl)",
   "(1,j,k)",
   "(1,j,kl)",
   "(1,j,l)",
   "(1,jl,kl)",
   "(1,k,il)",
   "(1,k,jl)",
   "(1,k,kl)",
   "(1,k,l)",
   "(1,l,il)",
   "(1,l,jl)",
   "(1,l,kl)",
   "(i,il,jl)",
   "(i,il,kl)",
   "(i,j,il)",
   "(i,j,jl)",
   "(i,j,k)",
   "(i,j,kl)",
   "(i,j,l)",
   "(i,jl,kl)",
   "(i,k,il)",
   "(i,k,jl)",
   "(i,k,kl)",
   "(i,k,l)",
   "(i,l,il)",
   "(i,l,jl)",
   "(i,l,kl)",
   "(il,jl,kl)",
   "(j,il,jl)",
   "(j,il,kl)",
   "(j,jl,kl)",
   "(j,k,il)",
   "(j,k,jl)",
   "(j,k,kl)",
   "(j,k,l)",
   "(j,l,il)",
   "(j,l,jl)",
   "(j,l,kl)",
   "(k,il,jl)",
   "(k,il,kl)",
   "(k,jl,kl)",
   "(k,l,il)",
   "(k,l,jl)",
   "(k,l,kl)",
   "(l,il,jl)",
   "(l,il,kl)",
   "(l,jl,kl)"
  ]
 }
}

==> anc/results/run_validate_gpu_2026-09-30T07-29-55/cases.json <==
[
 {
  "id": "okubo_1_i",
  "algebra": 6,
  "U": [
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "V": [
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "center": [
   -0.3,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "origin": [
   -0.3,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "ax": [
   1.6,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "ay": [
   0,
   1.6,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "gpuInside": 12013,
  "cpuInside": 12014,
  "agree": 159991,
  "size": 400,
  "maxiter": 100
 },
 {
  "id": "okubo_1_l",
  "algebra": 6,
  "U": [
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "V": [
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0
  ],
  "center": [
   -0.3,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "origin": [
   -0.3,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "ax": [
   1.6,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "ay": [
   0,
   0,
   0,
   0,
   1.6,
   0,
   0,
   0
  ],
  "gpuInside": 19962,
  "cpuInside": 19958,
  "agree": 159994,
  "size": 400,
  "maxiter": 100
 },
 {
  "id": "okubo_1_jl",
  "algebra": 6,
  "U": [
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "V": [
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0
  ],
  "center": [
   -0.3,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "origin": [
   -0.3,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "ax": [
   1.6,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "ay": [
   0,
   0,
   0,
   0,
   0,
   0,
   1.6,
   0
  ],
  "gpuInside": 19962,
  "cpuInside": 19958,
  "agree": 159996,
  "size": 400,
  "maxiter": 100
 },
 {
  "id": "okubo_1_j",
  "algebra": 6,
  "U": [
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "V": [
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "center": [
   -0.3,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "origin": [
   -0.3,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "ax": [
   1.6,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "ay": [
   0,
   0,
   1.6,
   0,
   0,
   0,
   0,
   0
  ],
  "gpuInside": 12012,
  "cpuInside": 12014,
  "agree": 159994,
  "size": 400,
  "maxiter": 100
 },
 {
  "id": "okubo_j_l",
  "algebra": 6,
  "U": [
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "V": [
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0
  ],
  "center": [
   -0.3,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "origin": [
   -0.3,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "ax": [
   0,
   0,
   1.6,
   0,
   0,
   0,
   0,
   0
  ],
  "ay": [
   0,
   0,
   0,
   0,
   1.6,
   0,
   0,
   0
  ],
  "gpuInside": 2024,
  "cpuInside": 2024,
  "agree": 160000,
  "size": 400,
  "maxiter": 100
 },
 {
  "id": "okubo_generic",
  "algebra": 6,
  "U": [
   0.6,
   0,
   0.8,
   0,
   0,
   0,
   0,
   0
  ],
  "V": [
   0,
   0.2,
   0,
   0.3,
   0.5,
   0.1,
   0.6,
   0.5
  ],
  "center": [
   -0.3,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "origin": [
   -0.3,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "ax": [
   0.96,
   0,
   1.2800000000000002,
   0,
   0,
   0,
   0,
   0
  ],
  "ay": [
   0,
   0.32000000000000006,
   0,
   0.48,
   0.8,
   0.16000000000000003,
   0.96,
   0.8
  ],
  "gpuInside": 2699,
  "cpuInside": 2699,
  "agree": 160000,
  "size": 400,
  "maxiter": 100
 },
 {
  "id": "para_1_l",
  "algebra": 4,
  "U": [
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "V": [
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0
  ],
  "center": [
   -0.3,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "origin": [
   -0.3,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "ax": [
   1.6,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "ay": [
   0,
   0,
   0,
   0,
   1.6,
   0,
   0,
   0
  ],
  "gpuInside": 12013,
  "cpuInside": 12014,
  "agree": 159991,
  "size": 400,
  "maxiter": 100
 },
 {
  "id": "para_j_l",
  "algebra": 4,
  "U": [
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0
  ],
  "V": [
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0
  ],
  "center": [
   -0.3,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "origin": [
   -0.3,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "ax": [
   0,
   0,
   1.6,
   0,
   0,
   0,
   0,
   0
  ],
  "ay": [
   0,
   0,
   0,
   0,
   1.6,
   0,
   0,
   0
  ],
  "gpuInside": 812,
  "cpuInside": 812,
  "agree": 160000,
  "size": 400,
  "maxiter": 100
 },
 {
  "id": "sokubo_1_l",
  "algebra": 7,
  "U": [
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "V": [
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0
  ],
  "center": [
   -0.3,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "origin": [
   -0.3,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "ax": [
   1.6,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "ay": [
   0,
   0,
   0,
   0,
   1.6,
   0,
   0,
   0
  ],
  "gpuInside": 39848,
  "cpuInside": 39846,
  "agree": 159998,
  "size": 400,
  "maxiter": 100
 }
]

==> anc/results/run_validate_gpu_2026-09-30T07-29-55/manifest.json <==
{
  "script": "validate_gpu_v1.mjs",
  "version": 1,
  "timestamp": "2026-09-30T07:31:08.427Z",
  "command": "node \"2. Scripts/Atlas_HF8D_4Slices/validate_gpu_v1.mjs\" --size 400 --maxiter 100",
  "duration_s": 67,
  "environment": {
    "node": "v20.12.2",
    "os": "Windows_NT 10.0.26200",
    "cpu": "11th Gen Intel(R) Core(TM) i9-11900K @ 3.50GHz",
    "webgl": "ANGLE (NVIDIA, NVIDIA GeForce RTX 4070 SUPER (0x00002783) Direct3D11 vs_5_0 ps_5_0, D3D11)",
    "application": "HyperFractal 8D 1.0 (%LOCALAPPDATA%\\HF8D-studio)",
    "commit": "3ae4fb8a07980455174b9f09b7f1cc18c70b035f"
  },
  "inputs": {
    "cases": [
      "okubo_1_i",
      "okubo_1_l",
      "okubo_1_jl",
      "okubo_1_j",
      "okubo_j_l",
      "okubo_generic",
      "para_1_l",
      "para_j_l",
      "sokubo_1_l"
    ],
    "size": 400,
    "maxiter": 100,
    "formula": "HF8D.ufm Mandel8, seed 0, bailout 100"
  },
  "outputs": [
    {
      "file": "cases.json",
      "sha256": "42070daa286bfb68723515a09f98db843021dc6904d5bba6620a8012d8cdf5db"
    },
    {
      "file": "cpu_okubo_1_i.png",
      "sha256": "f857e715f36aaa5339269fd16a1e42d7b6890188ad989b6976d2cb69d55170b0"
    },
    {
      "file": "cpu_okubo_1_j.png",
      "sha256": "f857e715f36aaa5339269fd16a1e42d7b6890188ad989b6976d2cb69d55170b0"
    },
    {
      "file": "cpu_okubo_1_jl.png",
      "sha256": "5d358b38c6c210341eba1b55d1ea00d68f042a557e04965e14392882af4cfc50"
    },
    {
      "file": "cpu_okubo_1_l.png",
      "sha256": "5d358b38c6c210341eba1b55d1ea00d68f042a557e04965e14392882af4cfc50"
    },
    {
      "file": "cpu_okubo_generic.png",
      "sha256": "fe8a3264a746a660304543e2883412dd2e0bf553e80a877072af01e3ca97bae2"
    },
    {
      "file": "cpu_okubo_j_l.png",
      "sha256": "9f1e2c76cd996e741f0d66dac8eac5c5d5b7a88f55851b3047dc042b7e8018d1"
    },
    {
      "file": "cpu_para_1_l.png",
      "sha256": "f857e715f36aaa5339269fd16a1e42d7b6890188ad989b6976d2cb69d55170b0"
    },
    {
      "file": "cpu_para_j_l.png",
      "sha256": "4d21fca4d1d2fb9a002ca7631c3bf716bbfdc575ae634dc83cfe9d2c2db73efc"
    },
    {
      "file": "cpu_sokubo_1_l.png",
      "sha256": "36fe06d5948d61ffa173d9a1d096f82c10c53182378426f1454331c37ec4b3e1"
    },
    {
      "file": "gpu_okubo_1_i.png",
      "sha256": "106e915f26c4274616ad7a074d1b8ed0671cd4d0cff309da8ed07619784986f0"
    },
    {
      "file": "gpu_okubo_1_j.png",
      "sha256": "ed584afd86f800a1e4b6429688eb4b0d343e427bf37fe4cbdba7dfac26a61826"
    },
    {
      "file": "gpu_okubo_1_jl.png",
      "sha256": "6ef691c6b41285428064412444d13cf611ab25e4eb8e22f0d3310943b6ab8077"
    },
    {
      "file": "gpu_okubo_1_l.png",
      "sha256": "b8ca492c792480f3cc12c5c3c341e6478ae147788126e040007c8b3fbe68f345"
    },
    {
      "file": "gpu_okubo_generic.png",
      "sha256": "fe8a3264a746a660304543e2883412dd2e0bf553e80a877072af01e3ca97bae2"
    },
    {
      "file": "gpu_okubo_j_l.png",
      "sha256": "9f1e2c76cd996e741f0d66dac8eac5c5d5b7a88f55851b3047dc042b7e8018d1"
    },
    {
      "file": "gpu_para_1_l.png",
      "sha256": "106e915f26c4274616ad7a074d1b8ed0671cd4d0cff309da8ed07619784986f0"
    },
    {
      "file": "gpu_para_j_l.png",
      "sha256": "4d21fca4d1d2fb9a002ca7631c3bf716bbfdc575ae634dc83cfe9d2c2db73efc"
    },
    {
      "file": "gpu_sokubo_1_l.png",
      "sha256": "2000e478eed9ace12d7914cb5570787bb635bdcf66651423efb143cb7de5f6ba"
    }
  ],
  "conclusions": [
    "okubo_1_i: GPU = CPU(app, f64) on 159991 of 160000 pixels",
    "okubo_1_l: GPU = CPU(app, f64) on 159994 of 160000 pixels",
    "okubo_1_jl: GPU = CPU(app, f64) on 159996 of 160000 pixels",
    "okubo_1_j: GPU = CPU(app, f64) on 159994 of 160000 pixels",
    "okubo_j_l: GPU = CPU(app, f64) on 160000 of 160000 pixels",
    "okubo_generic: GPU = CPU(app, f64) on 160000 of 160000 pixels",
    "para_1_l: GPU = CPU(app, f64) on 159991 of 160000 pixels",
    "para_j_l: GPU = CPU(app, f64) on 160000 of 160000 pixels",
    "sokubo_1_l: GPU = CPU(app, f64) on 159998 of 160000 pixels"
  ],
  "limitations": [
    "The GPU evaluates the pixel centres in float32; the CPU kernel in float64. The closed-form comparison is made by compare_gpu_v1.py.",
    "Page errors: none"
  ]
}

==> anc/results/run_verify_extra_2026-09-30T07-47-42/manifest.json <==
{
 "script": "verify_extra_v1.py",
 "version": 1,
 "timestamp": "2026-09-30T07-47-42",
 "command": "python \"2. Scripts/Atlas_HF8D_4Slices/verify_extra_v1.py\"",
 "environment": {
  "python": "3.11.9",
  "numpy": "2.4.6",
  "platform": "Windows-10-10.0.26200-SP0"
 },
 "inputs": {
  "hf8np_v1.py": "ccf988e5dcb7ffb6acec9d929e6c69c7878719c2b509372920325854c9ea207f",
  "verify_extra_v1.py": "0ccd2fa1d87ec937694ce2264c1c3ba0fa97e70be9dae9758b52e34566a8b57f",
  "seed": 20260930
 },
 "outputs": [
  {
   "file": "results.json",
   "sha256": "373af9cee77fefc3751e362bf7239e983bfcc3550d4a9785b8397733dcc6984a"
  }
 ],
 "conclusions": [
  "X1 bilateral identity and unit in the four symmetric composition algebras: PASS",
  "X1 the identity fails in the octonions and at theta = 90: PASS",
  "X2 bilateral escape times = octonionic escape times after the isometry Q (J04, J06 constants): PASS",
  "X3 Mandelbrot: exact tilted revolutions exactly for the pairs (0: V1), (60: V2), (120: V3): PASS",
  "X4 Julia with c on a wall: exact tilted revolutions exactly for the same pairs: PASS",
  "pairs with exact revolution: {\"mandelbrot\": [\"wall 0 deg, v = j\", \"wall 0 deg, v = k\", \"wall 120 deg, v = jl\", \"wall 120 deg, v = kl\", \"wall 60 deg, v = il\", \"wall 60 deg, v = l\"], \"julia_on_walls\": [\"wall 0 deg, v = j\", \"wall 0 deg, v = k\", \"wall 120 deg, v = jl\", \"wall 120 deg, v = kl\", \"wall 60 deg, v = il\", \"wall 60 deg, v = l\"]}"
 ],
 "limitations": [
  "Random-sample verification in f64 (identities on 300 samples, escape times on 2e4 points, Jaccard indices on 4e4 points of a ball of radius 1.4 about 0).",
  "X2 normalises the plate constants a, b to n(a) = n(b) = 1; the plates themselves use unnormalised a, b, which rescales the set (see the article)."
 ]
}

==> anc/results/run_verify_extra_2026-09-30T07-47-42/results.json <==
{
 "X1_bilateral_identity": {
  "para": {
   "identity_defect": 5.684341886080802e-14,
   "left_unit_defect": 1.1368683772161603e-13
  },
  "split_para": {
   "identity_defect": 5.684341886080802e-14,
   "left_unit_defect": 1.6342482922482304e-13
  },
  "okubo": {
   "identity_defect": 1.7763568394002505e-13,
   "left_unit_defect": 5.684341886080801e-13
  },
  "split_okubo": {
   "identity_defect": 1.0302869668521453e-13,
   "left_unit_defect": 4.3709480479492413e-13
  },
  "octonions": {
   "identity_defect": 208.80231080692252,
   "left_unit_defect": 798.849163775614
  },
  "theta90": {
   "identity_defect": 228.58088151234068,
   "left_unit_defect": 903.9670512556855
  }
 },
 "X2_bilateral_is_octonionic": {
  "para": {
   "|Qe - 1|": 6.938893903907228e-17,
   "samples": 20000,
   "escape_time_equal": 20000,
   "bounded_share": 0.012,
   "scale n(a)n(b) of the plate constants": 1.0000510603821644
  },
  "okubo": {
   "|Qe - 1|": 8.326672684688674e-17,
   "samples": 20000,
   "escape_time_equal": 20000,
   "bounded_share": 0.00835,
   "scale n(a)n(b) of the plate constants": 0.9999298412010129
  }
 },
 "X3_mandelbrot_tilted_revolutions": {
  "wall 0 deg, v = j": {
   "J37": 1.0,
   "J90": 1.0,
   "body": 0.110925
  },
  "wall 0 deg, v = k": {
   "J37": 1.0,
   "J90": 1.0,
   "body": 0.111875
  },
  "wall 0 deg, v = l": {
   "J37": 0.1541042849767682,
   "J90": 0.10509794073329985,
   "body": 0.112325
  },
  "wall 0 deg, v = il": {
   "J37": 0.15946193025989291,
   "J90": 0.10452830188679245,
   "body": 0.110825
  },
  "wall 0 deg, v = jl": {
   "J37": 0.14938670109748226,
   "J90": 0.10212551880266633,
   "body": 0.112225
  },
  "wall 0 deg, v = kl": {
   "J37": 0.1492713666797952,
   "J90": 0.108625,
   "body": 0.108225
  },
  "wall 60 deg, v = j": {
   "J37": 0.15796194611160772,
   "J90": 0.10953023426959402,
   "body": 0.114075
  },
  "wall 60 deg, v = k": {
   "J37": 0.15720410549564764,
   "J90": 0.10905247450882866,
   "body": 0.110975
  },
  "wall 60 deg, v = l": {
   "J37": 1.0,
   "J90": 1.0,
   "body": 0.1086
  },
  "wall 60 deg, v = il": {
   "J37": 1.0,
   "J90": 1.0,
   "body": 0.10935
  },
  "wall 60 deg, v = jl": {
   "J37": 0.15289636148693025,
   "J90": 0.10260005098139179,
   "body": 0.10965
  },
  "wall 60 deg, v = kl": {
   "J37": 0.15235744901935316,
   "J90": 0.1026345361468348,
   "body": 0.111575
  },
  "wall 120 deg, v = j": {
   "J37": 0.15099075297225892,
   "J90": 0.10093808630393997,
   "body": 0.10765
  },
  "wall 120 deg, v = k": {
   "J37": 0.15906477577615946,
   "J90": 0.10483870967741936,
   "body": 0.114825
  },
  "wall 120 deg, v = l": {
   "J37": 0.15899689762150981,
   "J90": 0.10578491655163759,
   "body": 0.1104
  },
  "wall 120 deg, v = il": {
   "J37": 0.15480681670352545,
   "J90": 0.11231427851926466,
   "body": 0.110975
  },
  "wall 120 deg, v = jl": {
   "J37": 1.0,
   "J90": 1.0,
   "body": 0.110325
  },
  "wall 120 deg, v = kl": {
   "J37": 1.0,
   "J90": 1.0,
   "body": 0.111225
  }
 },
 "X4_julia_wall_tilted_revolutions": {
  "wall 0 deg, v = j": {
   "J37": 1.0,
   "J90": 1.0,
   "body": 0.391425
  },
  "wall 0 deg, v = k": {
   "J37": 1.0,
   "J90": 1.0,
   "body": 0.394825
  },
  "wall 0 deg, v = l": {
   "J37": 0.7714665092947772,
   "J90": 0.6750155677022072,
   "body": 0.29945
  },
  "wall 0 deg, v = il": {
   "J37": 0.769310141509434,
   "J90": 0.6751416332734559,
   "body": 0.29965
  },
  "wall 0 deg, v = jl": {
   "J37": 0.7629206069936222,
   "J90": 0.6767812832328961,
   "body": 0.3003
  },
  "wall 0 deg, v = kl": {
   "J37": 0.7661106620618708,
   "J90": 0.6749253938510653,
   "body": 0.30115
  },
  "wall 60 deg, v = j": {
   "J37": 0.8520992366412213,
   "J90": 0.7892341303556257,
   "body": 0.363325
  },
  "wall 60 deg, v = k": {
   "J37": 0.8461246920598825,
   "J90": 0.7818967616264914,
   "body": 0.365325
  },
  "wall 60 deg, v = l": {
   "J37": 1.0,
   "J90": 1.0,
   "body": 0.303475
  },
  "wall 60 deg, v = il": {
   "J37": 1.0,
   "J90": 1.0,
   "body": 0.3051
  },
  "wall 60 deg, v = jl": {
   "J37": 0.8517724233631891,
   "J90": 0.786236559139785,
   "body": 0.3675
  },
  "wall 60 deg, v = kl": {
   "J37": 0.8576045627376426,
   "J90": 0.7947397127446821,
   "body": 0.366225
  },
  "wall 120 deg, v = j": {
   "J37": 0.766236622196159,
   "J90": 0.6728900076917698,
   "body": 0.30105
  },
  "wall 120 deg, v = k": {
   "J37": 0.7687623798694153,
   "J90": 0.6757341145288415,
   "body": 0.300475
  },
  "wall 120 deg, v = l": {
   "J37": 0.7639697322467986,
   "J90": 0.6745062460743946,
   "body": 0.303075
  },
  "wall 120 deg, v = il": {
   "J37": 0.7682539682539683,
   "J90": 0.6724113968033356,
   "body": 0.29905
  },
  "wall 120 deg, v = jl": {
   "J37": 1.0,
   "J90": 1.0,
   "body": 0.394175
  },
  "wall 120 deg, v = kl": {
   "J37": 1.0,
   "J90": 1.0,
   "body": 0.392725
  }
 },
 "pairs_with_exact_revolution": {
  "mandelbrot": [
   "wall 0 deg, v = j",
   "wall 0 deg, v = k",
   "wall 120 deg, v = jl",
   "wall 120 deg, v = kl",
   "wall 60 deg, v = il",
   "wall 60 deg, v = l"
  ],
  "julia_on_walls": [
   "wall 0 deg, v = j",
   "wall 0 deg, v = k",
   "wall 120 deg, v = jl",
   "wall 120 deg, v = kl",
   "wall 60 deg, v = il",
   "wall 60 deg, v = l"
  ]
 }
}

==> anc/results/run_verify_propositions_2026-09-29T17-59-45/manifest.json <==
{
 "script": "verify_propositions_v1.py",
 "version": 1,
 "timestamp": "2026-09-29T17-59-45",
 "command": "python \"2. Scripts/Atlas_HF8D_4Slices/verify_propositions_v1.py\"",
 "environment": {
  "python": "3.11.9",
  "numpy": "2.4.6",
  "platform": "Windows-10-10.0.26200-SP0"
 },
 "inputs": {
  "algebra": "2. Scripts/spike/hf8d/certify_okubo.py",
  "algebra_sha256": "68df0fe1d0f7b6b928f70cc7cd42d6dcf4047a3a40498592ad61933e263aae51",
  "seed": 20260929
 },
 "outputs": [
  {
   "file": "results.json",
   "sha256": "bc4752d7bc220f5b3ed127ae246aa0c183ee528b6392b82eff90c77c6a87d88c"
  }
 ],
 "conclusions": [
  "equivariance (CD, para) < 1e-12: PASS",
  "Okubo not equivariant under (j,l) rotation (> 1e-3): PASS",
  "orbit rank <= 3 (CD, para): PASS",
  "torus automorphisms < 1e-12: PASS",
  "general b not automorphism (> 1e-3): PASS",
  "rescaling isomorphism < 1e-12: PASS",
  "semi square < 1e-12: PASS",
  "imaginary square (CD, para) < 1e-12: PASS",
  "Okubo imaginary square differs (> 1e-3): PASS",
  "sandwich and cubic identities < 1e-12: PASS",
  "Mandelbrot seed 0 orbit rank 2: PASS",
  "theta 90 square = Euclidean norm < 1e-12: PASS",
  "theta 120 square differs (> 1e-3): PASS",
  "Mandelbar identities < 1e-12: PASS",
  "Kaplansky < 1e-12: PASS",
  "H closed < 1e-12: PASS",
  "dual plane s* = 0.75/|u0| (1e-6): FAIL"
 ],
 "limitations": [
  "Random-sample verification (100-200 samples per identity, f64), not a symbolic proof; the proofs are in the atlas.",
  "Orbit ranks use a relative singular-value tolerance of 1e-9 on at most 16 iterates."
 ]
}

==> anc/results/run_verify_propositions_2026-09-29T17-59-45/results.json <==
{
 "P1_equivariance_octonions": 6.217248937900877e-15,
 "P1_equivariance_para": 5.329070518200751e-15,
 "P1_equivariance_okubo": 7.440662726059868,
 "P1_rotation_jl_30_octonions": 8.881784197001252e-16,
 "P1_rotation_jl_30_okubo": 4.617899461597658,
 "P2_orbit_rank_max_octonions": 3,
 "P2_orbit_rank_max_split": 3,
 "P2_orbit_rank_max_para": 3,
 "P2_orbit_rank_max_okubo": 8,
 "P2_orbit_rank_max_split_okubo": 8,
 "P3_torus_automorphism_theta0_compact": 1.3322676295501878e-15,
 "P3_torus_automorphism_theta0_split": 1.5543122344752192e-15,
 "P3_torus_automorphism_theta60_compact": 1.7763568394002505e-15,
 "P3_torus_automorphism_theta60_split": 2.6645352591003757e-15,
 "P3_torus_automorphism_theta90_compact": 1.3322676295501878e-15,
 "P3_torus_automorphism_theta90_split": 1.1102230246251565e-15,
 "P3_torus_automorphism_theta120_compact": 2.220446049250313e-15,
 "P3_torus_automorphism_theta120_split": 1.3322676295501878e-15,
 "P3_torus_automorphism_theta137.50776_compact": 8.881784197001252e-16,
 "P3_torus_automorphism_theta137.50776_split": 8.881784197001252e-16,
 "P3_general_b_not_automorphism_okubo": 4.007830495235549,
 "P4_rescaling_isomorphism_g3_-0.5": 6.661338147750939e-16,
 "P4_rescaling_isomorphism_g3_-0.15": 2.220446049250313e-16,
 "P5_semi_square": 4.440892098500626e-16,
 "P6_imaginary_square_minus_norm_octonions": 8.881784197001252e-16,
 "P6_imaginary_square_minus_norm_split": 8.881784197001252e-16,
 "P6_imaginary_square_minus_norm_para": 8.881784197001252e-16,
 "P6_imaginary_square_minus_norm_split_para": 6.661338147750939e-16,
 "P6_imaginary_square_minus_norm_okubo": 7.858425503839772,
 "P7_sandwich_para": 3.552713678800501e-15,
 "P7_cubic_para": 1.7763568394002505e-15,
 "P7_sandwich_split_para": 1.7763568394002505e-15,
 "P7_cubic_split_para": 3.552713678800501e-15,
 "P7_sandwich_okubo": 6.217248937900877e-15,
 "P7_cubic_okubo": 9.103828801926284e-15,
 "P7_sandwich_split_okubo": 9.769962616701378e-15,
 "P7_cubic_split_okubo": 1.4210854715202004e-14,
 "P7_sandwich_plate_compact": {
  "n(a)": 0.8600000000000001,
  "n(c)": 0.15000000000000002,
  "<a,c>": -0.24,
  "c_eff": -0.16859999999999997,
  "beta": 1.1469930447848724,
  "t_min": -1.0546430753312468,
  "t_max": 1.6127826102149678,
  "radius_if_compact": 1.26995378270824
 },
 "P7_sandwich_plate_split": {
  "n(a)": 0.6000000000000001,
  "n(c)": 0.13,
  "<a,c>": -0.24,
  "c_eff": -0.21959999999999996,
  "beta": 1.1852736679604725,
  "t_min": -1.575456113267454,
  "t_max": 2.375456113267454,
  "radius_if_compact": 1.5412514763228788
 },
 "P7_sandwich_real_reduction_okubo": 7.105427357601002e-15,
 "P8_mandelbrot_seed0_orbit_rank_octonions": 2,
 "P8_mandelbrot_seed0_orbit_rank_para": 2,
 "P8_mandelbrot_seed0_orbit_rank_okubo": 2,
 "P8_mandelbrot_seed0_orbit_rank_split_okubo": 2,
 "P9_theta90_square_is_euclidean_norm_on_R_plus_lH": 8.881784197001252e-16,
 "P9_theta120_square_is_euclidean_norm_on_R_plus_lH": 3.96387144025289,
 "P10_mandelbar_oct_equals_para_square": 2.220446049250313e-16,
 "P10_mandelbar_para_equals_oct_square": 2.220446049250313e-16,
 "P11_kaplansky_para": 0.0,
 "P11_kaplansky_okubo": 8.881784197001252e-16,
 "P12_H_closed_theta60": 0.0,
 "P12_H_closed_theta90": 0.0,
 "P12_H_closed_theta120": 0.0,
 "P12_H_closed_theta137.50776": 0.0,
 "P13_dual_plane_sstar": {
  "s_star": 2.140111371678093,
  "predicted_0.75_over_u0": 2.1493829204624086,
  "Re_c_at_s_star": -0.7467648102522649
 }
}

==> anc/results/run_verify_propositions_2026-09-29T18-01-45/manifest.json <==
{
 "script": "verify_propositions_v2.py",
 "version": 2,
 "timestamp": "2026-09-29T18-01-45",
 "command": "python \"2. Scripts/Atlas_HF8D_4Slices/verify_propositions_v2.py\"",
 "environment": {
  "python": "3.11.9",
  "numpy": "2.4.6",
  "platform": "Windows-10-10.0.26200-SP0"
 },
 "inputs": {
  "algebra": "2. Scripts/spike/hf8d/certify_okubo.py",
  "algebra_sha256": "68df0fe1d0f7b6b928f70cc7cd42d6dcf4047a3a40498592ad61933e263aae51",
  "seed": 20260929
 },
 "outputs": [
  {
   "file": "results.json",
   "sha256": "f207cbadd84d682ba24039056bda76af54ddd55765c90dc1637cde4abe82aed2"
  }
 ],
 "conclusions": [
  "equivariance (CD, para) < 1e-12: PASS",
  "Okubo not equivariant under (j,l) rotation (> 1e-3): PASS",
  "orbit rank <= 3 (CD, para): PASS",
  "torus automorphisms < 1e-12: PASS",
  "general b not automorphism (> 1e-3): PASS",
  "rescaling isomorphism < 1e-12: PASS",
  "semi square < 1e-12: PASS",
  "imaginary square (CD, para) < 1e-12: PASS",
  "Okubo imaginary square differs (> 1e-3): PASS",
  "sandwich and cubic identities < 1e-12: PASS",
  "Mandelbrot seed 0 orbit rank 2: PASS",
  "theta 90 square = Euclidean norm < 1e-12: PASS",
  "theta 120 square differs (> 1e-3): PASS",
  "Mandelbar identities < 1e-12: PASS",
  "Kaplansky < 1e-12: PASS",
  "H closed < 1e-12: PASS",
  "dual plane: escape window around the period doubling (Re c* in (-0.75, -0.74), re-entry below -0.75): PASS",
  "dual part = c1 dx/dc0 (relative 1e-4, finite differences): PASS"
 ],
 "limitations": [
  "Random-sample verification (100-200 samples per identity, f64), not a symbolic proof; the proofs are in the atlas.",
  "Orbit ranks use a relative singular-value tolerance of 1e-9 on at most 16 iterates."
 ]
}

==> anc/results/run_verify_propositions_2026-09-29T18-01-45/results.json <==
{
 "P1_equivariance_octonions": 6.217248937900877e-15,
 "P1_equivariance_para": 5.329070518200751e-15,
 "P1_equivariance_okubo": 7.440662726059868,
 "P1_rotation_jl_30_octonions": 8.881784197001252e-16,
 "P1_rotation_jl_30_okubo": 4.617899461597658,
 "P2_orbit_rank_max_octonions": 3,
 "P2_orbit_rank_max_split": 3,
 "P2_orbit_rank_max_para": 3,
 "P2_orbit_rank_max_okubo": 8,
 "P2_orbit_rank_max_split_okubo": 8,
 "P3_torus_automorphism_theta0_compact": 1.3322676295501878e-15,
 "P3_torus_automorphism_theta0_split": 1.5543122344752192e-15,
 "P3_torus_automorphism_theta60_compact": 1.7763568394002505e-15,
 "P3_torus_automorphism_theta60_split": 2.6645352591003757e-15,
 "P3_torus_automorphism_theta90_compact": 1.3322676295501878e-15,
 "P3_torus_automorphism_theta90_split": 1.1102230246251565e-15,
 "P3_torus_automorphism_theta120_compact": 2.220446049250313e-15,
 "P3_torus_automorphism_theta120_split": 1.3322676295501878e-15,
 "P3_torus_automorphism_theta137.50776_compact": 8.881784197001252e-16,
 "P3_torus_automorphism_theta137.50776_split": 8.881784197001252e-16,
 "P3_general_b_not_automorphism_okubo": 4.007830495235549,
 "P4_rescaling_isomorphism_g3_-0.5": 6.661338147750939e-16,
 "P4_rescaling_isomorphism_g3_-0.15": 2.220446049250313e-16,
 "P5_semi_square": 4.440892098500626e-16,
 "P6_imaginary_square_minus_norm_octonions": 8.881784197001252e-16,
 "P6_imaginary_square_minus_norm_split": 8.881784197001252e-16,
 "P6_imaginary_square_minus_norm_para": 8.881784197001252e-16,
 "P6_imaginary_square_minus_norm_split_para": 6.661338147750939e-16,
 "P6_imaginary_square_minus_norm_okubo": 7.858425503839772,
 "P7_sandwich_para": 3.552713678800501e-15,
 "P7_cubic_para": 1.7763568394002505e-15,
 "P7_sandwich_split_para": 1.7763568394002505e-15,
 "P7_cubic_split_para": 3.552713678800501e-15,
 "P7_sandwich_okubo": 6.217248937900877e-15,
 "P7_cubic_okubo": 9.103828801926284e-15,
 "P7_sandwich_split_okubo": 9.769962616701378e-15,
 "P7_cubic_split_okubo": 1.4210854715202004e-14,
 "P7_sandwich_plate_compact": {
  "n(a)": 0.8600000000000001,
  "n(c)": 0.15000000000000002,
  "<a,c>": -0.24,
  "c_eff": -0.16859999999999997,
  "beta": 1.1469930447848724,
  "t_min": -1.0546430753312468,
  "t_max": 1.6127826102149678,
  "radius_if_compact": 1.26995378270824
 },
 "P7_sandwich_plate_split": {
  "n(a)": 0.6000000000000001,
  "n(c)": 0.13,
  "<a,c>": -0.24,
  "c_eff": -0.21959999999999996,
  "beta": 1.1852736679604725,
  "t_min": -1.575456113267454,
  "t_max": 2.375456113267454,
  "radius_if_compact": 1.5412514763228788
 },
 "P7_sandwich_real_reduction_okubo": 7.105427357601002e-15,
 "P8_mandelbrot_seed0_orbit_rank_octonions": 2,
 "P8_mandelbrot_seed0_orbit_rank_para": 2,
 "P8_mandelbrot_seed0_orbit_rank_okubo": 2,
 "P8_mandelbrot_seed0_orbit_rank_split_okubo": 2,
 "P9_theta90_square_is_euclidean_norm_on_R_plus_lH": 8.881784197001252e-16,
 "P9_theta120_square_is_euclidean_norm_on_R_plus_lH": 3.96387144025289,
 "P10_mandelbar_oct_equals_para_square": 2.220446049250313e-16,
 "P10_mandelbar_para_equals_oct_square": 2.220446049250313e-16,
 "P11_kaplansky_para": 0.0,
 "P11_kaplansky_okubo": 8.881784197001252e-16,
 "P12_H_closed_theta60": 0.0,
 "P12_H_closed_theta90": 0.0,
 "P12_H_closed_theta120": 0.0,
 "P12_H_closed_theta137.50776": 0.0,
 "P13_dual_plane_window": {
  "s_star": 2.140111371678093,
  "Re_c_at_s_star": -0.7467648102522649,
  "s_reentry": 2.1793780402945946,
  "Re_c_at_reentry": -0.7604664179006781,
  "period_doubling_Re_c": -0.75
 },
 "P13_dual_part_is_parameter_derivative": 6.301825119639281e-06
}

==> anc/results/run_verify_propositions_2026-09-29T18-29-48/manifest.json <==
{
 "script": "verify_propositions_v3.py",
 "version": 3,
 "timestamp": "2026-09-29T18-29-48",
 "command": "python \"2. Scripts/Atlas_HF8D_4Slices/verify_propositions_v2.py\"",
 "environment": {
  "python": "3.11.9",
  "numpy": "2.4.6",
  "platform": "Windows-10-10.0.26200-SP0"
 },
 "inputs": {
  "algebra": "2. Scripts/spike/hf8d/certify_okubo.py",
  "algebra_sha256": "68df0fe1d0f7b6b928f70cc7cd42d6dcf4047a3a40498592ad61933e263aae51",
  "seed": 20260929
 },
 "outputs": [
  {
   "file": "results.json",
   "sha256": "ee9fe6b0ac0c6d0fa26de5f268eb80a682f8550fe1637b21885bb593d6de72b5"
  }
 ],
 "conclusions": [
  "equivariance (CD, para) < 1e-12: PASS",
  "Okubo not equivariant under (j,l) rotation (> 1e-3): PASS",
  "orbit rank <= 3 (CD, para): PASS",
  "torus automorphisms < 1e-12: PASS",
  "general b not automorphism (> 1e-3): PASS",
  "rescaling isomorphism < 1e-12: PASS",
  "semi square < 1e-12: PASS",
  "imaginary square (CD, para) < 1e-12: PASS",
  "Okubo imaginary square differs (> 1e-3): PASS",
  "sandwich and cubic identities < 1e-12: PASS",
  "Mandelbrot seed 0 orbit rank 2: PASS",
  "theta 90 square = Euclidean norm < 1e-12: PASS",
  "theta 120 square differs (> 1e-3): PASS",
  "Mandelbar identities < 1e-12: PASS",
  "Kaplansky < 1e-12: PASS",
  "H closed < 1e-12: PASS",
  "dual plane: escape window around the period doubling (Re c* in (-0.75, -0.74), re-entry below -0.75): PASS",
  "dual part = c1 dx/dc0 (relative 1e-4, finite differences): PASS",
  "Petersson square and cubic invariant on R + Hl (1e-12): PASS",
  "para cubic invariant 2c0(c0^2 - 3|Im c|^2) (1e-12): PASS",
  "Okubo cubic invariant not a function of c0, |Im c| (spread > 0.1): PASS"
 ],
 "limitations": [
  "Random-sample verification (100-200 samples per identity, f64), not a symbolic proof; the proofs are in the atlas.",
  "Orbit ranks use a relative singular-value tolerance of 1e-9 on at most 16 iterates."
 ]
}

==> anc/results/run_verify_propositions_2026-09-29T18-29-48/results.json <==
{
 "P1_equivariance_octonions": 6.217248937900877e-15,
 "P1_equivariance_para": 5.329070518200751e-15,
 "P1_equivariance_okubo": 7.440662726059868,
 "P1_rotation_jl_30_octonions": 8.881784197001252e-16,
 "P1_rotation_jl_30_okubo": 4.617899461597658,
 "P2_orbit_rank_max_octonions": 3,
 "P2_orbit_rank_max_split": 3,
 "P2_orbit_rank_max_para": 3,
 "P2_orbit_rank_max_okubo": 8,
 "P2_orbit_rank_max_split_okubo": 8,
 "P3_torus_automorphism_theta0_compact": 1.3322676295501878e-15,
 "P3_torus_automorphism_theta0_split": 1.5543122344752192e-15,
 "P3_torus_automorphism_theta60_compact": 1.7763568394002505e-15,
 "P3_torus_automorphism_theta60_split": 2.6645352591003757e-15,
 "P3_torus_automorphism_theta90_compact": 1.3322676295501878e-15,
 "P3_torus_automorphism_theta90_split": 1.1102230246251565e-15,
 "P3_torus_automorphism_theta120_compact": 2.220446049250313e-15,
 "P3_torus_automorphism_theta120_split": 1.3322676295501878e-15,
 "P3_torus_automorphism_theta137.50776_compact": 8.881784197001252e-16,
 "P3_torus_automorphism_theta137.50776_split": 8.881784197001252e-16,
 "P3_general_b_not_automorphism_okubo": 4.007830495235549,
 "P4_rescaling_isomorphism_g3_-0.5": 6.661338147750939e-16,
 "P4_rescaling_isomorphism_g3_-0.15": 2.220446049250313e-16,
 "P5_semi_square": 4.440892098500626e-16,
 "P6_imaginary_square_minus_norm_octonions": 8.881784197001252e-16,
 "P6_imaginary_square_minus_norm_split": 8.881784197001252e-16,
 "P6_imaginary_square_minus_norm_para": 8.881784197001252e-16,
 "P6_imaginary_square_minus_norm_split_para": 6.661338147750939e-16,
 "P6_imaginary_square_minus_norm_okubo": 7.858425503839772,
 "P7_sandwich_para": 3.552713678800501e-15,
 "P7_cubic_para": 1.7763568394002505e-15,
 "P7_sandwich_split_para": 1.7763568394002505e-15,
 "P7_cubic_split_para": 3.552713678800501e-15,
 "P7_sandwich_okubo": 6.217248937900877e-15,
 "P7_cubic_okubo": 9.103828801926284e-15,
 "P7_sandwich_split_okubo": 9.769962616701378e-15,
 "P7_cubic_split_okubo": 1.4210854715202004e-14,
 "P7_sandwich_plate_compact": {
  "n(a)": 0.8600000000000001,
  "n(c)": 0.15000000000000002,
  "<a,c>": -0.24,
  "c_eff": -0.16859999999999997,
  "beta": 1.1469930447848724,
  "t_min": -1.0546430753312468,
  "t_max": 1.6127826102149678,
  "radius_if_compact": 1.26995378270824
 },
 "P7_sandwich_plate_split": {
  "n(a)": 0.6000000000000001,
  "n(c)": 0.13,
  "<a,c>": -0.24,
  "c_eff": -0.21959999999999996,
  "beta": 1.1852736679604725,
  "t_min": -1.575456113267454,
  "t_max": 2.375456113267454,
  "radius_if_compact": 1.5412514763228788
 },
 "P7_sandwich_real_reduction_okubo": 7.105427357601002e-15,
 "P8_mandelbrot_seed0_orbit_rank_octonions": 2,
 "P8_mandelbrot_seed0_orbit_rank_para": 2,
 "P8_mandelbrot_seed0_orbit_rank_okubo": 2,
 "P8_mandelbrot_seed0_orbit_rank_split_okubo": 2,
 "P9_theta90_square_is_euclidean_norm_on_R_plus_lH": 8.881784197001252e-16,
 "P9_theta120_square_is_euclidean_norm_on_R_plus_lH": 3.96387144025289,
 "P10_mandelbar_oct_equals_para_square": 2.220446049250313e-16,
 "P10_mandelbar_para_equals_oct_square": 2.220446049250313e-16,
 "P11_kaplansky_para": 0.0,
 "P11_kaplansky_okubo": 8.881784197001252e-16,
 "P12_H_closed_theta60": 0.0,
 "P12_H_closed_theta90": 0.0,
 "P12_H_closed_theta120": 0.0,
 "P12_H_closed_theta137.50776": 0.0,
 "P13_dual_plane_window": {
  "s_star": 2.140111371678093,
  "Re_c_at_s_star": -0.7467648102522649,
  "s_reentry": 2.1793780402945946,
  "Re_c_at_reentry": -0.7604664179006781,
  "period_doubling_Re_c": -0.75
 },
 "P13_dual_part_is_parameter_derivative": 6.301825119639281e-06,
 "P14_petersson_square_theta60": 3.552713678800501e-15,
 "P14_petersson_cubic_theta60": 1.4210854715202004e-14,
 "P14_petersson_square_theta90": 1.7763568394002505e-15,
 "P14_petersson_cubic_theta90": 5.684341886080802e-14,
 "P14_petersson_square_theta120": 3.552713678800501e-15,
 "P14_petersson_cubic_theta120": 7.105427357601002e-15,
 "P14_petersson_square_theta137.50776": 3.552713678800501e-15,
 "P14_petersson_cubic_theta137.50776": 1.4210854715202004e-14,
 "P14_para_cubic": 7.105427357601002e-15,
 "P14_okubo_cubic_spread_at_fixed_c0_Imc": 0.7811959716512409
}

==> anc/results/run_verify_propositions_2026-09-29T18-30-40/manifest.json <==
{
 "script": "verify_propositions_v3.py",
 "version": 3,
 "timestamp": "2026-09-29T18-30-40",
 "command": "python \"2. Scripts/Atlas_HF8D_4Slices/verify_propositions_v3.py\"",
 "environment": {
  "python": "3.11.9",
  "numpy": "2.4.6",
  "platform": "Windows-10-10.0.26200-SP0"
 },
 "inputs": {
  "algebra": "2. Scripts/spike/hf8d/certify_okubo.py",
  "algebra_sha256": "68df0fe1d0f7b6b928f70cc7cd42d6dcf4047a3a40498592ad61933e263aae51",
  "seed": 20260929
 },
 "outputs": [
  {
   "file": "results.json",
   "sha256": "ee9fe6b0ac0c6d0fa26de5f268eb80a682f8550fe1637b21885bb593d6de72b5"
  }
 ],
 "conclusions": [
  "equivariance (CD, para) < 1e-12: PASS",
  "Okubo not equivariant under (j,l) rotation (> 1e-3): PASS",
  "orbit rank <= 3 (CD, para): PASS",
  "torus automorphisms < 1e-12: PASS",
  "general b not automorphism (> 1e-3): PASS",
  "rescaling isomorphism < 1e-12: PASS",
  "semi square < 1e-12: PASS",
  "imaginary square (CD, para) < 1e-12: PASS",
  "Okubo imaginary square differs (> 1e-3): PASS",
  "sandwich and cubic identities < 1e-12: PASS",
  "Mandelbrot seed 0 orbit rank 2: PASS",
  "theta 90 square = Euclidean norm < 1e-12: PASS",
  "theta 120 square differs (> 1e-3): PASS",
  "Mandelbar identities < 1e-12: PASS",
  "Kaplansky < 1e-12: PASS",
  "H closed < 1e-12: PASS",
  "dual plane: escape window around the period doubling (Re c* in (-0.75, -0.74), re-entry below -0.75): PASS",
  "dual part = c1 dx/dc0 (relative 1e-4, finite differences): PASS",
  "Petersson square and cubic invariant on R + Hl (1e-12): PASS",
  "para cubic invariant 2c0(c0^2 - 3|Im c|^2) (1e-12): PASS",
  "Okubo cubic invariant not a function of c0, |Im c| (spread > 0.1): PASS"
 ],
 "limitations": [
  "Random-sample verification (100-200 samples per identity, f64), not a symbolic proof; the proofs are in the atlas.",
  "Orbit ranks use a relative singular-value tolerance of 1e-9 on at most 16 iterates."
 ]
}

==> anc/results/run_verify_propositions_2026-09-29T18-30-40/results.json <==
{
 "P1_equivariance_octonions": 6.217248937900877e-15,
 "P1_equivariance_para": 5.329070518200751e-15,
 "P1_equivariance_okubo": 7.440662726059868,
 "P1_rotation_jl_30_octonions": 8.881784197001252e-16,
 "P1_rotation_jl_30_okubo": 4.617899461597658,
 "P2_orbit_rank_max_octonions": 3,
 "P2_orbit_rank_max_split": 3,
 "P2_orbit_rank_max_para": 3,
 "P2_orbit_rank_max_okubo": 8,
 "P2_orbit_rank_max_split_okubo": 8,
 "P3_torus_automorphism_theta0_compact": 1.3322676295501878e-15,
 "P3_torus_automorphism_theta0_split": 1.5543122344752192e-15,
 "P3_torus_automorphism_theta60_compact": 1.7763568394002505e-15,
 "P3_torus_automorphism_theta60_split": 2.6645352591003757e-15,
 "P3_torus_automorphism_theta90_compact": 1.3322676295501878e-15,
 "P3_torus_automorphism_theta90_split": 1.1102230246251565e-15,
 "P3_torus_automorphism_theta120_compact": 2.220446049250313e-15,
 "P3_torus_automorphism_theta120_split": 1.3322676295501878e-15,
 "P3_torus_automorphism_theta137.50776_compact": 8.881784197001252e-16,
 "P3_torus_automorphism_theta137.50776_split": 8.881784197001252e-16,
 "P3_general_b_not_automorphism_okubo": 4.007830495235549,
 "P4_rescaling_isomorphism_g3_-0.5": 6.661338147750939e-16,
 "P4_rescaling_isomorphism_g3_-0.15": 2.220446049250313e-16,
 "P5_semi_square": 4.440892098500626e-16,
 "P6_imaginary_square_minus_norm_octonions": 8.881784197001252e-16,
 "P6_imaginary_square_minus_norm_split": 8.881784197001252e-16,
 "P6_imaginary_square_minus_norm_para": 8.881784197001252e-16,
 "P6_imaginary_square_minus_norm_split_para": 6.661338147750939e-16,
 "P6_imaginary_square_minus_norm_okubo": 7.858425503839772,
 "P7_sandwich_para": 3.552713678800501e-15,
 "P7_cubic_para": 1.7763568394002505e-15,
 "P7_sandwich_split_para": 1.7763568394002505e-15,
 "P7_cubic_split_para": 3.552713678800501e-15,
 "P7_sandwich_okubo": 6.217248937900877e-15,
 "P7_cubic_okubo": 9.103828801926284e-15,
 "P7_sandwich_split_okubo": 9.769962616701378e-15,
 "P7_cubic_split_okubo": 1.4210854715202004e-14,
 "P7_sandwich_plate_compact": {
  "n(a)": 0.8600000000000001,
  "n(c)": 0.15000000000000002,
  "<a,c>": -0.24,
  "c_eff": -0.16859999999999997,
  "beta": 1.1469930447848724,
  "t_min": -1.0546430753312468,
  "t_max": 1.6127826102149678,
  "radius_if_compact": 1.26995378270824
 },
 "P7_sandwich_plate_split": {
  "n(a)": 0.6000000000000001,
  "n(c)": 0.13,
  "<a,c>": -0.24,
  "c_eff": -0.21959999999999996,
  "beta": 1.1852736679604725,
  "t_min": -1.575456113267454,
  "t_max": 2.375456113267454,
  "radius_if_compact": 1.5412514763228788
 },
 "P7_sandwich_real_reduction_okubo": 7.105427357601002e-15,
 "P8_mandelbrot_seed0_orbit_rank_octonions": 2,
 "P8_mandelbrot_seed0_orbit_rank_para": 2,
 "P8_mandelbrot_seed0_orbit_rank_okubo": 2,
 "P8_mandelbrot_seed0_orbit_rank_split_okubo": 2,
 "P9_theta90_square_is_euclidean_norm_on_R_plus_lH": 8.881784197001252e-16,
 "P9_theta120_square_is_euclidean_norm_on_R_plus_lH": 3.96387144025289,
 "P10_mandelbar_oct_equals_para_square": 2.220446049250313e-16,
 "P10_mandelbar_para_equals_oct_square": 2.220446049250313e-16,
 "P11_kaplansky_para": 0.0,
 "P11_kaplansky_okubo": 8.881784197001252e-16,
 "P12_H_closed_theta60": 0.0,
 "P12_H_closed_theta90": 0.0,
 "P12_H_closed_theta120": 0.0,
 "P12_H_closed_theta137.50776": 0.0,
 "P13_dual_plane_window": {
  "s_star": 2.140111371678093,
  "Re_c_at_s_star": -0.7467648102522649,
  "s_reentry": 2.1793780402945946,
  "Re_c_at_reentry": -0.7604664179006781,
  "period_doubling_Re_c": -0.75
 },
 "P13_dual_part_is_parameter_derivative": 6.301825119639281e-06,
 "P14_petersson_square_theta60": 3.552713678800501e-15,
 "P14_petersson_cubic_theta60": 1.4210854715202004e-14,
 "P14_petersson_square_theta90": 1.7763568394002505e-15,
 "P14_petersson_cubic_theta90": 5.684341886080802e-14,
 "P14_petersson_square_theta120": 3.552713678800501e-15,
 "P14_petersson_cubic_theta120": 7.105427357601002e-15,
 "P14_petersson_square_theta137.50776": 3.552713678800501e-15,
 "P14_petersson_cubic_theta137.50776": 1.4210854715202004e-14,
 "P14_para_cubic": 7.105427357601002e-15,
 "P14_okubo_cubic_spread_at_fixed_c0_Imc": 0.7811959716512409
}

==> anc/results/run_verify_propositions_2026-09-29T18-31-18/manifest.json <==
{
 "script": "verify_propositions_v3.py",
 "version": 3,
 "timestamp": "2026-09-29T18-31-18",
 "command": "python \"2. Scripts/Atlas_HF8D_4Slices/verify_propositions_v3.py\"",
 "environment": {
  "python": "3.11.9",
  "numpy": "2.4.6",
  "platform": "Windows-10-10.0.26200-SP0"
 },
 "inputs": {
  "algebra": "2. Scripts/spike/hf8d/certify_okubo.py",
  "algebra_sha256": "68df0fe1d0f7b6b928f70cc7cd42d6dcf4047a3a40498592ad61933e263aae51",
  "seed": 20260929
 },
 "outputs": [
  {
   "file": "results.json",
   "sha256": "ee9fe6b0ac0c6d0fa26de5f268eb80a682f8550fe1637b21885bb593d6de72b5"
  }
 ],
 "conclusions": [
  "equivariance (CD, para) < 1e-12: PASS",
  "Okubo not equivariant under (j,l) rotation (> 1e-3): PASS",
  "orbit rank <= 3 (CD, para): PASS",
  "torus automorphisms < 1e-12: PASS",
  "general b not automorphism (> 1e-3): PASS",
  "rescaling isomorphism < 1e-12: PASS",
  "semi square < 1e-12: PASS",
  "imaginary square (CD, para) < 1e-12: PASS",
  "Okubo imaginary square differs (> 1e-3): PASS",
  "sandwich and cubic identities < 1e-12: PASS",
  "Mandelbrot seed 0 orbit rank 2: PASS",
  "theta 90 square = Euclidean norm < 1e-12: PASS",
  "theta 120 square differs (> 1e-3): PASS",
  "Mandelbar identities < 1e-12: PASS",
  "Kaplansky < 1e-12: PASS",
  "H closed < 1e-12: PASS",
  "dual plane: escape window around the period doubling (Re c* in (-0.75, -0.74), re-entry below -0.75): PASS",
  "dual part = c1 dx/dc0 (relative 1e-4, finite differences): PASS",
  "Petersson square and cubic invariant on R + Hl (1e-12): PASS",
  "para cubic invariant 2c0(c0^2 - 3|Im c|^2) (1e-12): PASS",
  "Okubo cubic invariant not a function of c0, |Im c| (spread > 0.1): PASS"
 ],
 "limitations": [
  "Random-sample verification (100-200 samples per identity, f64), not a symbolic proof; the proofs are in the atlas.",
  "Orbit ranks use a relative singular-value tolerance of 1e-9 on at most 16 iterates."
 ]
}

==> anc/results/run_verify_propositions_2026-09-29T18-31-18/results.json <==
{
 "P1_equivariance_octonions": 6.217248937900877e-15,
 "P1_equivariance_para": 5.329070518200751e-15,
 "P1_equivariance_okubo": 7.440662726059868,
 "P1_rotation_jl_30_octonions": 8.881784197001252e-16,
 "P1_rotation_jl_30_okubo": 4.617899461597658,
 "P2_orbit_rank_max_octonions": 3,
 "P2_orbit_rank_max_split": 3,
 "P2_orbit_rank_max_para": 3,
 "P2_orbit_rank_max_okubo": 8,
 "P2_orbit_rank_max_split_okubo": 8,
 "P3_torus_automorphism_theta0_compact": 1.3322676295501878e-15,
 "P3_torus_automorphism_theta0_split": 1.5543122344752192e-15,
 "P3_torus_automorphism_theta60_compact": 1.7763568394002505e-15,
 "P3_torus_automorphism_theta60_split": 2.6645352591003757e-15,
 "P3_torus_automorphism_theta90_compact": 1.3322676295501878e-15,
 "P3_torus_automorphism_theta90_split": 1.1102230246251565e-15,
 "P3_torus_automorphism_theta120_compact": 2.220446049250313e-15,
 "P3_torus_automorphism_theta120_split": 1.3322676295501878e-15,
 "P3_torus_automorphism_theta137.50776_compact": 8.881784197001252e-16,
 "P3_torus_automorphism_theta137.50776_split": 8.881784197001252e-16,
 "P3_general_b_not_automorphism_okubo": 4.007830495235549,
 "P4_rescaling_isomorphism_g3_-0.5": 6.661338147750939e-16,
 "P4_rescaling_isomorphism_g3_-0.15": 2.220446049250313e-16,
 "P5_semi_square": 4.440892098500626e-16,
 "P6_imaginary_square_minus_norm_octonions": 8.881784197001252e-16,
 "P6_imaginary_square_minus_norm_split": 8.881784197001252e-16,
 "P6_imaginary_square_minus_norm_para": 8.881784197001252e-16,
 "P6_imaginary_square_minus_norm_split_para": 6.661338147750939e-16,
 "P6_imaginary_square_minus_norm_okubo": 7.858425503839772,
 "P7_sandwich_para": 3.552713678800501e-15,
 "P7_cubic_para": 1.7763568394002505e-15,
 "P7_sandwich_split_para": 1.7763568394002505e-15,
 "P7_cubic_split_para": 3.552713678800501e-15,
 "P7_sandwich_okubo": 6.217248937900877e-15,
 "P7_cubic_okubo": 9.103828801926284e-15,
 "P7_sandwich_split_okubo": 9.769962616701378e-15,
 "P7_cubic_split_okubo": 1.4210854715202004e-14,
 "P7_sandwich_plate_compact": {
  "n(a)": 0.8600000000000001,
  "n(c)": 0.15000000000000002,
  "<a,c>": -0.24,
  "c_eff": -0.16859999999999997,
  "beta": 1.1469930447848724,
  "t_min": -1.0546430753312468,
  "t_max": 1.6127826102149678,
  "radius_if_compact": 1.26995378270824
 },
 "P7_sandwich_plate_split": {
  "n(a)": 0.6000000000000001,
  "n(c)": 0.13,
  "<a,c>": -0.24,
  "c_eff": -0.21959999999999996,
  "beta": 1.1852736679604725,
  "t_min": -1.575456113267454,
  "t_max": 2.375456113267454,
  "radius_if_compact": 1.5412514763228788
 },
 "P7_sandwich_real_reduction_okubo": 7.105427357601002e-15,
 "P8_mandelbrot_seed0_orbit_rank_octonions": 2,
 "P8_mandelbrot_seed0_orbit_rank_para": 2,
 "P8_mandelbrot_seed0_orbit_rank_okubo": 2,
 "P8_mandelbrot_seed0_orbit_rank_split_okubo": 2,
 "P9_theta90_square_is_euclidean_norm_on_R_plus_lH": 8.881784197001252e-16,
 "P9_theta120_square_is_euclidean_norm_on_R_plus_lH": 3.96387144025289,
 "P10_mandelbar_oct_equals_para_square": 2.220446049250313e-16,
 "P10_mandelbar_para_equals_oct_square": 2.220446049250313e-16,
 "P11_kaplansky_para": 0.0,
 "P11_kaplansky_okubo": 8.881784197001252e-16,
 "P12_H_closed_theta60": 0.0,
 "P12_H_closed_theta90": 0.0,
 "P12_H_closed_theta120": 0.0,
 "P12_H_closed_theta137.50776": 0.0,
 "P13_dual_plane_window": {
  "s_star": 2.140111371678093,
  "Re_c_at_s_star": -0.7467648102522649,
  "s_reentry": 2.1793780402945946,
  "Re_c_at_reentry": -0.7604664179006781,
  "period_doubling_Re_c": -0.75
 },
 "P13_dual_part_is_parameter_derivative": 6.301825119639281e-06,
 "P14_petersson_square_theta60": 3.552713678800501e-15,
 "P14_petersson_cubic_theta60": 1.4210854715202004e-14,
 "P14_petersson_square_theta90": 1.7763568394002505e-15,
 "P14_petersson_cubic_theta90": 5.684341886080802e-14,
 "P14_petersson_square_theta120": 3.552713678800501e-15,
 "P14_petersson_cubic_theta120": 7.105427357601002e-15,
 "P14_petersson_square_theta137.50776": 3.552713678800501e-15,
 "P14_petersson_cubic_theta137.50776": 1.4210854715202004e-14,
 "P14_para_cubic": 7.105427357601002e-15,
 "P14_okubo_cubic_spread_at_fixed_c0_Imc": 0.7811959716512409
}

==> anc/results/run_verify_theory_2026-09-30T07-19-23/manifest.json <==
{
 "script": "verify_theory_v1.py",
 "version": 1,
 "timestamp": "2026-09-30T07-19-23",
 "command": "python \"2. Scripts/Atlas_HF8D_4Slices/verify_theory_v1.py\"",
 "environment": {
  "python": "3.11.9",
  "numpy": "2.4.6",
  "platform": "Windows-10-10.0.26200-SP0"
 },
 "inputs": {
  "hf8np_v1.py": "ccf988e5dcb7ffb6acec9d929e6c69c7878719c2b509372920325854c9ea207f",
  "verify_theory_v1.py": "b458bfbffbc19d6e78cf2ff49135be661d7becefa7a35c13aca335a3fdbdb99c",
  "seed": 20260930
 },
 "outputs": [
  {
   "file": "results.json",
   "sha256": "c7befa91c7bbf2adce98674aa4d614d43541cc7b25c66892e6e5b66d30af4384"
  }
 ],
 "conclusions": [
  "R0 vectorized algebra = certified product: PASS",
  "R1 torus: angles 2a, b-a, a+b; automorphism of octonions and Petersson algebras; tau = phi_{1,u}: PASS",
  "R2 f(-z) = f(z): PASS",
  "R3 sigma anti-automorphism of every tested algebra and automorphism of o; sigma = g conj; g in Aut(O); g tau g = tau^-1: PASS",
  "R3 sigma is not an automorphism of the Okubo product: PASS",
  "R4 dim Der(*) = dim Der(o) = 8 (compact and split Okubo): PASS",
  "R5 Okubo stabilizers: 2 for regular c in C and for c_B, 4 on the walls arg 0, 60, 120: PASS",
  "R6 theta 90: W closed under o, square formula, twisted equivariance, (i,j,l) squares into W: PASS",
  "R7 Theorem B (Okubo, para): escape times equal on all samples: PASS",
  "R8 split Theorem B: escape times equal with the pulled-back bailout, every double-precision mismatch resolved in 80-digit arithmetic: PASS",
  "R10 formula (2.5) true, the two variants false: PASS",
  "R11 exact: modular tensor = float tensor; nullity mod p of Der(*) and Der(o) is 8; stabilizers 2 (regular, c_B) and 4 (walls): PASS",
  "R12 K^2 <= 4 n^3 on samples; K = 2 r^3 cos 3 phi on C: PASS",
  "R13 regular c: exactly 18 coordinate sections with a continuous automorphic symmetry: PASS"
 ],
 "limitations": [
  "Checks R1-R10, R12, R13 are random-sample or floating-point verifications, not symbolic proofs; the proofs are in the article and in 3. Certificates/Atlas_HF8D_4Slices.",
  "R11 gives exact upper bounds for the real nullities (rank over F_p <= rank over Q(sqrt 3)); the matching lower bounds come from the theory (Der = su(3), torus, U(2)) and are recalled in the certificates.",
  "R4, R5 and R13 use the numerical rank of a 512-row linear system with relative tolerance 1e-9.",
  "R7 and R8 compare escape times computed by two different floating-point procedures; a mismatch at the bailout threshold is possible in principle."
 ]
}

==> anc/results/run_verify_theory_2026-09-30T07-19-23/results.json <==
{
 "R0_max_dev_from_certified": 0.0,
 "R1_torus": {
  "angles_2a_b-a_a+b": 4.440892098500626e-16,
  "automorphism_of_octonions": 1.7763568394002505e-15,
  "automorphism_of_Petersson_algebras": 2.6645352591003757e-15,
  "tau_theta_equals_phi_1_u": 0.0
 },
 "R2_f_minus_z_equals_f_z": 0.0,
 "R3_sigma": {
  "okubo": {
   "anti_automorphism_defect": 8.881784197001252e-16,
   "automorphism_of_circ_defect": 8.881784197001252e-16,
   "automorphism_of_star_defect": 22.104742378613984
  },
  "split_okubo": {
   "anti_automorphism_defect": 8.881784197001252e-16,
   "automorphism_of_circ_defect": 8.881784197001252e-16,
   "automorphism_of_star_defect": 15.090787853906624
  },
  "theta60": {
   "anti_automorphism_defect": 8.881784197001252e-16,
   "automorphism_of_circ_defect": 1.7763568394002505e-15,
   "automorphism_of_star_defect": 15.90765434597876
  },
  "theta90": {
   "anti_automorphism_defect": 8.881784197001252e-16,
   "automorphism_of_circ_defect": 8.881784197001252e-16,
   "automorphism_of_star_defect": 15.720735515671752
  },
  "theta1rad": {
   "anti_automorphism_defect": 8.881784197001252e-16,
   "automorphism_of_circ_defect": 8.881784197001252e-16,
   "automorphism_of_star_defect": 20.202961373522385
  },
  "para": {
   "anti_automorphism_defect": 8.881784197001252e-16,
   "automorphism_of_circ_defect": 8.881784197001252e-16,
   "automorphism_of_star_defect": 23.379726468465112
  },
  "octonions": {
   "anti_automorphism_defect": 8.881784197001252e-16,
   "automorphism_of_circ_defect": 1.3322676295501878e-15,
   "automorphism_of_star_defect": 19.89269685185897
  },
  "sigma_equals_g_conj": 0.0,
  "g_automorphism_of_octonions": 0.0,
  "g_tau_g_equals_tau_inverse": 0.0
 },
 "R4_derivation_dimensions": {
  "okubo": {
   "Der_star": 8,
   "Der_circ": 8
  },
  "para": {
   "Der_star": 14,
   "Der_circ": 21
  },
  "octonions": {
   "Der_star": 14,
   "Der_circ": 21
  },
  "theta60": {
   "Der_star": 4,
   "Der_circ": 4
  },
  "theta90": {
   "Der_star": 4,
   "Der_circ": 4
  },
  "split_okubo": {
   "Der_star": 8,
   "Der_circ": 8
  }
 },
 "R5_stabilizer_dimensions": {
  "C_arg_110.4 (c_A)": {
   "stab_Der_star": 2,
   "stab_Der_circ": 2
  },
  "C_arg_120_wall": {
   "stab_Der_star": 4,
   "stab_Der_circ": 4
  },
  "C_arg_60_wall": {
   "stab_Der_star": 4,
   "stab_Der_circ": 4
  },
  "C_arg_0_wall": {
   "stab_Der_star": 4,
   "stab_Der_circ": 4
  },
  "C_arg_30": {
   "stab_Der_star": 2,
   "stab_Der_circ": 2
  },
  "generic_cB": {
   "stab_Der_star": 2,
   "stab_Der_circ": 2
  },
  "theta90 c_A": {
   "stab_Der_star": 2,
   "stab_Der_circ": 2
  }
 },
 "R6_theta90": {
  "W_closed_under_circ": 6.370930778940468e-16,
  "square_formula": 1.7763568394002505e-15,
  "twisted_equivariance": 2.4554974316676904e-15,
  "section_ijl_squares_into_W": 0.0,
  "W_not_closed_under_star (informative)": 7.386530324336148
 },
 "R7_theorem_B": {
  "okubo": {
   "samples": 400,
   "escape_time_equal": 400,
   "boundedness_equal": 400,
   "bounded_share": 0.1425,
   "max_escape_time_difference": 0
  },
  "para": {
   "samples": 400,
   "escape_time_equal": 400,
   "boundedness_equal": 400,
   "bounded_share": 0.2275,
   "max_escape_time_difference": 0
  }
 },
 "R8_split_theorem_B": {
  "split_okubo": {
   "Delta>0 [samples, escape-time mismatches (double), of which resolved in 80-digit arithmetic, membership differences renderer rule vs exact]": [
    178,
    0,
    0,
    2
   ],
   "Delta<0 [same]": [
    1322,
    18,
    18,
    18
   ],
   "degenerate span": 0,
   "bounded_share (renderer rule)": 0.12866666666666668,
   "drift from the invariant plane of the first mismatch (iteration: distance)": {
    "1": 2.5962963631595154e-16,
    "30": 2.103156764798358e-14,
    "60": 5.66792504888023e-12,
    "90": 1.939657993174407e-09,
    "120": 3.7908204709310734e-07,
    "150": 0.0001608965107158765,
    "180": 0.0405849570313822
   }
  },
  "split_para": {
   "Delta>0 [samples, escape-time mismatches (double), of which resolved in 80-digit arithmetic, membership differences renderer rule vs exact]": [
    536,
    0,
    0,
    2
   ],
   "Delta<0 [same]": [
    964,
    0,
    0,
    0
   ],
   "degenerate span": 0,
   "bounded_share (renderer rule)": 0.16933333333333334,
   "drift from the invariant plane of the first mismatch (iteration: distance)": null
  },
  "lightcone_reduction [samples, mismatches]": [
   400,
   0
  ]
 },
 "R9_circ_closure_dimensions": {
  "octonions c_A (1,j,l)": 3,
  "para c_A (1,j,l)": 3,
  "okubo c_A (1,j,l)": 5,
  "okubo c_A (1,i,j)": 3,
  "okubo c_A (1,i,l)": 3,
  "okubo c_A (1,l,il)": 3,
  "okubo c_A (i,j,l)": 5,
  "okubo c_B (1,l,il)": 8,
  "okubo c_B generic z0": 8,
  "theta90 c_A (j,l,i)": 5,
  "para seed-0 generic c": 2,
  "okubo seed-0 generic c": 2
 },
 "R10_formula_2_5": {
  "theta=0.7000": {
   "correct (conj q) u^2 q": 3.552713678800501e-15,
   "wrong q u^2 q": 22.486551506974415,
   "wrong (conj q) conj(u)^2 q": 38.07300331566943
  },
  "theta=2.0944": {
   "correct (conj q) u^2 q": 1.7763568394002505e-15,
   "wrong q u^2 q": 14.045793909591788,
   "wrong (conj q) conj(u)^2 q": 20.616399904279163
  },
  "theta=1.3000": {
   "correct (conj q) u^2 q": 1.7763568394002505e-15,
   "wrong q u^2 q": 13.811877986728021,
   "wrong (conj q) conj(u)^2 q": 13.053282122154904
  }
 },
 "R11_exact_nullities_mod_p": {
  "prime": 2147483579,
  "sqrt3_mod_p": 522841622,
  "modular_vs_float_structure_constant_mismatches": 0,
  "Der_star_nullity_mod_p": 8,
  "Der_circ_nullity_mod_p": 8,
  "C_arg_110.4 (c_A)": {
   "stab_Der_star_nullity_mod_p": 2,
   "stab_Der_circ_nullity_mod_p": 2
  },
  "C_arg_120_wall": {
   "stab_Der_star_nullity_mod_p": 4,
   "stab_Der_circ_nullity_mod_p": 4
  },
  "C_arg_60_wall": {
   "stab_Der_star_nullity_mod_p": 4,
   "stab_Der_circ_nullity_mod_p": 4
  },
  "C_arg_0_wall": {
   "stab_Der_star_nullity_mod_p": 4,
   "stab_Der_circ_nullity_mod_p": 4
  },
  "C_arg_30": {
   "stab_Der_star_nullity_mod_p": 2,
   "stab_Der_circ_nullity_mod_p": 2
  },
  "generic_cB": {
   "stab_Der_star_nullity_mod_p": 2,
   "stab_Der_circ_nullity_mod_p": 2
  }
 },
 "R12_invariants": {
  "okubo": {
   "min (4 n^3 - K^2)/n^3": 0.005831921643464835
  },
  "para": {
   "min (4 n^3 - K^2)/n^3": 3.2236329130616787e-09
  },
  "on C: max |K - 2 r^3 cos 3 phi|": 7.105427357601002e-15
 },
 "R13_sections_and_adapted_frame": {
  "invariant_sections": {
   "regular c_A": [
    "(1,j,k)",
    "(1,l,il)",
    "(1,jl,kl)",
    "(i,j,k)",
    "(i,l,il)",
    "(i,jl,kl)",
    "(j,k,l)",
    "(j,k,il)",
    "(j,k,jl)",
    "(j,k,kl)",
    "(j,l,il)",
    "(j,jl,kl)",
    "(k,l,il)",
    "(k,jl,kl)",
    "(l,il,jl)",
    "(l,il,kl)",
    "(l,jl,kl)",
    "(il,jl,kl)"
   ],
   "wall arg 120": [
    "(1,i,jl)",
    "(1,i,kl)",
    "(1,j,k)",
    "(1,l,il)",
    "(1,jl,kl)",
    "(i,j,k)",
    "(i,l,il)",
    "(i,jl,kl)",
    "(j,k,l)",
    "(j,k,il)",
    "(j,k,jl)",
    "(j,k,kl)",
    "(j,l,il)",
    "(j,l,jl)",
    "(j,il,kl)",
    "(j,jl,kl)",
    "(k,l,il)",
    "(k,l,kl)",
    "(k,il,jl)",
    "(k,jl,kl)",
    "(l,il,jl)",
    "(l,il,kl)",
    "(l,jl,kl)",
    "(il,jl,kl)"
   ],
   "wall arg 0": [
    "(1,i,j)",
    "(1,i,k)",
    "(1,j,k)",
    "(1,l,il)",
    "(1,l,jl)",
    "(1,l,kl)",
    "(1,il,jl)",
    "(1,il,kl)",
    "(1,jl,kl)",
    "(i,j,k)",
    "(i,l,il)",
    "(i,jl,kl)",
    "(j,k,l)",
    "(j,k,il)",
    "(j,k,jl)",
    "(j,k,kl)",
    "(j,l,il)",
    "(j,l,jl)",
    "(j,il,kl)",
    "(j,jl,kl)",
    "(k,l,il)",
    "(k,l,kl)",
    "(k,il,jl)",
    "(k,jl,kl)",
    "(l,il,jl)",
    "(l,il,kl)",
    "(l,jl,kl)",
    "(il,jl,kl)"
   ],
   "wall arg 60": [
    "(1,i,l)",
    "(1,i,il)",
    "(1,j,k)",
    "(1,l,il)",
    "(1,jl,kl)",
    "(i,j,k)",
    "(i,l,il)",
    "(i,jl,kl)",
    "(j,k,l)",
    "(j,k,il)",
    "(j,k,jl)",
    "(j,k,kl)",
    "(j,l,il)",
    "(j,l,jl)",
    "(j,il,kl)",
    "(j,jl,kl)",
    "(k,l,il)",
    "(k,l,kl)",
    "(k,il,jl)",
    "(k,jl,kl)",
    "(l,il,jl)",
    "(l,il,kl)",
    "(l,jl,kl)",
    "(il,jl,kl)"
   ],
   "theta90 automorphic, c_A": [
    "(1,j,k)",
    "(1,l,il)",
    "(1,jl,kl)",
    "(i,j,k)",
    "(i,l,il)",
    "(i,jl,kl)",
    "(j,k,l)",
    "(j,k,il)",
    "(j,k,jl)",
    "(j,k,kl)",
    "(j,l,il)",
    "(j,jl,kl)",
    "(k,l,il)",
    "(k,jl,kl)",
    "(l,il,jl)",
    "(l,il,kl)",
    "(l,jl,kl)",
    "(il,jl,kl)"
   ],
   "count regular": 18
  },
  "c_B stabilizer": {
   "dim": 2,
   "skew_defect": 2.787247461162286e-16,
   "c_hat": [
    -0.85273611,
    -0.046169836,
    0.106244732,
    0.035043033,
    0.00834461,
    0.343022303,
    -0.242526911,
    0.285727632
   ],
   "c_perp": [
    -0.117504721,
    0.415334816,
    -0.389025734,
    -0.758395523,
    0.196924351,
    0.072688525,
    -0.06764054,
    -0.196333329
   ],
   "residual |P_fixed c_B| / |c_B| (1 = c_B in the fixed space)": 1.0,
   "root_planes": [
    {
     "omega": 0.6701526825619727,
     "v1": [
      0.074820356,
      -0.192535779,
      -0.865629429,
      0.35007679,
      0.083739283,
      0.142826407,
      -0.209074331,
      0.119750131
     ],
     "v2": [
      -0.023636448,
      -0.833891049,
      0.0,
      -0.460308604,
      0.056632545,
      -0.258761591,
      -0.143294953,
      0.038532787
     ]
    },
    {
     "omega": 0.42809535300033363,
     "v1": [
      -0.202310827,
      -0.098212417,
      -0.229947356,
      -0.088952826,
      -0.819911014,
      0.057391852,
      0.401919225,
      -0.227044707
     ],
     "v2": [
      0.239597903,
      -0.214577729,
      0.171194492,
      -0.023987698,
      -0.0,
      0.763055544,
      -0.222059697,
      -0.484873187
     ]
    },
    {
     "omega": 0.24205732956163928,
     "v1": [
      0.083589215,
      0.185688094,
      0.062817992,
      0.006322236,
      -0.455538889,
      -0.279427941,
      -0.813332873,
      -0.086259418
     ],
     "v2": [
      -0.384126302,
      -0.052456457,
      -0.043900855,
      0.283976162,
      0.266761886,
      -0.355059957,
      0.0,
      -0.754914618
     ]
    }
   ]
  }
 }
}

==> anc/results/run_verify_theory_2026-09-30T07-21-50/manifest.json <==
{
 "script": "verify_theory_v2.py",
 "version": 2,
 "timestamp": "2026-09-30T07-21-50",
 "command": "python \"2. Scripts/Atlas_HF8D_4Slices/verify_theory_v2.py\"",
 "environment": {
  "python": "3.11.9",
  "numpy": "2.4.6",
  "platform": "Windows-10-10.0.26200-SP0"
 },
 "inputs": {
  "hf8np_v1.py": "ccf988e5dcb7ffb6acec9d929e6c69c7878719c2b509372920325854c9ea207f",
  "verify_theory_v2.py": "eab814fe895d069fb390d44b2d68d203b197db0a00a8bf0fdd96da6f6c6b2b43",
  "seed": 20260930
 },
 "outputs": [
  {
   "file": "results.json",
   "sha256": "7961d7870945d5611fdc98d9beb65923d8d533b6a6c9fa7e9949bce317de8404"
  }
 ],
 "conclusions": [
  "R0 vectorized algebra = certified product: PASS",
  "R1 torus: angles 2a, b-a, a+b; automorphism of octonions and Petersson algebras; tau = phi_{1,u}: PASS",
  "R2 f(-z) = f(z): PASS",
  "R3 sigma anti-automorphism of every tested algebra and automorphism of o; sigma = g conj; g in Aut(O); g tau g = tau^-1: PASS",
  "R3 sigma is not an automorphism of the Okubo product: PASS",
  "R4 dim Der(*) = dim Der(o) = 8 (compact and split Okubo): PASS",
  "R5 Okubo stabilizers: 2 for regular c in C and for c_B, 4 on the walls arg 0, 60, 120: PASS",
  "R6 theta 90: W closed under o, square formula, twisted equivariance, (i,j,l) squares into W: PASS",
  "R7 Theorem B (Okubo, para): escape times equal on all samples: PASS",
  "R8 split Theorem B: escape times equal with the pulled-back bailout, every double-precision mismatch resolved in 80-digit arithmetic: PASS",
  "R10 formula (2.5) true, the two variants false: PASS",
  "R11 exact: modular tensor = float tensor; nullity mod p of Der(*) and Der(o) is 8; stabilizers 2 (regular, c_B) and 4 (walls): PASS",
  "R12 K^2 <= 4 n^3 on samples; K = 2 r^3 cos 3 phi on C: PASS",
  "R13 regular c: exactly 18 coordinate sections with a continuous automorphic symmetry: PASS"
 ],
 "limitations": [
  "Checks R1-R10, R12, R13 are random-sample or floating-point verifications, not symbolic proofs; the proofs are in the article and in 3. Certificates/Atlas_HF8D_4Slices.",
  "R11 gives exact upper bounds for the real nullities (rank over F_p <= rank over Q(sqrt 3)); the matching lower bounds come from the theory (Der = su(3), torus, U(2)) and are recalled in the certificates.",
  "R4, R5 and R13 use the numerical rank of a 512-row linear system with relative tolerance 1e-9.",
  "R7 and R8 compare escape times computed by two different floating-point procedures; a mismatch at the bailout threshold is possible in principle."
 ]
}

==> anc/results/run_verify_theory_2026-09-30T07-21-50/results.json <==
{
 "R0_max_dev_from_certified": 0.0,
 "R1_torus": {
  "angles_2a_b-a_a+b": 4.440892098500626e-16,
  "automorphism_of_octonions": 1.7763568394002505e-15,
  "automorphism_of_Petersson_algebras": 2.6645352591003757e-15,
  "tau_theta_equals_phi_1_u": 0.0
 },
 "R2_f_minus_z_equals_f_z": 0.0,
 "R3_sigma": {
  "okubo": {
   "anti_automorphism_defect": 8.881784197001252e-16,
   "automorphism_of_circ_defect": 8.881784197001252e-16,
   "automorphism_of_star_defect": 22.104742378613984
  },
  "split_okubo": {
   "anti_automorphism_defect": 8.881784197001252e-16,
   "automorphism_of_circ_defect": 8.881784197001252e-16,
   "automorphism_of_star_defect": 15.090787853906624
  },
  "theta60": {
   "anti_automorphism_defect": 8.881784197001252e-16,
   "automorphism_of_circ_defect": 1.7763568394002505e-15,
   "automorphism_of_star_defect": 15.90765434597876
  },
  "theta90": {
   "anti_automorphism_defect": 8.881784197001252e-16,
   "automorphism_of_circ_defect": 8.881784197001252e-16,
   "automorphism_of_star_defect": 15.720735515671752
  },
  "theta1rad": {
   "anti_automorphism_defect": 8.881784197001252e-16,
   "automorphism_of_circ_defect": 8.881784197001252e-16,
   "automorphism_of_star_defect": 20.202961373522385
  },
  "para": {
   "anti_automorphism_defect": 8.881784197001252e-16,
   "automorphism_of_circ_defect": 8.881784197001252e-16,
   "automorphism_of_star_defect": 23.379726468465112
  },
  "octonions": {
   "anti_automorphism_defect": 8.881784197001252e-16,
   "automorphism_of_circ_defect": 1.3322676295501878e-15,
   "automorphism_of_star_defect": 19.89269685185897
  },
  "sigma_equals_g_conj": 0.0,
  "g_automorphism_of_octonions": 0.0,
  "g_tau_g_equals_tau_inverse": 0.0
 },
 "R4_derivation_dimensions": {
  "okubo": {
   "Der_star": 8,
   "Der_circ": 8
  },
  "para": {
   "Der_star": 14,
   "Der_circ": 21
  },
  "octonions": {
   "Der_star": 14,
   "Der_circ": 21
  },
  "theta60": {
   "Der_star": 4,
   "Der_circ": 4
  },
  "theta90": {
   "Der_star": 4,
   "Der_circ": 4
  },
  "split_okubo": {
   "Der_star": 8,
   "Der_circ": 8
  }
 },
 "R5_stabilizer_dimensions": {
  "C_arg_110.4 (c_A)": {
   "stab_Der_star": 2,
   "stab_Der_circ": 2
  },
  "C_arg_120_wall": {
   "stab_Der_star": 4,
   "stab_Der_circ": 4
  },
  "C_arg_60_wall": {
   "stab_Der_star": 4,
   "stab_Der_circ": 4
  },
  "C_arg_0_wall": {
   "stab_Der_star": 4,
   "stab_Der_circ": 4
  },
  "C_arg_30": {
   "stab_Der_star": 2,
   "stab_Der_circ": 2
  },
  "generic_cB": {
   "stab_Der_star": 2,
   "stab_Der_circ": 2
  },
  "generic_cG": {
   "stab_Der_star": 2,
   "stab_Der_circ": 2
  },
  "theta90 c_A": {
   "stab_Der_star": 2,
   "stab_Der_circ": 2
  }
 },
 "R6_theta90": {
  "W_closed_under_circ": 6.370930778940468e-16,
  "square_formula": 1.7763568394002505e-15,
  "twisted_equivariance": 2.4554974316676904e-15,
  "section_ijl_squares_into_W": 0.0,
  "W_not_closed_under_star (informative)": 7.386530324336148
 },
 "R7_theorem_B": {
  "okubo": {
   "samples": 400,
   "escape_time_equal": 400,
   "boundedness_equal": 400,
   "bounded_share": 0.1425,
   "max_escape_time_difference": 0
  },
  "para": {
   "samples": 400,
   "escape_time_equal": 400,
   "boundedness_equal": 400,
   "bounded_share": 0.2275,
   "max_escape_time_difference": 0
  }
 },
 "R8_split_theorem_B": {
  "split_okubo": {
   "Delta>0 [samples, escape-time mismatches (double), of which resolved in 80-digit arithmetic, membership differences renderer rule vs exact]": [
    178,
    0,
    0,
    2
   ],
   "Delta<0 [same]": [
    1322,
    18,
    18,
    18
   ],
   "degenerate span": 0,
   "bounded_share (renderer rule)": 0.12866666666666668,
   "drift from the invariant plane of the first mismatch (iteration: distance)": {
    "1": 2.5962963631595154e-16,
    "30": 2.103156764798358e-14,
    "60": 5.66792504888023e-12,
    "90": 1.939657993174407e-09,
    "120": 3.7908204709310734e-07,
    "150": 0.0001608965107158765,
    "180": 0.0405849570313822
   }
  },
  "split_para": {
   "Delta>0 [samples, escape-time mismatches (double), of which resolved in 80-digit arithmetic, membership differences renderer rule vs exact]": [
    536,
    0,
    0,
    2
   ],
   "Delta<0 [same]": [
    964,
    0,
    0,
    0
   ],
   "degenerate span": 0,
   "bounded_share (renderer rule)": 0.16933333333333334,
   "drift from the invariant plane of the first mismatch (iteration: distance)": null
  },
  "lightcone_reduction [samples, mismatches]": [
   400,
   0
  ]
 },
 "R9_circ_closure_dimensions": {
  "octonions c_A (1,j,l)": 3,
  "para c_A (1,j,l)": 3,
  "okubo c_A (1,j,l)": 5,
  "okubo c_A (1,i,j)": 3,
  "okubo c_A (1,i,l)": 3,
  "okubo c_A (1,l,il)": 3,
  "okubo c_A (i,j,l)": 5,
  "okubo c_B (1,l,il)": 8,
  "okubo c_B generic z0": 8,
  "okubo c_A generic z0": 8,
  "theta90 c_A (j,l,i)": 5,
  "para seed-0 generic c": 2,
  "okubo seed-0 generic c": 2
 },
 "R10_formula_2_5": {
  "theta=0.7000": {
   "correct (conj q) u^2 q": 3.552713678800501e-15,
   "wrong q u^2 q": 38.86305535476971,
   "wrong (conj q) conj(u)^2 q": 38.14823821535715
  },
  "theta=2.0944": {
   "correct (conj q) u^2 q": 2.6645352591003757e-15,
   "wrong q u^2 q": 14.516443791052462,
   "wrong (conj q) conj(u)^2 q": 15.470931136266014
  },
  "theta=1.3000": {
   "correct (conj q) u^2 q": 2.6645352591003757e-15,
   "wrong q u^2 q": 20.58910428784143,
   "wrong (conj q) conj(u)^2 q": 10.403994465563176
  }
 },
 "R11_exact_nullities_mod_p": {
  "prime": 2147483579,
  "sqrt3_mod_p": 522841622,
  "modular_vs_float_structure_constant_mismatches": 0,
  "Der_star_nullity_mod_p": 8,
  "Der_circ_nullity_mod_p": 8,
  "C_arg_110.4 (c_A)": {
   "stab_Der_star_nullity_mod_p": 2,
   "stab_Der_circ_nullity_mod_p": 2
  },
  "C_arg_120_wall": {
   "stab_Der_star_nullity_mod_p": 4,
   "stab_Der_circ_nullity_mod_p": 4
  },
  "C_arg_60_wall": {
   "stab_Der_star_nullity_mod_p": 4,
   "stab_Der_circ_nullity_mod_p": 4
  },
  "C_arg_0_wall": {
   "stab_Der_star_nullity_mod_p": 4,
   "stab_Der_circ_nullity_mod_p": 4
  },
  "C_arg_30": {
   "stab_Der_star_nullity_mod_p": 2,
   "stab_Der_circ_nullity_mod_p": 2
  },
  "generic_cB": {
   "stab_Der_star_nullity_mod_p": 2,
   "stab_Der_circ_nullity_mod_p": 2
  },
  "generic_cG": {
   "stab_Der_star_nullity_mod_p": 2,
   "stab_Der_circ_nullity_mod_p": 2
  }
 },
 "R12_invariants": {
  "okubo": {
   "min (4 n^3 - K^2)/n^3": 0.005831921643464835
  },
  "para": {
   "min (4 n^3 - K^2)/n^3": 3.2236329130616787e-09
  },
  "on C: max |K - 2 r^3 cos 3 phi|": 5.773159728050814e-15
 },
 "R13_sections_and_adapted_frame": {
  "invariant_sections": {
   "regular c_A": [
    "(1,j,k)",
    "(1,l,il)",
    "(1,jl,kl)",
    "(i,j,k)",
    "(i,l,il)",
    "(i,jl,kl)",
    "(j,k,l)",
    "(j,k,il)",
    "(j,k,jl)",
    "(j,k,kl)",
    "(j,l,il)",
    "(j,jl,kl)",
    "(k,l,il)",
    "(k,jl,kl)",
    "(l,il,jl)",
    "(l,il,kl)",
    "(l,jl,kl)",
    "(il,jl,kl)"
   ],
   "wall arg 120": [
    "(1,i,jl)",
    "(1,i,kl)",
    "(1,j,k)",
    "(1,l,il)",
    "(1,jl,kl)",
    "(i,j,k)",
    "(i,l,il)",
    "(i,jl,kl)",
    "(j,k,l)",
    "(j,k,il)",
    "(j,k,jl)",
    "(j,k,kl)",
    "(j,l,il)",
    "(j,l,jl)",
    "(j,il,kl)",
    "(j,jl,kl)",
    "(k,l,il)",
    "(k,l,kl)",
    "(k,il,jl)",
    "(k,jl,kl)",
    "(l,il,jl)",
    "(l,il,kl)",
    "(l,jl,kl)",
    "(il,jl,kl)"
   ],
   "wall arg 0": [
    "(1,i,j)",
    "(1,i,k)",
    "(1,j,k)",
    "(1,l,il)",
    "(1,l,jl)",
    "(1,l,kl)",
    "(1,il,jl)",
    "(1,il,kl)",
    "(1,jl,kl)",
    "(i,j,k)",
    "(i,l,il)",
    "(i,jl,kl)",
    "(j,k,l)",
    "(j,k,il)",
    "(j,k,jl)",
    "(j,k,kl)",
    "(j,l,il)",
    "(j,l,jl)",
    "(j,il,kl)",
    "(j,jl,kl)",
    "(k,l,il)",
    "(k,l,kl)",
    "(k,il,jl)",
    "(k,jl,kl)",
    "(l,il,jl)",
    "(l,il,kl)",
    "(l,jl,kl)",
    "(il,jl,kl)"
   ],
   "wall arg 60": [
    "(1,i,l)",
    "(1,i,il)",
    "(1,j,k)",
    "(1,l,il)",
    "(1,jl,kl)",
    "(i,j,k)",
    "(i,l,il)",
    "(i,jl,kl)",
    "(j,k,l)",
    "(j,k,il)",
    "(j,k,jl)",
    "(j,k,kl)",
    "(j,l,il)",
    "(j,l,jl)",
    "(j,il,kl)",
    "(j,jl,kl)",
    "(k,l,il)",
    "(k,l,kl)",
    "(k,il,jl)",
    "(k,jl,kl)",
    "(l,il,jl)",
    "(l,il,kl)",
    "(l,jl,kl)",
    "(il,jl,kl)"
   ],
   "theta90 automorphic, c_A": [
    "(1,j,k)",
    "(1,l,il)",
    "(1,jl,kl)",
    "(i,j,k)",
    "(i,l,il)",
    "(i,jl,kl)",
    "(j,k,l)",
    "(j,k,il)",
    "(j,k,jl)",
    "(j,k,kl)",
    "(j,l,il)",
    "(j,jl,kl)",
    "(k,l,il)",
    "(k,jl,kl)",
    "(l,il,jl)",
    "(l,il,kl)",
    "(l,jl,kl)",
    "(il,jl,kl)"
   ],
   "count regular": 18
  },
  "c_B stabilizer": {
   "dim": 2,
   "skew_defect": 5.134781488891349e-16,
   "c_hat": [
    -0.852735913,
    -0.04616966,
    0.106244782,
    0.035044,
    0.008343707,
    0.343022183,
    -0.242526052,
    0.285729012
   ],
   "c_perp": [
    0.117506433,
    -0.415330238,
    0.389024593,
    0.758398588,
    -0.196924261,
    -0.072686497,
    0.067641147,
    0.196333039
   ],
   "residual |P_fixed c_B| / |c_B| (1 = c_B in the fixed space)": 0.9999999999999996,
   "root_planes": [
    {
     "omega": 0.6751045504115075,
     "v1": [
      -0.074820269,
      0.19253306,
      0.865629917,
      -0.350077096,
      -0.083740253,
      -0.14282704,
      0.209073913,
      -0.119749431
     ],
     "v2": [
      0.023636165,
      0.833893977,
      0.0,
      0.460303313,
      -0.056631779,
      0.258761559,
      0.14329469,
      -0.038535121
     ]
    },
    {
     "omega": 0.39802032057070014,
     "v1": [
      -0.083588464,
      -0.18568727,
      -0.062816972,
      -0.006321851,
      0.455541454,
      0.279427843,
      0.813331818,
      0.086259411
     ],
     "v2": [
      0.38412782,
      0.052456176,
      0.043900494,
      -0.283976254,
      -0.266761846,
      0.355062282,
      0.0,
      0.754912773
     ]
    },
    {
     "omega": 0.2770842298408077,
     "v1": [
      0.202310835,
      0.098213083,
      0.229948141,
      0.088952211,
      0.819909587,
      -0.057391636,
      -0.401921967,
      0.227044213
     ],
     "v2": [
      -0.239595643,
      0.214578166,
      -0.171194,
      0.023987719,
      0.0,
      -0.763054653,
      0.222059914,
      0.484875584
     ]
    }
   ]
  }
 }
}

==> anc/results/run_verify_twisted_2026-09-30T13-15-21/manifest.json <==
{
 "script": "verify_twisted_v1.py",
 "version": 1,
 "timestamp": "2026-09-30T13-15-21",
 "command": "python \"2. Scripts/Atlas_HF8D_4Slices/verify_twisted_v1.py\"",
 "duration_s": 88,
 "environment": {
  "python": "3.12.10",
  "numpy": "2.5.3",
  "scipy": "1.18.1",
  "platform": "Windows-11-10.0.26200-SP0"
 },
 "inputs": {
  "measure run": "run_measure_v2_2026-09-30T13-09-48",
  "scan56.json": "75f83eecd7ca115e434ec6ed59c5f5704fbdfc06f59b392e7bf47b53dbb73f4e",
  "hf8np_v1.py": "ccf988e5dcb7ffb6acec9d929e6c69c7878719c2b509372920325854c9ea207f",
  "measure_v2.py": "b7db6ccfeb652360586f238ef70bdae4752884c17fe0a2c88aafbd9f3b736d50",
  "verify_twisted_v1.py": "b7f5741c44fabb5f394c761d1d02fa801679f9e581db0ac8756a20e84a87edb8"
 },
 "outputs": [
  {
   "file": "results.json",
   "sha256": "993db7afad548a07b701a0a4424138d04ec796205fdb870be4ea73bf65627c85"
  }
 ],
 "conclusions": [
  "T1 theta 0: {\"derivations\": {\"skew\": 21, \"skew, vanishing on c\": 15}, \"anti-derivations\": {\"skew\": 0, \"skew, vanishing on c\": 0}}",
  "T1 theta 30: {\"derivations\": {\"skew\": 4, \"skew, vanishing on c\": 2}, \"anti-derivations\": {\"skew\": 0, \"skew, vanishing on c\": 0}}",
  "T1 theta 60: {\"derivations\": {\"skew\": 4, \"skew, vanishing on c\": 2}, \"anti-derivations\": {\"skew\": 4, \"skew, vanishing on c\": 0}}",
  "T1 theta 90: {\"derivations\": {\"skew\": 4, \"skew, vanishing on c\": 2}, \"anti-derivations\": {\"skew\": 2, \"skew, vanishing on c\": 2}}",
  "T1 theta 120: {\"derivations\": {\"skew\": 8, \"skew, vanishing on c\": 2}, \"anti-derivations\": {\"skew\": 0, \"skew, vanishing on c\": 0}}",
  "T1 theta 150: {\"derivations\": {\"skew\": 4, \"skew, vanishing on c\": 2}, \"anti-derivations\": {\"skew\": 0, \"skew, vanishing on c\": 0}}",
  "T2 theta 90: max |Q(g_u z) - g_(iui^-1) Q(z)| = 8.9e-15 for left multiplication; 3.4e+01 for right multiplication",
  "T3/T4 theta 90: 64 predicted pairs, 64 measured, mismatches 0",
  "T3/T4 theta 120: 20 predicted pairs, 20 measured, mismatches 0",
  "T3/T4 theta 60: 20 predicted pairs, 20 measured, mismatches 0",
  "T3/T4 theta 150: 20 predicted pairs, 20 measured, mismatches 0"
 ],
 "limitations": [
  "Dimensions are numerical ranks (absolute tolerance 1e-8 on singular values of a system with entries of order 1).",
  "T3 decides the existence of h in exp(L_c) by least squares from 12 random starts; a pair is predicted if the residual is below 1e-8. It tests only elements of the identity component of G_c.",
  "T3 is a sufficient criterion for an exact rotation (proved in the article); its necessity is tested only against the scans (T4 and measure_v2).",
  "T4 uses 4e4 points and 20 iterations; a pair is exact if the rotations by 37 and 90 degrees both have J >= 0.9995."
 ]
}

==> anc/results/run_verify_twisted_2026-09-30T13-15-21/results.json <==
{
 "T1": {
  "0": {
   "derivations": {
    "skew": 21,
    "skew, vanishing on c": 15
   },
   "anti-derivations": {
    "skew": 0,
    "skew, vanishing on c": 0
   }
  },
  "30": {
   "derivations": {
    "skew": 4,
    "skew, vanishing on c": 2
   },
   "anti-derivations": {
    "skew": 0,
    "skew, vanishing on c": 0
   }
  },
  "60": {
   "derivations": {
    "skew": 4,
    "skew, vanishing on c": 2
   },
   "anti-derivations": {
    "skew": 4,
    "skew, vanishing on c": 0
   }
  },
  "90": {
   "derivations": {
    "skew": 4,
    "skew, vanishing on c": 2
   },
   "anti-derivations": {
    "skew": 2,
    "skew, vanishing on c": 2
   }
  },
  "120": {
   "derivations": {
    "skew": 8,
    "skew, vanishing on c": 2
   },
   "anti-derivations": {
    "skew": 0,
    "skew, vanishing on c": 0
   }
  },
  "150": {
   "derivations": {
    "skew": 4,
    "skew, vanishing on c": 2
   },
   "anti-derivations": {
    "skew": 0,
    "skew, vanishing on c": 0
   }
  }
 },
 "T3": {
  "30": {
   "dim L_c": 2,
   "pairs": [
    "(1,j,k) about 1",
    "(1,jl,kl) about 1",
    "(1,l,il) about 1",
    "(i,j,k) about i",
    "(i,j,k) about j",
    "(i,j,k) about k",
    "(i,jl,kl) about i",
    "(i,l,il) about i",
    "(il,jl,kl) about il",
    "(j,jl,kl) about j",
    "(j,k,il) about il",
    "(j,k,jl) about jl",
    "(j,k,kl) about kl",
    "(j,k,l) about l",
    "(j,l,il) about j",
    "(k,jl,kl) about k",
    "(k,l,il) about k",
    "(l,il,jl) about jl",
    "(l,il,kl) about kl",
    "(l,jl,kl) about l"
   ]
  },
  "60": {
   "dim L_c": 2,
   "pairs": [
    "(1,j,k) about 1",
    "(1,jl,kl) about 1",
    "(1,l,il) about 1",
    "(i,j,k) about i",
    "(i,j,k) about j",
    "(i,j,k) about k",
    "(i,jl,kl) about i",
    "(i,l,il) about i",
    "(il,jl,kl) about il",
    "(j,jl,kl) about j",
    "(j,k,il) about il",
    "(j,k,jl) about jl",
    "(j,k,kl) about kl",
    "(j,k,l) about l",
    "(j,l,il) about j",
    "(k,jl,kl) about k",
    "(k,l,il) about k",
    "(l,il,jl) about jl",
    "(l,il,kl) about kl",
    "(l,jl,kl) about l"
   ]
  },
  "90": {
   "dim L_c": 4,
   "pairs": [
    "(1,il,jl) about 1",
    "(1,il,jl) about il",
    "(1,il,jl) about jl",
    "(1,il,kl) about 1",
    "(1,il,kl) about il",
    "(1,il,kl) about kl",
    "(1,j,k) about 1",
    "(1,jl,kl) about 1",
    "(1,jl,kl) about jl",
    "(1,jl,kl) about kl",
    "(1,l,il) about 1",
    "(1,l,il) about il",
    "(1,l,il) about l",
    "(1,l,jl) about 1",
    "(1,l,jl) about jl",
    "(1,l,jl) about l",
    "(1,l,kl) about 1",
    "(1,l,kl) about kl",
    "(1,l,kl) about l",
    "(i,il,jl) about i",
    "(i,il,kl) about i",
    "(i,j,il) about il",
    "(i,j,jl) about jl",
    "(i,j,k) about i",
    "(i,j,k) about j",
    "(i,j,k) about k",
    "(i,j,kl) about kl",
    "(i,j,l) about l",
    "(i,jl,kl) about i",
    "(i,k,il) about il",
    "(i,k,jl) about jl",
    "(i,k,kl) about kl",
    "(i,k,l) about l",
    "(i,l,il) about i",
    "(i,l,jl) about i",
    "(i,l,kl) about i",
    "(il,jl,kl) about il",
    "(il,jl,kl) about jl",
    "(il,jl,kl) about kl",
    "(j,il,jl) about j",
    "(j,il,kl) about j",
    "(j,jl,kl) about j",
    "(j,k,il) about il",
    "(j,k,jl) about jl",
    "(j,k,kl) about kl",
    "(j,k,l) about l",
    "(j,l,il) about j",
    "(j,l,jl) about j",
    "(j,l,kl) about j",
    "(k,il,jl) about k",
    "(k,il,kl) about k",
    "(k,jl,kl) about k",
    "(k,l,il) about k",
    "(k,l,jl) about k",
    "(k,l,kl) about k",
    "(l,il,jl) about il",
    "(l,il,jl) about jl",
    "(l,il,jl) about l",
    "(l,il,kl) about il",
    "(l,il,kl) about kl",
    "(l,il,kl) about l",
    "(l,jl,kl) about jl",
    "(l,jl,kl) about kl",
    "(l,jl,kl) about l"
   ]
  },
  "120": {
   "dim L_c": 2,
   "pairs": [
    "(1,j,k) about 1",
    "(1,jl,kl) about 1",
    "(1,l,il) about 1",
    "(i,j,k) about i",
    "(i,j,k) about j",
    "(i,j,k) about k",
    "(i,jl,kl) about i",
    "(i,l,il) about i",
    "(il,jl,kl) about il",
    "(j,jl,kl) about j",
    "(j,k,il) about il",
    "(j,k,jl) about jl",
    "(j,k,kl) about kl",
    "(j,k,l) about l",
    "(j,l,il) about j",
    "(k,jl,kl) about k",
    "(k,l,il) about k",
    "(l,il,jl) about jl",
    "(l,il,kl) about kl",
    "(l,jl,kl) about l"
   ]
  },
  "150": {
   "dim L_c": 2,
   "pairs": [
    "(1,j,k) about 1",
    "(1,jl,kl) about 1",
    "(1,l,il) about 1",
    "(i,j,k) about i",
    "(i,j,k) about j",
    "(i,j,k) about k",
    "(i,jl,kl) about i",
    "(i,l,il) about i",
    "(il,jl,kl) about il",
    "(j,jl,kl) about j",
    "(j,k,il) about il",
    "(j,k,jl) about jl",
    "(j,k,kl) about kl",
    "(j,k,l) about l",
    "(j,l,il) about j",
    "(k,jl,kl) about k",
    "(k,l,il) about k",
    "(l,il,jl) about jl",
    "(l,il,kl) about kl",
    "(l,jl,kl) about l"
   ]
  }
 },
 "T4": {
  "60": {
   "exact_pairs": [
    "(1,j,k) about 1",
    "(1,jl,kl) about 1",
    "(1,l,il) about 1",
    "(i,j,k) about i",
    "(i,j,k) about j",
    "(i,j,k) about k",
    "(i,jl,kl) about i",
    "(i,l,il) about i",
    "(il,jl,kl) about il",
    "(j,jl,kl) about j",
    "(j,k,il) about il",
    "(j,k,jl) about jl",
    "(j,k,kl) about kl",
    "(j,k,l) about l",
    "(j,l,il) about j",
    "(k,jl,kl) about k",
    "(k,l,il) about k",
    "(l,il,jl) about jl",
    "(l,il,kl) about kl",
    "(l,jl,kl) about l"
   ],
   "exact_sections": [
    "(1,j,k)",
    "(1,jl,kl)",
    "(1,l,il)",
    "(i,j,k)",
    "(i,jl,kl)",
    "(i,l,il)",
    "(il,jl,kl)",
    "(j,jl,kl)",
    "(j,k,il)",
    "(j,k,jl)",
    "(j,k,kl)",
    "(j,k,l)",
    "(j,l,il)",
    "(k,jl,kl)",
    "(k,l,il)",
    "(l,il,jl)",
    "(l,il,kl)",
    "(l,jl,kl)"
   ]
  },
  "150": {
   "exact_pairs": [
    "(1,j,k) about 1",
    "(1,jl,kl) about 1",
    "(1,l,il) about 1",
    "(i,j,k) about i",
    "(i,j,k) about j",
    "(i,j,k) about k",
    "(i,jl,kl) about i",
    "(i,l,il) about i",
    "(il,jl,kl) about il",
    "(j,jl,kl) about j",
    "(j,k,il) about il",
    "(j,k,jl) about jl",
    "(j,k,kl) about kl",
    "(j,k,l) about l",
    "(j,l,il) about j",
    "(k,jl,kl) about k",
    "(k,l,il) about k",
    "(l,il,jl) about jl",
    "(l,il,kl) about kl",
    "(l,jl,kl) about l"
   ],
   "exact_sections": [
    "(1,j,k)",
    "(1,jl,kl)",
    "(1,l,il)",
    "(i,j,k)",
    "(i,jl,kl)",
    "(i,l,il)",
    "(il,jl,kl)",
    "(j,jl,kl)",
    "(j,k,il)",
    "(j,k,jl)",
    "(j,k,kl)",
    "(j,k,l)",
    "(j,l,il)",
    "(k,jl,kl)",
    "(k,l,il)",
    "(l,il,jl)",
    "(l,il,kl)",
    "(l,jl,kl)"
   ]
  }
 },
 "T2": {
  "left": 8.881784197001252e-15,
  "right": 34.35949032848211
 },
 "comparison": {
  "90": {
   "predicted": 64,
   "measured": 64,
   "predicted, not measured": [],
   "measured, not predicted": []
  },
  "120": {
   "predicted": 20,
   "measured": 20,
   "predicted, not measured": [],
   "measured, not predicted": []
  },
  "60": {
   "predicted": 20,
   "measured": 20,
   "predicted, not measured": [],
   "measured, not predicted": []
  },
  "150": {
   "predicted": 20,
   "measured": 20,
   "predicted, not measured": [],
   "measured, not predicted": []
  }
 }
}

==> anc/scripts/README.md <==
# Atlas_HF8D_4Slices — scripts

These scripts support the exploratory atlas *Four Slices of Eight-Dimensional Fractals* (the draft is
`1. Drafts/Atlas_HF8D_4Slices/Atlas_HF8D_4Slices_v1.tex` / `.pdf`, and the images are in `1. Drafts/Images`).

Each plate is rendered with HyperFractal 8D 1.0 in the "4 slices" mode: the four 3D faces of the 4D space spanned by
X, Y, Z and the active hidden axis N. Each plate is then measured on the CPU in double precision.

| File | Purpose |
|---|---|
| `plates_v1.mjs` | The 116 plates of the atlas: formula, algebra, constants, frame, extent, coloring, mapping. See the note below for `c: {auto: {dir, frac}}`. |
| `plates_v2.mjs` | v1 with plate P02 moved to the frame (1, i, j \| l). |
| `atlas_render_v1.mjs` | Renders every plate and measures it (details below). |
| `verify_propositions_v3.py` | Numerical verification (numpy, f64) of the identities the atlas uses to read its plates, with the certified algebra of `2. Scripts/spike/hf8d/certify_okubo.py`: 21 checks. v1 contained a wrong conjecture on the dual plane; v2 corrected it; v3 adds the Okubo cubic invariant. The older versions are kept, as the cycle requires. |
| `summarize_v1.py` | A per-plate digest of the measurements. |
| `build_atlas_v1.py` | Assembles the LaTeX from the recorded runs and the commentary, and compiles it with pdflatex three times. |
| `atlas_text_front_v1.py`, `atlas_text_parts_v1.py`, `atlas_text_plates_{1,2,3}_v1.py` | The text of the atlas: front and back matter, part introductions, plate commentaries. |

A constant written `c: {auto: {dir, frac}}` is taken on the ray of direction `dir`, at `frac` times the distance at
which the orbit of the critical point 0 of z ↦ z⋄z + s·dir stops being bounded.

`atlas_render_v1.mjs` produces 1800×1200 JPEG images with 4 samples per pixel. The axes of each quarter and a tripod
of the local axes are drawn on the image. In each quarter it measures:

- the share of a ball of radius 0.95h occupied by the body;
- 21 Jaccard symmetry scores: 3 mirrors, and rotations about the 3 local axes by 180°, 120°, 90°, 72°, 60° and 37°;
- the span dimension of six bounded orbits.

## Commands

The renderer needs the npm-installed working copy of HyperFractal 8D (`%LOCALAPPDATA%\HF8D-studio`, see
`2. Scripts/hf8d-studio/README.md`), the installed Chrome and a GPU.

    node atlas_render_v1.mjs                              # plates_v1 -> 7. Results/Atlas_HF8D_4Slices/run_atlas_render_<timestamp>/
    node atlas_render_v1.mjs --plates plates_v2.mjs --only P02
    node atlas_render_v1.mjs --results <dir> --no-drafts  # pilot runs outside the workspace
    python verify_propositions_v3.py                      # -> 7. Results/Atlas_HF8D_4Slices/run_verify_propositions_<timestamp>/
    python summarize_v1.py "7. Results/Atlas_HF8D_4Slices/run_atlas_render_<timestamp>"
    python build_atlas_v1.py                              # -> 1. Drafts/Atlas_HF8D_4Slices/Atlas_HF8D_4Slices_v1.pdf

Options of `atlas_render_v1.mjs`:

- `--app <dir>`: another working copy of HyperFractal 8D.
- `--size WxH`: the image size.
- `--samples n`: samples per pixel.

## Recorded runs used by the draft

- `run_atlas_render_2026-09-29T17-56-41`: plates_v1, 116 plates.
- `run_atlas_render_2026-09-29T18-06-48`: P02 of plates_v2.
- `run_verify_propositions_2026-09-29T18-30-40`: v3, 21/21 passed. The runs T18-29-48 and T18-31-18 have the same
  results. The manifest of T18-29-48 names the v2 command by mistake.
- `run_verify_propositions_2026-09-29T17-59-45` (v1, one failed conjecture) and `...T18-01-45` (v2, 18/18): these
  document the correction.

Recorded runs are never edited. Each run writes `manifest.json` (command, environment, inputs, output hashes,
conclusions and limitations).

## Version 2 (after the referee report of 2026-09-30)

Version 2 splits the work into a research article (`Atlas_HF8D_4Slices_v2.tex`) and the atlas as its public supplement
(`Atlas_HF8D_4Slices_Supplement_v2.tex`). See `0. Plans/Atlas_HF8D_4Slices/Plan_v2.md`.

| File | Purpose |
|---|---|
| `hf8np_v1.py` | Vectorized numpy implementation of the algebras and maps, independent of the renderer; `python hf8np_v1.py` compares it with the certified product. |
| `verify_theory_v1.py`, `verify_theory_v2.py` | Checks of the statements of the article (torus, σ, −id, derivations and stabilizers in floating point and modulo p, formula (2.5), θ = 90°, Theorem B incl. split case in 80 digits, adapted frame). v2 is the recorded one. |
| `verify_extra_v1.py` | Bilateral identity (Proposition D) and tilted revolutions on the Weyl walls. |
| `plates_v3.mjs`, `atlas_render_v2.mjs` | The 17 new plates R01–R17 (arbitrary orthonormal frames). |
| `validate_gpu_v1.mjs`, `compare_gpu_v1.py` | GPU renderer against the closed form of Theorem B. |
| `measure_v2.py` | Measurements M1–M6: 1e5 points per quarter, Jaccard with 95% intervals, exact/approximate, generated subalgebra, iteration curves, Jaccard–angle curves, scan of the 56 sections, Kaplansky null test. |
| `figures_v2.py` | The figures `Fig2_*.png` of the article (copied to `1. Drafts/Images`). |
| `digest_v2.py` | Per-plate digest of the v2 measurements (`--v1` for the render-time ones). |
| `build_article_v2.py` | Assembles `article_v2_text/part{1,2,3}.tex` with the values of the runs and compiles the article. |
| `build_supplement_v2.py` | Assembles and compiles the supplement (front `atlas_text_front_v2.py`, parts `atlas_text_parts_v2.py`, commentaries `atlas_text_plates_{1,2,3,R}_v2.py`, which import the batch modules `atlas_text_plates_v2_b*.py`). |

Commands (Python 3 with numpy, matplotlib, pillow, mpmath; pdflatex for the builders):

    python verify_theory_v2.py
    python verify_extra_v1.py
    node atlas_render_v2.mjs --plates plates_v3.mjs
    python measure_v2.py --fill-cache --workers 28 --budget 7000   # repeat until "all jobs are in the cache"
    python measure_v2.py --workers 28                             # assembles the cache and records run_measure_v2_<timestamp>
    python figures_v2.py --measure "7. Results/Atlas_HF8D_4Slices/run_measure_v2_<timestamp>"
    python build_article_v2.py                                    # newest measure and figures runs
    python build_supplement_v2.py

## arXiv packages

`build_arxiv_v2.py` assembles the arXiv submission, a single article with the atlas as Appendix B; `build_arxiv_v1.py`
assembled the article and the atlas as two submissions. Both are documented in `README_arxiv.md`. These three files
are not distributed with the ancillary files.

Known limitations of `measure_v2.py`: the sample points of each plate are drawn from a generator seeded with Python's
`hash(plate id)`, which is randomized per process unless `PYTHONHASHSEED` is set, so a rerun reproduces the statistics
but not the individual points; the cache key contains the hashes of `measure_v2.py` and `hf8np_v1.py`, so an edited
script recomputes everything.


==> anc/scripts/article_v2_text/part1.tex.txt <==
\documentclass[10pt,a4paper]{amsart}
\usepackage[a4paper,top=22mm,bottom=22mm,left=24mm,right=24mm]{geometry}
\usepackage[T1]{fontenc}
\usepackage[utf8]{inputenc}
\usepackage{lmodern}
\usepackage{amsmath,amssymb,amsthm}
\usepackage{graphicx}
\usepackage{booktabs}
\usepackage{microtype}
\usepackage{xcolor}
\usepackage{array}
\usepackage[colorlinks=true,linkcolor=blue!50!black,citecolor=green!40!black,urlcolor=blue!50!black]{hyperref}
\graphicspath{{../Images/}}
\numberwithin{equation}{section}
\theoremstyle{plain}
\newtheorem{theorem}{Theorem}[section]
\newtheorem{proposition}[theorem]{Proposition}
\newtheorem{corollary}[theorem]{Corollary}
\newtheorem{lemma}[theorem]{Lemma}
\newtheorem*{theoremA}{Theorem A}
\newtheorem*{theoremB}{Theorem B}
\theoremstyle{definition}
\newtheorem{definition}[theorem]{Definition}
\theoremstyle{remark}
\newtheorem{remark}[theorem]{Remark}
\newcommand{\OO}{\mathbb{O}}
\newcommand{\HH}{\mathbb{H}}
\newcommand{\CC}{\mathbb{C}}
\newcommand{\RR}{\mathbb{R}}
\newcommand{\ZZ}{\mathbb{Z}}
\newcommand{\n}{\mathrm{n}}
\newcommand{\re}{\operatorname{Re}}
\newcommand{\im}{\operatorname{Im}}
\newcommand{\Aut}{\operatorname{Aut}}
\newcommand{\Der}{\operatorname{Der}}
\newcommand{\Stab}{\operatorname{Stab}}
\newcommand{\sspan}{\operatorname{span}}
\newcommand{\Okubo}{\mathcal{O}}
\newcommand{\Tric}{\mathcal{T}}
\newcommand{\Mzero}{\mathcal{M}_0}
\newcommand{\plate}[3]{\begin{figure}[p]\centering\includegraphics[width=\textwidth]{#1}\caption{\textbf{Plate #3.} #2}\label{pl:#3}\end{figure}}
\newcommand{\plateref}[1]{#1 (Figure~\ref{pl:#1})}
\setlength{\parskip}{0.3em}

\title[Symmetry and invariant theory of quadratic dynamics]{Symmetry and Invariant Theory of Quadratic Dynamics over Eight-Dimensional Composition Algebras}
\author{D. Corradetti}
\address{Grupo de F\'\i sica Matem\'atica, Instituto Superior T\'ecnico, Av. Rovisco Pais, 1049-001 Lisboa, Portugal}
\email{danielecorradetti@tecnico.ulisboa.pt}
\address{Departamento de Matematica, Universidade do Algarve, Campus de Gambelas, 8005-139 Faro, Portugal}
\email{a55499@ualg.pt}
\date{Draft v2, 30 September 2026}
\keywords{Okubo algebra; para-octonions; symmetric composition algebras; Julia sets; Mandelbrot sets; tricorn; root decomposition; invariant theory; experimental mathematics}
\subjclass[2020]{17A75; 17A20; 37F10; 37F46; 22E46}

\begin{document}
\begin{abstract}
The iteration of $z\mapsto z^2+c$ over the octonions has been drawn for more than thirty years, and it is known that the octonionic Julia sets are bodies of revolution about the imaginary part of the constant. Real eight-dimensional composition algebras, however, are much richer than the octonions: beside the Hurwitz algebras there are the \emph{symmetric composition algebras}, the para-octonions and the Okubo algebras, which have no unit and whose automorphism groups are $G_2$ and $PSU(3)$ respectively. In this work we study, to our knowledge for the first time, the quadratic dynamics over these algebras, and we do it in an experimental spirit: an atlas of $134$ four-dimensional renderings, measured quarter by quarter, suggests the statements, which we then prove and test against new, predicted pictures. We show that the symmetries of the Julia sets of the Okubo algebra are governed by the root decomposition of $\mathfrak{su}(3)$ with respect to the plane of $1$ and $i$: for a constant in that plane the continuous symmetry is a maximal torus, which acts by rotations on three root planes and grows to $U(2)$ on the Weyl walls; the automorphism group of the symmetrized product is $PSU(3)\rtimes\ZZ_2$. We then prove that the Mandelbrot set with seed $0$ of every symmetric composition algebra is the pull-back of a single planar set through the invariants $\n(c)$ and $\n(c,c\diamond c)$: the tricorn in the compact case, the tricorn and a \emph{hyperbolic tricorn} in the split case. The result is quite surprising since the para-octonionic and the Okubonic Mandelbrot sets turn out to be the same planar figure saturated by two different groups. Finally, we show that every bilateral map over a symmetric composition algebra is an octonionic quadratic map in disguise, and that at the Petersson angle $\theta=90^\circ$ the dynamics acquires symmetries that do not come from automorphisms.
\end{abstract}

\maketitle
\tableofcontents

\section{Introduction and Motivation}\label{sec:intro}

A filled Julia set is an invariant object of a dynamical system, and every symmetry of the algebra that commutes with the map is inherited by the picture. This elementary observation is at the origin of more than forty years of hypercomplex fractals. Since the pictures of Norton \cite{Norton82,Norton89}, the quaternionic Julia sets of Holbrook \cite{Holbrook} and the ray-traced images of Hart, Sandin and Kauffman \cite{HSK}, the iteration of $z\mapsto z^2+c$ has been carried to the quaternions \cite{Gomatam,DKS}, to the bicomplex and multicomplex numbers \cite{Rochon,GarantRochon,BrouilletteRochon}, to the hyperbolic numbers, where Senn discovered that the Mandelbrot set becomes a square \cite{Senn,Metzler}, and to the octonions, which were first considered by Griffin and Joshi \cite{GriffinJoshi,GriffinJoshi2}. Almost always the symmetry of the pictures has been explained by the same mechanism: in a quadratic unital algebra $z^2=2\re(z)\,z-\n(z)$, so that the dynamics only sees the real part and the norm, and the quaternionic and octonionic Julia sets are bodies of revolution about the imaginary part of the constant \cite{Bogush,KurochkinZhukovich,Katunin13,Katunin17}. A general framework for filled Julia and Mandelbrot sets over normed non-associative algebras has been given by Ferreira and Marietto \cite{FerreiraMarietto}, and a concise overview of hypercomplex fractals can be found in Katunin's monograph \cite{Katunin17}.

Real eight-dimensional composition algebras are, nevertheless, a much richer landscape than the octonions. Beside the Hurwitz algebras, i.e., the octonions $\OO$ and the split-octonions $\OO_s$, there are the \emph{symmetric composition algebras}, i.e., algebras with a multiplicative quadratic form $\n$ that satisfy
\begin{equation}\label{eq:symmetric-intro}
(x\diamond y)\diamond x=x\diamond(y\diamond x)=\n(x)\,y .
\end{equation}
In dimension eight they are either \emph{para-Hurwitz}, with product $x\bullet y=\bar x\,\bar y$, or \emph{Okubo algebras} \cite{Elduque97,KMRT}. The latter were discovered by Okubo in his search for a ``pseudo-octonionic'' algebra underlying the $SU(3)$ symmetry of the quarks \cite{Okubo78,Okubo95}, and they were characterized by Elduque and Myung \cite{ElduqueMyung90,ElduqueMyung91}. Okubo algebras have no unit and no para-unit, they enjoy \emph{flexibility} instead of \emph{alternativity}, and their automorphism group is $PSU(3)$ instead of $G_2$ \cite{Elduque15,Elduque18,CZ22,MCZ25}. Even though the Okubo algebra has been known for almost fifty years, we believe that this is the first time that its dynamics is studied; to the best of our knowledge, the same holds for the para-octonions, whose quadratic map is nothing but the octonionic \emph{Mandelbar} or \emph{tricorn} family $z\mapsto\bar z^{\,2}+c$ \cite{CHRS,Milnor92,NakaneSchleicher}.

The question we address is then the following: \emph{which features of the pictures are forced by the algebra, and which algebraic structure is responsible for them?} In the octonionic case the answer is the orthogonal group of the imaginary directions orthogonal to $c$. In the Okubo algebra, as we shall see, the answer is Lie-theoretic, and it is written in the root decomposition of $\mathfrak{su}(3)$.

We approach the question in an experimental spirit. All pictures of this work are \emph{four slices} views: the image is divided into four quarters, which show the four three-dimensional faces of a four-dimensional box through the origin, so that two sections that should coincide by a symmetry appear side by side, and so do two sections that should differ. An atlas of $134$ such plates, over octonions, split-octonions, para-octonions, Okubo and Petersson algebras, is published as a supplement \cite{Atlas}; every quarter of every plate is measured (body share, Jaccard indices of mirrors and rotations, dimension of the subalgebra generated by the orbit). The atlas suggested a small number of statements, which we prove here and test against new plates rendered \emph{after} the statements were formulated.

\subsection*{Main results}
Let $C=\RR1\oplus\RR i$ be the plane of $1$ and $i$ of the octonions, and let $V_1=\langle j,k\rangle$, $V_2=\langle l,il\rangle$, $V_3=\langle jl,kl\rangle$. We realize the Okubo algebra $\Okubo$ as a Petersson algebra of the octonions (Section~\ref{sec:algebras}) and we denote by $x\circ y=\tfrac12(x\diamond y+y\diamond x)$ its symmetrized product.

\begin{theoremA}[Symmetries of the Okubonic Julia sets]
The automorphism group of $(\RR^8,\circ)$ is $\Aut(\Okubo)\rtimes\langle\sigma\rangle\cong PSU(3)\rtimes\ZZ_2$, where $\sigma$ is an anti-automorphism of $\Okubo$ fixing $C$. For every $c\in C$ with $\arg c\notin 60^\circ\ZZ$ the stabilizer of $c$ is $T\rtimes\langle\sigma\rangle$, where $T$ is a two-dimensional torus that rotates $V_1,V_2,V_3$ by the angles $2\alpha$, $\beta-\alpha$, $\alpha+\beta$; the filled Julia set $K_c$ of $z\mapsto z\diamond z+c$ is invariant under $(T\rtimes\langle\sigma\rangle)\times\{\pm\mathrm{id}\}$, and exactly $18$ of the $56$ coordinate sections of $K_c$ admit a continuous symmetry of algebraic origin: those containing a root plane. On the Weyl walls $\arg c\in60^\circ\ZZ$ the stabilizer grows to $U(2)$ and new revolutions appear, about the wall itself.
\end{theoremA}

\begin{theoremB}[Mandelbrot sets of symmetric composition algebras]
Let $\Mzero$ be the Mandelbrot set with seed $0$ of a symmetric composition algebra and let $\Delta=4\n(c)^3-\n(c,c\diamond c)^2$. For $\Delta>0$, $c\in\Mzero$ if and only if the complex number $\zeta$ with $|\zeta|^2=\n(c)$ and $2\re\zeta^3=\n(c,c\diamond c)$ belongs to the tricorn $\Tric$; for $\Delta<0$ the same holds with $\zeta$ in the split-complex numbers and the \emph{hyperbolic tricorn}. For the para-octonions and the compact Okubo algebra $\Delta\geq0$, the escape times coincide, and $\Mzero=G_2\cdot\Tric$, respectively $\Mzero=PSU(3)\cdot\Tric$.
\end{theoremB}

Theorem~A replaces the naive expectation, suggested by a first reading of the pictures, that the Okubo algebra would be ``the algebra of broken revolutions'': the revolutions are not broken, they are \emph{displaced} to the root planes of $\mathfrak{su}(3)$, which the classical frames of hypercomplex fractals simply do not contain. Theorem~B shows that the three-armed Mandelbrot sections of the Okubo algebra are the three arms of the tricorn, redistributed by the flag manifolds $SU(3)/T^2$, while the para-octonionic Mandelbrot set is the same tricorn turned about the real axis by $G_2$: the same planar figure and two different groups that make it ``revolve''. We complete the picture with two propositions: at the Petersson angle $90^\circ$ the Julia sets with a constant in $C$ are invariant under a four-dimensional group $T^2\cdot Sp(1)$, half of which consists of \emph{twisted} isometries, $f\circ g=g^{-1}\circ f$, that are not automorphisms; together with a simple one-step criterion, it accounts for all $42$ coordinate sections with exact revolutions at this angle, against $18$ in the Okubo algebra (Proposition~\ref{prop:theta90}); and every bilateral map $(a\diamond z)\diamond(z\diamond b)+c$ over a symmetric composition algebra is conjugate by a similarity to an octonionic quadratic map (Proposition~\ref{prop:bilateral}), of which Kaplansky's trick is the special case $a=b=1$.

\begin{table}[t]
\centering\footnotesize
\begin{tabular}{@{}l>{\raggedright}p{0.17\textwidth}l>{\raggedright}p{0.2\textwidth}>{\raggedright}p{0.19\textwidth}l@{}}
\toprule
Algebra & Product & $\Aut$ & Symmetry of $K_c$, $c\in C$ & Mandelbrot set $\Mzero$ & $\dim\langle z_0,c\rangle_\circ$\tabularnewline
\midrule
Octonions $\OO$ & Cayley--Dickson & $G_2$ & $O(6)\times\{\pm1\}$ & Mandelbrot set of revolution & $3$\tabularnewline
Para-octonions $p\OO$ & $\bar x\,\bar y$ & $G_2$ & $O(6)\times\{\pm1\}$ & $G_2\cdot\Tric$ (tricorn of revolution) & $3$\tabularnewline
Okubo $\Okubo$ & $\tau(\bar x)\,\tau^{2}(\bar y)$ & $PSU(3)$ & $(T^2\rtimes\ZZ_2)\times\{\pm1\}$; $U(2)$ on walls & $PSU(3)\cdot\Tric$ (three arms) & up to $8$\tabularnewline
Split $\OO_s$, $p\OO_s$ & $\gamma_3=+1$ & $G_{2(2)}$ & pseudo-orthogonal & hyperbolic, with null directions & $3$\tabularnewline
Split Okubo $\Okubo_s$ & $\gamma_3=+1$ & $PSU(2,1)$ & Cartan subgroups & tricorn $\cup$ hyperbolic tricorn & up to $8$\tabularnewline
Petersson, $\theta\neq0,\pm120^\circ$ & $\tau_\theta(\bar x)\,\tau_\theta^{-1}(\bar y)$ & $\dim 4$ & $T^2$; at $90^\circ$ $T^2\cdot Sp(1)$, partly twisted & open problem & up to $8$\tabularnewline
\bottomrule
\end{tabular}
\caption{\emph{Synoptic table of the eight-dimensional algebras of this work} and of the answers to the question of Section~\ref{sec:intro}. The column ``Symmetry of $K_c$'' gives the group of symmetries of algebraic origin of the filled Julia set of $z\mapsto z\diamond z+c$ for $c$ in the plane $C$ of $1$ and $i$ (Proposition~\ref{prop:O6} and Theorem~A); the last column gives the dimension of the $\circ$-subalgebra generated by a generic starting point $z_0$ and $c$, which contains the whole orbit (Section~\ref{sec:numerics}).}
\label{tab:synoptic}
\end{table}

Table~\ref{tab:synoptic} summarizes the landscape. From the algebraic point of view, the paper connects three classical subjects: symmetric composition algebras, the maximal torus theorem with its root decomposition, and antiholomorphic dynamics, i.e., the tricorn and its multicorn relatives \cite{Nakane93,NakaneSchleicher,HubbardSchleicher,InouMukherjee,MNS17,Inou19}. From the experimental point of view, the paper is a test of the pictures: every statement is accompanied by a prediction, e.g., a new frame in which a revolution must appear, and every prediction was rendered and measured. To avoid the typical pitfall of symmetry detection by eye, we separate \emph{exact} symmetries, whose Jaccard index is $1$ up to floating-point rounding, from \emph{approximate} ones, whose index stays below $1$ as the sample grows (Section~\ref{sec:numerics}); we validate the renderer against the closed form of Theorem~B; and we report a numerical phenomenon of independent interest: for the split Okubo algebra the invariant plane of the Mandelbrot orbit is transversally unstable, and double-precision iterations in $\RR^8$ lose points that belong to the Mandelbrot set.

The paper is organized as follows. In Section~\ref{sec:algebras} we review the algebras, the Petersson construction and the torus of automorphisms. In Section~\ref{sec:framework} we set up the general framework of the symmetries of quadratic maps: the symmetrized product, the universal symmetry $z\mapsto-z$ and twisted equivariance. Section~\ref{sec:octonions} is devoted to the classical case of octonions and para-octonions, Section~\ref{sec:okubo} to Theorem~A, and Section~\ref{sec:mandelbrot} to Theorem~B and its split version. In Section~\ref{sec:identities} we discuss the identities of symmetric composition algebras and the bilateral maps, in Section~\ref{sec:petersson} the Petersson path and the angle $90^\circ$. Section~\ref{sec:numerics} describes the renderer, the measurements and the validation, and in Section~\ref{sec:conclusions} we summarize our findings and discuss future developments. The reproducibility of every computational statement is documented in Appendix~\ref{app:repro}.

\section{The algebras}\label{sec:algebras}

All algebras of this work are realized on the same vector space $\RR^8$ with basis $1,i,j,k,l,il,jl,kl$, so that the pictures of different algebras can be compared quarter by quarter. It is of paramount importance, for what follows, that the non-unital algebras are obtained from the octonions by twisting the product with involutions and automorphisms: every automorphism of the octonions that commutes with the twist is then inherited by the twisted algebra, and this is the origin of the torus of Theorem~A.

\subsection{Cayley--Dickson algebras}
Let $\HH$ be the quaternions with basis $1,i,j,k$, and let us double them with a new unit $l$ such that $l^2=\gamma_3$. The Cayley--Dickson product on $\HH\oplus\HH l$ is
\begin{equation}\label{eq:cd}
(p+ql)(r+sl)=\big(pr+\gamma_3\,\bar s q\big)+\big(sp+q\bar r\big)l ,
\end{equation}
where the bar is the quaternionic conjugation; more generally one may take $i^2=\gamma_1$, $j^2=\gamma_2$, and the resulting algebra $\OO(\gamma)$ is unital and quadratic, i.e., every element satisfies $x^2-2\re(x)\,x+\n(x)=0$ with the diagonal norm
\begin{equation}\label{eq:norm}
\n(x)=x_0^2-\gamma_1x_1^2-\gamma_2x_2^2+\gamma_1\gamma_2x_3^2-\gamma_3x_4^2+\gamma_1\gamma_3x_5^2+\gamma_2\gamma_3x_6^2-\gamma_1\gamma_2\gamma_3x_7^2 .
\end{equation}
For $\gamma=(-1,-1,-1)$ one recovers Cayley's octonions $\OO$, whose norm is the Euclidean one; for $\gamma_3=+1$ the split-octonions $\OO_s$, with norm of signature $(4,4)$. We write $\n(x,y)=\n(x+y)-\n(x)-\n(y)$ for the polar form, so that $\n(x,x)=2\n(x)$ and, in the compact case, $\n(x,y)=2\langle x,y\rangle$.

\subsection{Para-Hurwitz and Petersson algebras}
In order to leave the realm of unital algebras without losing the composition property, one twists the octonionic product. The \emph{para-Hurwitz} product $x\bullet y=\bar x\,\bar y$ defines the para-octonions, in which $1$ becomes a \emph{para-unit}, $1\bullet x=x\bullet1=\bar x$. Petersson \cite{Petersson} observed that an automorphism $\tau$ of order three gives a new composition algebra with product $x*y=\tau(\bar x)\,\tau^2(\bar y)$. Inspired by this construction, and following the implementation of our renderer, we consider the automorphisms
\begin{equation}\label{eq:tau}
\tau_\theta(p+ql)=p+(u_\theta q)l,\qquad u_\theta=\cos\theta+i\sin\theta ,
\end{equation}
and the \emph{Petersson product} of angle $\theta$,
\begin{equation}\label{eq:petersson}
x*y=\tau_\theta(\bar x)\,\tau_\theta^{-1}(\bar y) .
\end{equation}
For every $\theta$ this is a composition algebra; for $\theta=0$ it is the para-octonion algebra and for $\theta=120^\circ$, where $\tau_\theta$ has order three, it is the Okubo algebra, compact for $\gamma=(-1,-1,-1)$ and split for $\gamma_3=+1$. The family is therefore a continuous path from the para-octonions to the Okubo algebra. Only for $\theta\in\{0,\pm120^\circ\}$ the algebra is symmetric, i.e., satisfies \eqref{eq:symmetric-intro}; its derivation algebra has dimension $14$ at $\theta=0$, $8$ at $\theta=\pm120^\circ$ and $4$ otherwise (the dimensions are computed exactly in Appendix~\ref{app:repro}). From now on $\diamond$ denotes the product of the algebra under consideration, i.e., $xy$, $x\bullet y$ or $x*y$.

In the Okubo algebra the identity $1*1=1$ holds, but $1$ is neither a unit nor a para-unit: $1*x=\tau^2(\bar x)$ and $x*1=\tau(\bar x)$. On the plane $C$ of $1$ and $i$, which is fixed pointwise by $\tau_\theta$, the Petersson product reduces to the para-Hurwitz product,
\begin{equation}\label{eq:onC}
x*y=\bar x\,\bar y,\qquad x,y\in C ,
\end{equation}
and the same holds on the whole quaternion subalgebra $\HH$. A simple but instructive computation, which already appeared in the first version of the atlas, gives the Petersson square of an element $c=c_0+ql$ with $c_0\in\RR$ and $q\in\HH$:
\begin{equation}\label{eq:okubocubic}
c*c=c_0^2-\bar q\,u_\theta^2\,q-2\cos\theta\;c_0\,q\,l .
\end{equation}
Indeed $\tau(\bar c)=c_0-(uq)l$ and $\tau^{-1}(\bar c)=c_0-(\bar uq)l$, and the product \eqref{eq:cd} with $\gamma_3=-1$ gives $c_0^2-\overline{(\bar u q)}\,(uq)-c_0(\bar u+u)\,q\,l$, where $\overline{\bar uq}=\bar q u$, so that the middle term is $\bar q u^2 q$. We stress that neither $q\,u^2q$ nor $\bar q\,\bar u^2q$ would give a correct formula (both were checked to fail on random samples).

\begin{remark}\label{rem:colonna}
The name ``pseudo-octonions'' is sometimes used in the fractal literature for a hyperspherical ``multiplication'' of $\RR^8$ that is not a bilinear product; it has nothing to do with Okubo's pseudo-octonion algebra, which is the object of this work.
\end{remark}

\subsection{The torus and the anti-automorphism}
It is worth stating here the two families of linear maps that will govern the symmetries of the Okubo algebra. For $a=e^{i\alpha}$ and $b=e^{i\beta}$ in $C$ we set
\begin{equation}\label{eq:torus}
\varphi_{a,b}(p+ql)=a\,p\,\bar a+(b\,q\,\bar a)\,l ,
\end{equation}
and we define $\sigma=\mathrm{diag}(1,1,-1,1,-1,1,-1,1)$, which changes the sign of $j$, $l$ and $jl$.

\begin{proposition}\label{prop:torus}
For every angle $\theta$ the maps $\varphi_{a,b}$ are automorphisms of the Petersson algebra \eqref{eq:petersson}. They fix $C$ pointwise and rotate the oriented planes $(j,k)$, $(l,il)$, $(jl,kl)$ by the angles
\begin{equation}\label{eq:angles}
2\alpha,\qquad \beta-\alpha,\qquad \alpha+\beta ,
\end{equation}
and they form a two-dimensional torus $T$ containing $\tau_\theta=\varphi_{1,u_\theta}$. The map $\sigma$ is an anti-automorphism of every Petersson algebra, of the para-octonions and of the octonions, i.e., $\sigma(x\diamond y)=\sigma y\diamond\sigma x$.
\end{proposition}
\begin{proof}
For a unit quaternion $a$ the map $p+ql\mapsto apa^{-1}+(aqa^{-1})l$ is an automorphism of the octonions, and for a unit quaternion $b$ so is $p+ql\mapsto p+(bq)l$: both claims follow at once from \eqref{eq:cd}, since $|a|=|b|=1$. Then $\varphi_{a,b}$ is the composition of the first map with the second one for $b\bar a$, and it is an automorphism of $\OO$. Automorphisms of $\OO$ commute with the conjugation and, since $a,b,u_\theta$ lie in the commutative field $C$, the maps $\varphi_{a,b}$ commute with $\tau_\theta=\varphi_{1,u_\theta}$; hence they preserve \eqref{eq:petersson}. The angles follow from $aj\bar a=a^2j$, $(b\bar a)l=e^{i(\beta-\alpha)}l$ and $(bj\bar a)l=(e^{i(\alpha+\beta)}j)l$. For the second claim, let $g=\mathrm{diag}(1,-1,1,-1,1,-1,1,-1)$ be the automorphism $x\mapsto jxj^{-1}$ of $\OO$ extended as above, which fixes the quaternion subalgebra spanned by $1,j,l,jl$. Then $\sigma=g\circ\overline{\,\cdot\,}$, and $g\tau_\theta g=\tau_\theta^{-1}$ since $jujj^{-1}=\bar u$. Therefore
\begin{equation}\label{eq:sigma}
\sigma(x*y)=g\big(\overline{\tau(\bar x)\,\tau^{-1}(\bar y)}\big)=g\big(\tau^{-1}(y)\,\tau(x)\big)=\tau(gy)\,\tau^{-1}(gx)=\sigma y*\sigma x ,
\end{equation}
because $gy=\overline{\sigma y}$. The same computation with $\tau=\mathrm{id}$ gives the para-octonions, and without the outer conjugations the octonions. \end{proof}

\begin{remark}
The anti-automorphism $\sigma$ is not an automorphism of the Okubo algebra: otherwise the product would be commutative. It fixes the plane $C$ pointwise and, as we shall see in Theorem~\ref{thm:A}, it represents the non-identity component of the automorphism group of the symmetrized product; in Okubo's matrix model of the algebra \cite{Okubo95} this component contains the transposition of traceless matrices, which realizes the outer automorphism of $\mathfrak{su}(3)$ preserving the symmetric $d$-tensor.
\end{remark}

\section{Symmetries of quadratic maps}\label{sec:framework}

Let us now fix a product $\diamond$ on $\RR^8$ and consider the quadratic map $f(z)=Q(z)+c$ with $Q(z)=z\diamond z$. The filled Julia set $K_c$ is the set of points whose orbit is bounded, and the Mandelbrot set $\Mzero$ with seed $0$ is the set of constants $c$ for which the orbit of $0$ is bounded. Which linear maps are symmetries of $K_c$? Since the map depends on the product only through the square, the right group is not the automorphism group of the algebra but that of its symmetrization.

\begin{definition}\label{def:circ}
The \emph{symmetrized product} of $\diamond$ is $x\circ y=\tfrac12(x\diamond y+y\diamond x)$.
\end{definition}

By polarization, $2\,x\circ y=Q(x+y)-Q(x)-Q(y)$, so that a linear map $g$ satisfies $Q(gz)=gQ(z)$ for all $z$ if and only if $g$ is an automorphism of $(\RR^8,\circ)$. We then have the following.

\begin{proposition}\label{prop:framework}
Let $g$ be an automorphism of $(\RR^8,\circ)$ with $g(c)=c$. Then $f\circ g=g\circ f$ and $gK_c=K_c$; if $g$ is orthogonal, the escape times of $z$ and $gz$ with respect to a Euclidean bailout coincide. Moreover, for every algebra $f(-z)=f(z)$, hence $-K_c=K_c$ with equal escape times, and in every three-dimensional section through $0$ a mirror symmetry holds if and only if the half-turn about the normal axis of the mirror holds.
\end{proposition}
\begin{proof}
The first claim is immediate from $Q\circ g=g\circ Q$ and $g(c)=c$. For the second, $(-z)\diamond(-z)=z\diamond z$, so that the orbits of $z$ and $-z$ coincide from the first step on. In a section through $0$ the point reflection is the restriction of $-\mathrm{id}$, and the composition of $-\mathrm{id}$ with the half-turn about an axis is the mirror in the plane orthogonal to that axis. \end{proof}

The universal symmetry $z\mapsto-z$ is so simple that it is easily forgotten, and yet it accounts for a large part of the finite symmetries seen in the pictures: @MIRROR_TEXT@ Every section through $0$ is centrally symmetric; in particular, shapes with a single tip, like cones or shells open at one end, can only appear in sections that do not pass through the origin.

Proposition~\ref{prop:framework} does not exhaust the symmetries of algebraic origin. Let us call an isometry $g$ with $g(c)=c$ \emph{twisted} if $Q\circ g=g^{-1}\circ Q$: then $f\circ g=g^{-1}\circ f$ and $f\circ g^{-1}=g\circ f$, so that the orbits of $z$ and $gz$ are related by $g$ and $g^{-1}$ alternately, and $K_c$ is $g$-invariant with equal escape times. The infinitesimal version of this condition is that $D$ is a skew \emph{anti-derivation} of $\circ$, i.e., $D(x\circ y)=-(Dx\circ y+x\circ Dy)$. We denote by $G_c$ the group generated by the orthogonal automorphisms of $\circ$ fixing $c$ and by the twisted isometries; its Lie algebra is spanned by the skew derivations and the skew anti-derivations of $\circ$ that vanish on $c$, and every element of $G_c$ preserves $K_c$. A simple but powerful consequence is the following criterion.

\begin{lemma}[One-step criterion]\label{lem:onestep}
Let $S\subset\RR^8$ be a linear subspace and $\rho$ an isometry of $S$. If there is $h\in G_c$ with $Q(\rho z)=h\,Q(z)$ for all $z\in S$, then $\rho(K_c\cap S)=K_c\cap S$, with equal escape times.
\end{lemma}
\begin{proof}
Since $h(c)=c$, $f(\rho z)=h\,f(z)$, and $h$ preserves $K_c$ and the escape times. \end{proof}

Note that $\rho$ need not extend to a symmetry of $\RR^8$: it only has to be compatible with the first iterate. The universal symmetry is the case $\rho=-\mathrm{id}$, $h=\mathrm{id}$; the balls of the imaginary sections of Proposition~\ref{prop:O6} are the case $h=\mathrm{id}$ as well, and a non-trivial group of twisted isometries will appear at the Petersson angle $90^\circ$ (Section~\ref{sec:petersson}).

\begin{remark}\label{rem:nonalgebraic}
We shall never claim that a Julia set has ``no other symmetry''. Excluding symmetries that do not come from the algebra is a rigidity problem of a different nature; our statements concern symmetries of algebraic origin, and the absence of further symmetries is only tested numerically (Section~\ref{sec:numerics}).
\end{remark}

\section{The classical case: octonions and para-octonions}\label{sec:octonions}

In analogy with the quaternionic case \cite{Bogush}, the octonionic dynamics is governed by the real part and the norm. Since $z^2=2\re(z)z-\n(z)$ in every quadratic algebra, and $z\bullet z=\overline{z^2}=2\re(z)\bar z-\n(z)$ in the para-Hurwitz one, we have the following.

\begin{proposition}\label{prop:O6}
Let $\diamond$ be the product of $\OO(\gamma)$ or of its para-Hurwitz algebra, and let $g$ be a linear map of $\RR^8$ fixing $1$ and preserving the norm \eqref{eq:norm}. Then $g(z\diamond z)=g(z)\diamond g(z)$. In particular $\Aut(\RR^8,\circ)$ contains the orthogonal group $O(7)$ of the imaginary part and, for the compact algebras and $c\in C$, the symmetry group of $K_c$ contains $O(6)\times\{\pm\mathrm{id}\}$, with $O(6)$ acting on $V_1\oplus V_2\oplus V_3$. A purely imaginary $z$ satisfies $z\diamond z=-\n(z)$, so that the section of $K_c$ by the imaginary hyperplane is a union of level sets of the norm, i.e., of spheres, and every orbit lies in the three-dimensional space spanned by $1$, $\im z_0$ and $\im c$.
\end{proposition}
\begin{proof}
A norm-preserving map fixing $1$ preserves the polar form, hence the real part $\re z=\tfrac12\n(z,1)$, and commutes with the conjugation. The remaining claims follow from $z^2=-\n(z)$ for $\re z=0$ and from the formulas above by induction. \end{proof}

The symmetry group $O(6)$, of dimension $15$, is much larger than the stabilizer of $c$ in $G_2$, which is $SU(3)$: the quadratic map simply does not see the octonionic product beyond the real part and the norm. Every section through $1$ and a direction orthogonal to $c$ is then a body of revolution about $1$, and every section of purely imaginary directions orthogonal to $c$ is a ball. Plates~\ref{pl:A01} and \ref{pl:R04} show these features for the octonions, the latter in the frame $(1,l,il\,|\,j)$ that will be decisive for the Okubo algebra; the para-octonionic Plate~\ref{pl:A05} shows the same bodies, turned by the conjugation.

\plate{@IMG{A01}@}{\emph{Octonions, $c=-0.231+0.620\,i$, frame $(1,i,j\,|\,l)$.} The two upper quarters show the same body, an elongated ribbed body whose ridges wind about an axis of the $(1,i)$-plane, since the map is equivariant under the orthogonal maps exchanging $j$ and $l$ (Proposition~\ref{prop:O6}); like every section through $0$, it is centrally symmetric, and its far end, hidden in the picture, is the mirror image of the near one. The lower-left quarter, orthogonal to $\im c$, is a body of revolution about $1$; the lower-right quarter consists of imaginary points and is a ball. Every quarter is centrally symmetric (Proposition~\ref{prop:framework}).}{pl:A01}

\plate{@IMG{A05}@}{\emph{Para-octonions, $c=c_A=-0.086+0.231\,i$, frame $(1,i,j\,|\,l)$.} The para-octonionic square is $\overline{z^2}$, and on the plane $C$ the dynamics is the Mandelbar map $\bar z^{\,2}+c$. The two upper quarters coincide, as in the octonions, and the lower quarters are a ribbed body of revolution about $1$ and a ball: the para-octonions share the group $O(6)$ of Proposition~\ref{prop:O6}. The quarter $(1,i,j)$ lies in the quaternions, on which the Okubo product coincides with the para-octonionic one, and it is therefore also the upper-left quarter of Plate~\ref{pl:A07}.}{pl:A05}

\plate{@IMG{R04}@}{\emph{Octonions, $c=c_A$, frame $(1,l,il\,|\,j)$.} All three quarters through $1$ are bodies of revolution about $1$ and they coincide, since $O(6)$ acts transitively on the pairs of orthonormal imaginary directions orthogonal to $c$; the quarter $(l,il,j)$ is a ball. This plate is the octonionic term of comparison of Plate~\ref{pl:R01}: the same frame and the same constant over the Okubo algebra.}{pl:R04}


==> anc/scripts/article_v2_text/part2.tex.txt <==

\section{The Okubo algebra: root decomposition and Theorem A}\label{sec:okubo}

While in the octonionic case the square only sees the real part and the norm, in the Okubo algebra it sees the whole product: $z*z$ is not a combination of $z$ and $1$, the orbits genuinely explore eight dimensions, and the orthogonal group $O(6)$ of Proposition~\ref{prop:O6} disappears. A first reading of the pictures, e.g., Plates~\ref{pl:A07} and \ref{pl:C03}, suggests that every continuous symmetry is lost. This impression is wrong, and the reason is Lie-theoretic.

\plate{@IMG{A07}@}{\emph{The Okubo algebra, $c=c_A=-0.086+0.231\,i$, frame $(1,i,j\,|\,l)$.} The upper-left quarter lies in the quaternions and coincides with that of the para-octonions (Plate~\ref{pl:A05}); the other quarters are not bodies of revolution about a coordinate axis. The frame contains no root plane (Theorem~\ref{thm:A}): the only exact symmetries of the quarters are the finite ones generated by $-\mathrm{id}$, $\sigma$ and the half-turns of the torus (Table~\ref{tab:groups}).}{pl:A07}

\plate{@IMG{C03}@}{\emph{The Okubo algebra, $c=c_A$, frame $F_C=(1,j,l\,|\,i)$.} The directions $j$ and $l$ lie in two different root planes, $V_1$ and $V_2$: no one-parameter subgroup of the stabilizer of $c$ preserves the section $(1,j,l)$, and the vortices of the surface are not arranged about an axis. The Jaccard index of the rotations about $1$ stays between $0.95$ and $0.96$ (Figure~\ref{fig:curves}), below the threshold $0.97$ of an approximate symmetry: the quarter is nearly round, but it is not a body of revolution.}{pl:C03}

\subsection{The adjoint module of $\mathfrak{su}(3)$}
Okubo introduced his algebra as a product on the traceless $3\times3$ matrices, invariant under the adjoint action of $SU(3)$ \cite{Okubo78,Okubo95}, and it is known that the derivation algebra of the compact Okubo algebra is $\mathfrak{su}(3)$ and that the algebra itself, as a module over its derivations, is the adjoint module \cite{Elduque97,Elduque15,KMRT}. In the Petersson realization \eqref{eq:petersson} the torus $T$ of Proposition~\ref{prop:torus} is a maximal torus of $\Aut(\Okubo)\cong PSU(3)$; its fixed space is the plane $C$, which therefore plays the role of a Cartan subalgebra, and the three planes on which $T$ acts by rotations are the root planes. We then have the decomposition
\begin{equation}\label{eq:roots}
\RR^8=C\oplus V_1\oplus V_2\oplus V_3,\qquad V_1=\langle j,k\rangle,\quad V_2=\langle l,il\rangle,\quad V_3=\langle jl,kl\rangle ,
\end{equation}
and the angles \eqref{eq:angles} are the three positive roots of $A_2$: the angle on $V_3$ is the sum of the angles on $V_1$ and $V_2$. The Weyl group $S_3$ acts on $C$ by automorphisms of the restricted product $x*y=\bar x\,\bar y$ of \eqref{eq:onC}, i.e., by the dihedral group generated by $z\mapsto\omega z$, $\omega=e^{2\pi i/3}$, and $z\mapsto\bar z$; its reflections fix the three lines
\begin{equation}\label{eq:walls}
\ell_0=\RR,\qquad \ell_{60}=\RR\,e^{i\pi/3},\qquad \ell_{120}=\RR\,e^{2i\pi/3},
\end{equation}
which are the \emph{Weyl walls}. An element $c\in C$ is \emph{regular} if it does not lie on a wall, i.e., if $\arg c\notin60^\circ\ZZ$. The constant $c_A$ used throughout the atlas has argument $110.4^\circ$, at $9.6^\circ$ from the wall $\ell_{120}$.

\subsection{The theorem}

\begin{theorem}\label{thm:A}
Let $\Okubo$ be the compact Okubo algebra and $\circ$ its symmetrized product.
\begin{enumerate}
\item $\Aut(\RR^8,\circ)=\Aut(\Okubo)\sqcup\sigma\Aut(\Okubo)\cong PSU(3)\rtimes\ZZ_2$.
\item For $c\in C$ regular, $\Stab_{\Aut(\circ)}(c)=T\rtimes\langle\sigma\rangle$; for $c\in C\setminus\{0\}$ on a wall, the identity component of the stabilizer is $U(2)$; for every $c\in\RR^8$ the stabilizer contains a maximal torus $T_c$, conjugate to $T$, which is the whole identity component when $c$ is regular.
\item For $c\in C$ regular, the filled Julia set $K_c$ is invariant under $(T\rtimes\langle\sigma\rangle)\times\{\pm\mathrm{id}\}$, with equal escape times. A coordinate three-section $S$ through $0$ is mapped into itself by a one-parameter subgroup of $T$ acting non-trivially on $S$ if and only if $S$ contains one of the root planes $V_1,V_2,V_3$; exactly $18$ of the $56$ coordinate sections have this property, and each of them is a body of revolution about its third axis.
\item If $c\neq0$ lies on the wall $\ell_m$, the sections $\langle\ell_m,\ell_m^\perp,v\rangle$ with $v\in V_{k(m)}$, where $k(0)=1$, $k(60)=2$, $k(120)=3$, are bodies of revolution about $\ell_m$.
\end{enumerate}
\end{theorem}

\begin{proof}
(1) By Proposition~\ref{prop:torus}, $\sigma$ is an automorphism of $\circ$, and so is every automorphism of $\Okubo$. Every derivation of $*$ is a derivation of $\circ$, and the derivations of $*$ form a Lie algebra isomorphic to $\mathfrak{su}(3)$, of dimension $8$. The linear system that defines the derivations of $\circ$ has rank $56$ over the finite field $\mathbb{F}_p$, $p=2147483579$, into which the structure constants, lying in $\ZZ[\tfrac12,\sqrt3]$, can be reduced; since the rank can only decrease by reduction, the derivations of $\circ$ form a space of dimension at most $8$, hence $\Der(\circ)=\Der(*)$ and the identity components of the two automorphism groups coincide, $\Aut(\circ)^0=\Aut(\Okubo)$, which is connected \cite{Elduque15}. Now let $g\in\Aut(\circ)$. Conjugation by $g$ normalizes $\Aut(\Okubo)$ and induces an automorphism of $\mathfrak{su}(3)$, which is inner up to the complex conjugation. If it is inner, say induced by $h\in\Aut(\Okubo)$, then $h^{-1}g$ commutes with the action of $\mathfrak{su}(3)$ on $\RR^8$, which is the adjoint action and is absolutely irreducible; hence $h^{-1}g=\lambda\,\mathrm{id}$, and $\lambda(x\circ y)=\lambda^2(x\circ y)$ forces $\lambda=1$. Since $\sigma\notin\Aut(\Okubo)$, the same argument shows that conjugation by $\sigma$ is outer, and if $g$ induces an outer automorphism then $\sigma^{-1}g$ induces an inner one and lies in $\Aut(\Okubo)$.

(2) The stabilizer of $c$ in the compact connected group $\Aut(\Okubo)$ is the centralizer of the corresponding element of $\mathfrak{su}(3)$: it is connected, it is the maximal torus $T$ when $c$ is regular, and it is $S(U(2)\times U(1))\cong U(2)$ when two eigenvalues coincide, i.e., on the walls \cite{BroeckerDieck,Knapp}. Since $\sigma$ fixes $C$, the stabilizer in $\Aut(\circ)$ is $T\sqcup\sigma T$. Every element of $\mathfrak{su}(3)$ is conjugate into the Cartan subalgebra \cite[Thm.~4.34]{Knapp}, which proves the last claim.

(3) The first claim follows from Proposition~\ref{prop:framework}, since $T$ and $\sigma$ are orthogonal. Let $D$ be a non-zero element of the Lie algebra of $T$; by \eqref{eq:angles} it rotates $V_1,V_2,V_3$ with angular speeds $w_1,w_2,w_3=w_1+w_2$, so that at most one of them vanishes. A coordinate section is $D$-invariant only if, for each $k$ with $w_k\neq0$, it contains both axes of $V_k$ or none of them. If $S$ contains no root plane, all its axes lie in $C$ or in root planes with $w_k=0$, and $D$ acts trivially on $S$. If $S\supset V_k$ and $e$ is the third axis, then either $e\in C$, and the whole torus preserves $S$, or $e\in V_m$, $m\neq k$, and the circle $w_m=0$ preserves $S$ and rotates $V_k$. The count is $3\cdot6=18$.

(4) For the wall $\ell_0=\RR$ the stabilizer is explicit. The proof of Proposition~\ref{prop:torus} shows that $\varphi_{a,b}(p+ql)=apa^{-1}+(bqa^{-1})l$ is an automorphism of $\OO$ for all unit quaternions $a,b$, and it commutes with $\tau_\theta=\varphi_{1,u_\theta}$ as soon as $b$ commutes with $u_\theta$, i.e., $b\in C$. Hence the maps $\varphi_{a,b}$ with $a\in Sp(1)$ and $b\in C$ form a four-dimensional group of automorphisms of every Petersson algebra fixing $\RR$ pointwise, which is the group $U(2)$ of part (2), and its subgroup $\{\varphi_{a,1}\}$ acts on $\langle i,j,k\rangle=\ell_0^\perp\oplus V_1$ as $SO(3)$, by $p\mapsto apa^{-1}$. For $v\in V_1$ the conjugations by $e^{wt}$, with $w$ the unit imaginary quaternion orthogonal to $i$ and $v$, rotate the plane $\langle i,v\rangle$ and preserve the section $\langle1,i,v\rangle$, which is therefore a body of revolution about $\ell_0$. For $m=60$ and $m=120$ we use the Weyl group of $PSU(3)$ with respect to $T$, which acts on $C$ by the dihedral group of the walls and permutes the root planes: an element mapping $\ell_0$ to $\ell_m$ conjugates the stabilizers and maps $V_1$ to a root plane $V_{k(m)}$. Which of $V_2,V_3$ corresponds to which wall depends on orientations, and it was determined by computing the stabilizers explicitly (Appendix~\ref{app:repro}). \end{proof}

\begin{remark}
Part~(1) answers a question left open in the first version of this work, where the Okubo algebra was described as ``the algebra of broken revolutions'' and the stabilizer of $c$ was claimed to act on the coordinate sections only through half-turns. Both statements were wrong: the stabilizer of a regular $c$ is a two-dimensional torus, which acts by rotations on the three root planes, and the revolutions are displaced, not broken. The comparison with the octonions is dimensional: $O(6)$, of dimension $15$, against $T^2$, of dimension $2$, and $U(2)$, of dimension $4$, on the walls.
\end{remark}

\subsection{The root planes in the pictures}
The frames $F_A=(1,i,j\,|\,l)$ and $F_C=(1,j,l\,|\,i)$ used in the atlas contain no root plane, and this is why Plates~\ref{pl:A07} and \ref{pl:C03} show no revolution. Theorem~\ref{thm:A} predicts that in the frame $(1,l,il\,|\,j)$ the quarter $(1,l,il)$ is a body of revolution about $1$ and the quarter $(l,il,j)$ a body of revolution about $j$, while the quarters $(1,l,j)$ and $(1,il,j)$ are not. Plate~\ref{pl:R01} was rendered to test this prediction, and it confirms it: the Jaccard indices of the rotations by $37^\circ$ and $90^\circ$ are $1.000$ exactly where predicted. Plates~\ref{pl:R02} and \ref{pl:R03} show the other two root planes; the three profiles are different, since the three roots ``see'' the constant $c_A$ under different angles. This can be read off the dynamics as well: along a bounded orbit the radii in $V_1$, $V_2$, $V_3$ decay with three different rates (Figure~\ref{fig:orbits}).

\plate{@IMG{R01}@}{\emph{The displaced revolution: the Okubo algebra, $c=c_A$, frame $(1,l,il\,|\,j)$.} The upper-left quarter contains the root plane $V_2=\langle l,il\rangle$ and is a body of revolution about $1$; the lower-right quarter contains $V_2$ and the axis $j$, fixed by the circle of $T$ that fixes $V_1$ pointwise, and it is a body of revolution about $j$. The two mixed quarters $(1,l,j)$ and $(1,il,j)$ are congruent, being exchanged by a torus element, but they are not bodies of revolution. Compare with the octonionic Plate~\ref{pl:R04} and with Plate~\ref{pl:C03}.}{pl:R01}

\begin{figure}[htbp]
\centering
\includegraphics[width=0.49\textwidth]{@IMG{R02}@}\hfill
\includegraphics[width=0.49\textwidth]{@IMG{R03}@}
\caption{\textbf{Plates R02 and R03.} \emph{The other two root planes: the Okubo algebra, $c=c_A$, frames $(1,j,k\,|\,l)$ (left) and $(1,jl,kl\,|\,j)$ (right).} In each plate the upper-left quarter contains a root plane and is a body of revolution about $1$, and the lower-right quarter, which contains the root plane and a fixed axis of a circle of $T$, is a body of revolution about its third axis. The profiles differ from each other and from that of Plate~\ref{pl:R01}.}
\label{pl:R02}\label{pl:R03}
\end{figure}

\begin{figure}[htbp]
\centering
\includegraphics[width=\textwidth]{Fig2_orbits.png}
\caption{\emph{An orbit of the Okubo algebra projected on the Cartan plane and on the three root planes} ($c=c_A$, the first $40$ iterations of a generic starting point), and the radii in the three root planes along $120$ iterations. The radii are invariant under the torus; they decay with three different rates, since the orbit converges to an attracting cycle in $C$ and the three roots see $c$ under different angles.}
\label{fig:orbits}
\end{figure}

\subsection{Weyl walls}
When $c$ approaches a wall, the stabilizer grows from $T^2$ to $U(2)$ and new symmetries appear. For $c$ on $\ell_{120}$ the section $(j,l,jl)$, which mixes three root planes and contains none, becomes a body of revolution about $jl$: the corresponding circle of $U(2)$ rotates the plane $\langle j,l\rangle$ as a complex line of $V_1\oplus V_2\cong\CC^2$ and fixes $jl$. Plates R05--R08 of the supplement show this section for $|c|=|c_A|$ and $\arg c=100^\circ$, $110.4^\circ$, $115^\circ$, $120^\circ$, and Figure~\ref{fig:wall} collects the relevant quarters with the Jaccard index of the rotation by $90^\circ$ about $jl$: it grows monotonically from $0.963$ to $0.971$, $0.982$ and finally $1.000$ on the wall. The near-symmetries observed in the first version of the atlas for $c_A$ are then explained by the proximity of $c_A$ to a wall. Part (4) of Theorem~\ref{thm:A} also predicts \emph{tilted} revolutions, about the line $\ell_m$ itself, which no coordinate frame can show; they were confirmed numerically for all three walls and all six choices of $v$, and only for the pairs $(\ell_0,V_1)$, $(\ell_{60},V_2)$, $(\ell_{120},V_3)$.

\begin{figure}[htbp]
\centering
\includegraphics[width=\textwidth]{Fig2_wall_strip.png}
\caption{\emph{The birth of the $U(2)$ symmetry.} The quarter $(j,l,jl)$ of the Julia set of the Okubo algebra for $|c|=|c_A|$ and $\arg c=100^\circ$, $110.4^\circ$ ($c=c_A$), $115^\circ$ and $120^\circ$ (plates R05--R08), with the Jaccard index $J$ of the rotation by $90^\circ$ about $jl$. The body becomes a body of revolution only on the Weyl wall.}
\label{fig:wall}
\end{figure}

\subsection{A generic constant}
For a generic $c\in\RR^8$ the stabilizer is again a two-dimensional torus $T_c$, conjugate to $T$, and the statement ``the generic Okubonic Julia set has no continuous symmetry'', suggested by the frame of Plate~\ref{pl:B07}, is an effect of the frame. The adapted frame is computed from the stabilizer: its common fixed plane contains $c$, and a generic element of its Lie algebra has three invariant planes, the root planes of $c$, on which the torus acts with angular speeds $\omega_1,\omega_2,\omega_3=\omega_1+\omega_2$; for the constant of Plate~\ref{pl:B07} they are $0.675$, $0.398$ and $0.277$ (in arbitrary normalization). In the frame $(\hat c,v_1,v_2\,|\,c^\perp)$, where $\langle v_1,v_2\rangle$ is a root plane and $c^\perp$ spans the fixed plane together with $\hat c=c/|c|$, Theorem~\ref{thm:A} predicts two exact revolutions, and Plate~\ref{pl:R09} shows them.

\plate{@IMG{B07}@}{\emph{The Okubo algebra with a generic constant, $c\approx0.466\,d$ with $d$ a fixed generic direction, frame $F_B=(1,l,il\,|\,jl)$.} No quarter is a body of revolution: the root planes of the stabilizer of $c$ are in general position with respect to the coordinate axes. The imaginary quarter is nearly, but not exactly, round (Jaccard indices between $0.96$ and $0.99$); like every section through $0$ it is centrally symmetric.}{pl:B07}

\plate{@IMG{R09}@}{\emph{The same constant in the frame adapted to its stabilizer torus $T_c$.} The upper-left quarter $(\hat c,v_1,v_2)$ contains a root plane of $T_c$ and is a body of revolution about $\hat c$; the lower-right quarter $(v_1,v_2,c^\perp)$ is a body of revolution about $c^\perp$. The mixed quarters are congruent and not of revolution. The revolutions that Plate~\ref{pl:B07} does not show are there.}{pl:R09}

\subsection{The scan of the coordinate sections}
Theorem~\ref{thm:A} excludes further continuous symmetries of automorphic origin, not every symmetry (Remark~\ref{rem:nonalgebraic}). In order to test the statement against the pictures, we measured all $56$ coordinate sections of $K_{c_A}$ through the origin, for rotations by $37^\circ$ and by $90^\circ$ about each of the three axes: @SCAN_TEXT@

@SCAN_TABLE@

The same scan also shows that the finite symmetries of the quarters of the atlas are exactly those predicted by the group $(T\rtimes\langle\sigma\rangle)\times\{\pm\mathrm{id}\}$. For each quarter of a plate of the Okubo or Petersson algebras with $c\in C$ and a coordinate frame, we listed the transformations among the $22$ tested ones (three mirrors, the rotations by $180^\circ,120^\circ,90^\circ,72^\circ,60^\circ,37^\circ$ about the three axes, the point reflection) that are realized by an element of the group, and we compared the list with the transformations whose Jaccard index is at least $0.9995$. @GROUPS_TEXT@

\section{Mandelbrot sets and invariant theory: Theorem B}\label{sec:mandelbrot}

The Mandelbrot sets with seed $0$ of the para-octonions and of the Okubo algebra are, at first sight, very different: the para-octonionic one is a body of revolution about the real axis, whose sections through $1$ look like tricorns (Plate~\ref{pl:F02}), while the Okubonic one shows three arms in a section through $1$, $j$ and $l$, a disc-like body in the section through $1$, $i$ and $j$, and a tilted body in the section through $1$, $i$ and $l$ (Plate~\ref{pl:F03}). Quite surprisingly, they are the same planar figure.

\subsection{The invariant plane}
In a symmetric composition algebra the orbit of the seed $0$ never leaves a plane. Indeed, the linearization of \eqref{eq:symmetric-intro} in $x$ gives
\begin{equation}\label{eq:linearized}
x\diamond(y\diamond w)+w\diamond(y\diamond x)=\n(x,w)\,y ,
\end{equation}
and for $x=y=c$, $w=c\diamond c$ we obtain, together with \eqref{eq:symmetric-intro},
\begin{equation}\label{eq:plane}
c\diamond(c\diamond c)=(c\diamond c)\diamond c=\n(c)\,c,\qquad (c\diamond c)\diamond(c\diamond c)=K\,c-\n(c)\,c\diamond c,\qquad K=\n(c,c\diamond c).
\end{equation}
The plane $P_c=\sspan(c,c\diamond c)$ is therefore a two-dimensional subalgebra, whose structure constants only depend on the two invariants $\n(c)$ and $K$, and every orbit of the seed $0$ lies in it. If $c\diamond c=\lambda c$, then $\n(c)^2=\lambda^2\n(c)$ and $K=2\lambda\n(c)$, so that the \emph{discriminant}
\begin{equation}\label{eq:Delta}
\Delta=4\n(c)^3-K^2
\end{equation}
vanishes; for $\Delta\neq0$ the plane is really two-dimensional. It remains to identify the two-dimensional algebras that occur, and there are exactly two of them.

\subsection{The theorem}
Let $\Tric\subset\CC$ be the tricorn, i.e., the set of $\zeta$ for which the orbit of $0$ under $w\mapsto\bar w^{\,2}+\zeta$ is bounded \cite{CHRS,Milnor92}, and let $\Tric_{\mathrm{hyp}}$ be the set of split-complex numbers $\zeta=x+ye$, $e^2=+1$, for which the orbit of $0$ under the same formula, with the split-complex conjugation $\overline{x+ye}=x-ye$, is bounded. We call $\Tric_{\mathrm{hyp}}$ the \emph{hyperbolic tricorn}; to our knowledge it has not been studied separately in the literature, in spite of the attention received by the hyperbolic Mandelbrot set \cite{Senn,Metzler,Blankers}.

\begin{theorem}\label{thm:B}
Let $(S,\diamond,\n)$ be a real symmetric composition algebra and $c\in S$ with $\Delta\neq0$.
\begin{enumerate}
\item If $\Delta>0$, then $\n(c)>0$, there is $\zeta\in\CC$ with
\begin{equation}\label{eq:zeta}
|\zeta|^2=\n(c),\qquad 2\re\zeta^3=\n(c,c\diamond c),
\end{equation}
unique up to the dihedral group generated by $\zeta\mapsto e^{2\pi i/3}\zeta$ and $\zeta\mapsto\bar\zeta$, and the linear map $c\mapsto\zeta$, $c\diamond c\mapsto\bar\zeta^{\,2}$ is an isometric isomorphism of $P_c$ onto $(\CC,\bar x\bar y)$. In particular $c\in\Mzero$ if and only if $\zeta\in\Tric$.
\item If $\Delta<0$, the same holds with a split-complex $\zeta=x+ye$ satisfying $x^2-y^2=\n(c)$ and $2\re\zeta^3=\n(c,c\diamond c)$, and with $\Tric_{\mathrm{hyp}}$ in place of $\Tric$. In the light-cone coordinates $u=x+y$, $v=x-y$ the hyperbolic tricorn map is $(u,v)\mapsto(v^2+\zeta_u,\,u^2+\zeta_v)$, and $\zeta\in\Tric_{\mathrm{hyp}}$ if and only if $0$ has a bounded orbit under both real quartic maps $t\mapsto(t^2+\zeta_v)^2+\zeta_u$ and $t\mapsto(t^2+\zeta_u)^2+\zeta_v$.
\item If $\n$ is positive definite, then $\Delta\geq0$ for every $c$ and, with a bailout on the norm, the escape time of $c$ equals the Mandelbar escape time of $\zeta$. For the para-octonions and for the compact Okubo algebra,
\begin{equation}\label{eq:saturation}
\Mzero=G\cdot\Tric,\qquad G=G_2,\ \text{resp.}\ G=PSU(3),
\end{equation}
where $\Tric$ is placed in the plane $C$, and the image of the invariant map $c\mapsto(\n(c),K)$ is the region $K^2\leq4\n^3$, whose boundary corresponds to the Weyl walls.
\end{enumerate}
\end{theorem}

\begin{proof}
(1) If $\Delta>0$ then $\n(c)^3>K^2/4\geq0$. Put $r=\n(c)^{1/2}$ and $\zeta=re^{i\phi}$ with $\cos3\phi=K/2r^3\in(-1,1)$. In $(\CC,\bar x\bar y)$ we have $\zeta\diamond\zeta=\bar\zeta^{\,2}$, $\zeta\diamond\bar\zeta^{\,2}=\bar\zeta^{\,2}\diamond\zeta=|\zeta|^2\zeta$ and
\begin{equation}\label{eq:zeta4}
\bar\zeta^{\,2}\diamond\bar\zeta^{\,2}=\zeta^4=(\zeta^3+\bar\zeta^3)\,\zeta-|\zeta|^2\bar\zeta^{\,2}=K\zeta-\n(c)\,\bar\zeta^{\,2},
\end{equation}
which are the structure constants \eqref{eq:plane}; $\zeta$ and $\bar\zeta^{\,2}$ are independent because $\zeta^3\notin\RR$. The map is an isometry, since $\n(c\diamond c)=\n(c)^2=|\zeta|^4$ and $\n(c,c\diamond c)=K=2\re(\zeta\,\zeta^2)$. The admissible $\zeta$ form one orbit of the dihedral group, under which the Mandelbar dynamics is equivariant, since $\overline{\omega w}^{\,2}+\omega\zeta=\omega(\bar w^{\,2}+\zeta)$.
(2) With $y^2=x^2-\n(c)$ the second condition reads $8x^3-6\n(c)x=K$, which always has a root with $x^2\geq\n(c)$: any real root if $\n(c)\leq0$, and $x=\n(c)^{1/2}\cosh t$ with $2\n(c)^{3/2}\cosh3t=|K|$ otherwise. The computation \eqref{eq:zeta4} holds verbatim in the commutative and associative algebra of split-complex numbers. In light-cone coordinates the conjugation exchanges $u$ and $v$ and the square acts coordinatewise, which gives the formula; the even and odd terms of the orbit are orbits of the two quartic maps.
(3) If $\n$ is definite, its restriction to $P_c$ cannot be isometric to the split plane, so $\Delta\geq0$; the isometry gives the equality of the escape times. For the para-octonions, an automorphism in $G_2$ maps $\im c$ to $|\im c|\,i$, hence $c$ into $C$; for the Okubo algebra, every element is conjugate into the Cartan plane $C$ (Theorem~\ref{thm:A}). On $C$ the product is $\bar x\bar y$ by \eqref{eq:onC}, so $\Mzero\cap C=\Tric$, and on $C$ one has $\n=r^2$ and $K=2r^3\cos3\phi$, which gives the image and its boundary $\sin3\phi=0$. \end{proof}

As an implication of Theorem~\ref{thm:B} we recover, and simplify, the formulas of the first version of the atlas: in the para-octonions $K=2c_0(c_0^2-3|\im c|^2)=2\re\zeta^3$ with $\zeta=c_0+i|\im c|$, and the fact that the Okubonic cubic invariant is not a function of $c_0$ and $|\im c|$ alone is nothing but the fact that the orbits of $PSU(3)$ on $\RR^8$, of dimension at most $6$ and cut out by two invariants, are smaller than the orbits of $G_2$, which are cut out by $c_0$ and $|\im c|$ (Figure~\ref{fig:cubic}).

\begin{corollary}\label{cor:tilted}
For every wall line $\ell_m$ and every $v\in V_{k(m)}$ (Theorem~\ref{thm:A}(4)), the section of the Okubonic Mandelbrot set $\Mzero$ by $\langle1,i,v\rangle$ is a body of revolution about $\ell_m$. In particular the section by $\langle1,i,j\rangle$ is a body of revolution about $1$, and the section by $\langle1,i,l\rangle$ about the line of $e^{i\pi/3}$.
\end{corollary}
\begin{proof}
By \eqref{eq:saturation} $\Mzero$ is invariant under $PSU(3)$, which contains the $SO(3)$ of Theorem~\ref{thm:A}(4). \end{proof}

\plate{@IMG{F02}@}{\emph{The Mandelbrot set with seed $0$ of the para-octonions, centre $-0.35$, frame $(1,i,j\,|\,l)$.} Every quarter through $1$ is a tricorn turned about the real axis by $G_2$ (Theorem~\ref{thm:B}); the imaginary quarter, which only meets the set near the real axis, contains a tiny ball.}{pl:F02}

\plate{@IMG{F03}@}{\emph{The Mandelbrot set with seed $0$ of the Okubo algebra, centre $-0.35$, frame $(1,i,j\,|\,l)$.} The upper-left quarter is a body of revolution about $1$, and the upper-right quarter $(1,i,l)$ a body of revolution about the tilted Weyl line of $e^{i\pi/3}$ (Corollary~\ref{cor:tilted}); the lower-left quarter $(1,j,l)$ shows the three arms of the tricorn, redistributed by the flag manifolds of $SU(3)$. By Theorem~\ref{thm:B} every point of every quarter can be decided without iterating in $\RR^8$, by evaluating $(\n(c),K)$ and the planar tricorn.}{pl:F03}

\begin{figure}[htbp]
\centering
\includegraphics[width=\textwidth]{Fig2_orbit_space.png}
\caption{\emph{The mother figure of all seed-$0$ Mandelbrot sets of symmetric composition algebras.} The plane of the invariants $(\n(c),K)$, coloured by the escape time of the planar model; bounded orbits in black, the curves $K=\pm2\n^{3/2}$ in red. Left: the compact case, where $(\n,K)$ ranges over $K^2\leq4\n^3$ and the planar model is the tricorn. Right: the split case, where the tricorn ($\Delta>0$) and the hyperbolic tricorn ($\Delta<0$) fill the whole plane. Every three-dimensional section of Plates~\ref{pl:F02}--\ref{pl:F06} is a pull-back of these pictures.}
\label{fig:orbitspace}
\end{figure}

\begin{figure}[htbp]
\centering
\includegraphics[width=0.95\textwidth]{Fig2_cubic_sphere.png}
\caption{\emph{Why three arms.} The normalized cubic invariant $K/2\n^{3/2}=\cos3\phi$ on the unit sphere of the section $(1,j,l)$, in spherical coordinates with the pole on the axis of $1$. In the para-octonions (right) it only depends on the angle from $1$, since $G_2$ acts transitively on the directions orthogonal to $1$; in the Okubo algebra (left) it has three maxima and three minima, which generate the three arms of the lower-left quarter of Plate~\ref{pl:F03}.}
\label{fig:cubic}
\end{figure}

\subsection{An external test of the renderer}
Theorem~\ref{thm:B} gives the Okubonic Mandelbrot set in closed form, and therefore an independent test of the renderer. We rendered nine plane sections of the seed-$0$ Mandelbrot sets of the Okubo algebra, of the para-octonions and of the split Okubo algebra with the GPU of the application (single precision), at $400\times400$ pixels and $100$ iterations, and we evaluated the same pixel centres with the application's double-precision kernel, with an independent \texttt{numpy} iteration in $\RR^8$ and with the closed form. The closed form, the \texttt{numpy} iteration and the application's CPU kernel agree on all $1.44\cdot10^6$ pixels; the GPU agrees with them on at least $99.994\%$ of the pixels of every section, the differences being a handful of boundary pixels per section, due to single-precision rounding (Figure~\ref{fig:validation}).

\begin{figure}[htbp]
\centering
\includegraphics[width=\textwidth]{Fig2_validation.png}
\caption{\emph{Validation of the renderer against Theorem~\ref{thm:B}.} From left to right: the tricorn, i.e., the plane $(1,i)$ of the Okubonic Mandelbrot set; the plane $(1,l)$ from the closed form; the same plane rendered by the GPU; their difference (black: bounded in both; red or blue: bounded in one only). The planes $(1,l)$ and $(1,jl)$ coincide, as predicted by the $SU(3)$-invariance.}
\label{fig:validation}
\end{figure}

\subsection{Split algebras}
For the split Okubo algebra and the split para-octonions the norm is indefinite, the discriminant $\Delta$ takes both signs, and Theorem~\ref{thm:B} gives a description of $\Mzero$ as the union of two pull-backs: of the tricorn over $\Delta>0$ and of the hyperbolic tricorn over $\Delta<0$, up to the closed set $\Delta=0$, which has measure zero. This settles a conjecture formulated by the referee of the first version of this work. Two warnings are nevertheless in order, and they concern the pictures, not the theorem.

\begin{remark}\label{rem:bailout}
In a split algebra the Euclidean bailout of the renderer is not an escape certificate, since orbits may remain bounded while their Euclidean norm is large. Theorem~\ref{thm:B} is a statement on bounded orbits, which is independent of the choice of the norm, while the rendered pictures depend on the bailout.
\end{remark}

\begin{remark}\label{rem:transverse}
In the split Okubo algebra the invariant plane $P_c$ can be \emph{transversally unstable}: a double-precision iteration in $\RR^8$ leaves $P_c$ by rounding, the distance from the plane grows exponentially, from $10^{-16}$ to $10^{-1}$ in about $180$ iterations, and the orbit escapes although the exact orbit is bounded. Among $1500$ random constants, $18$ escape times computed in $\RR^8$ differ from those of the planar model, and all $18$ agree with the planar model when the iteration in $\RR^8$ is repeated with $80$ significant digits. In a generic plane $(1,u)$ the double-precision iteration loses @SPLIT_LOST@ of the @SPLIT_EXACT@ points of $\Mzero$ found by the planar model (Figure~\ref{fig:split}); no such loss occurs for the compact algebras. The rendered split Mandelbrot sets (Plate~\ref{pl:F06}) are therefore approximations of $\Mzero$ from inside.
\end{remark}

\begin{figure}[htbp]
\centering
\includegraphics[width=\textwidth]{Fig2_split.png}
\caption{\emph{The split Okubo algebra in a generic plane $(1,u)$.} Left: the sign of $\Delta$ (red: $\Delta>0$, tricorn; blue: $\Delta<0$, hyperbolic tricorn). Centre: $\Mzero$ from the planar model (Theorem~\ref{thm:B}). Right: the renderer's rule in double precision in $\RR^8$ ($200$ iterations, bailout $100$); in red the points of $\Mzero$ lost by transverse instability, in blue the points counted as bounded because their escape needs more than $200$ iterations.}
\label{fig:split}
\end{figure}

\plate{@IMG{F06}@}{\emph{The Mandelbrot set with seed $0$ of the split Okubo algebra, centre $-0.35$, frame $(1,i,j\,|\,l)$.} The quarters inside the quaternions coincide with those of the split para-octonions; the quarters through $l$ cross the surfaces $\Delta=0$, where the planar model changes from the tricorn to the hyperbolic tricorn. The rendered body is an approximation from inside of $\Mzero$ (Remarks~\ref{rem:bailout} and \ref{rem:transverse}).}{pl:F06}


==> anc/scripts/article_v2_text/part3.tex.txt <==

\section{Identities of symmetric composition algebras}\label{sec:identities}

The identities \eqref{eq:symmetric-intro}, harmless in appearance, have drastic dynamical consequences, which are visible at a glance in the atlas. The first two were already noticed in the first version of this work.

\begin{proposition}\label{prop:sandwich}
In a symmetric composition algebra the sandwich map satisfies $(z\diamond a)\diamond z+c=\n(z)\,a+c$ and the cubic map $(z\diamond z)\diamond z+c=\n(z)\,z+c$. The norms $t_n=\n(z_n)$ of a sandwich orbit obey the real recursion
\begin{equation}\label{eq:sandwich}
t_{n+1}=\n(a)\,t_n^2+\n(a,c)\,t_n+\n(c),
\end{equation}
which is affinely conjugate to $s\mapsto s^2+c_{\mathrm{eff}}$ with $c_{\mathrm{eff}}=\n(a)\n(c)+\tfrac12\n(a,c)-\tfrac14\n(a,c)^2$; in the compact case the filled set is a ball, or a spherical shell.
\end{proposition}
\begin{proof}
The first two identities are \eqref{eq:symmetric-intro}. Taking norms of $z_{n+1}=t_na+c$ gives \eqref{eq:sandwich}, and the change of variable $s=\n(a)t+\tfrac12\n(a,c)$ gives the conjugation. \end{proof}

The sandwich balls of the para-octonions and of the Okubo algebra are therefore identical, and their radius is predicted by \eqref{eq:sandwich}: for the constants of Plate~I02 of the supplement the prediction is $1.270$, and the body share measured on $10^5$ points, $58.4\%$ of the ball of radius $1.52$, gives the radius $1.270$. The bilateral map $(a\diamond z)\diamond(z\diamond b)+c$ looks more promising, since it does not degenerate into a function of the norm. Quite unexpectedly, however, it degenerates into the octonions.

\begin{proposition}\label{prop:bilateral}
Let $(S,\diamond,\n)$ be a symmetric composition algebra, $a,b\in S$ and $e=b\diamond a$. Then
\begin{equation}\label{eq:bilateral}
(a\diamond z)\diamond(z\diamond b)=\n(z,e)\,z-\n(z)\,e\qquad\text{for all }z\in S .
\end{equation}
The product $x\star y=(a\diamond x)\diamond(y\diamond b)$ satisfies $e\star y=y\star e=\n(a)\n(b)\,y$, so that for $\n(a)\n(b)=1$ it is a Hurwitz algebra with unit $e$. If $\n$ is positive definite and $Q$ is an orthogonal map with $Qe=|e|\,1$, then
\begin{equation}\label{eq:bilateral-conj}
|e|\,Q\big((a\diamond z)\diamond(z\diamond b)+c\big)=v^2+|e|\,Qc,\qquad v=|e|\,Qz,
\end{equation}
where $v^2$ is the octonionic square. In particular every bilateral filled Julia set over the para-octonions or the Okubo algebra is similar to an octonionic filled Julia set, every orbit lies in $\sspan(z_0,e,c)$, and Kaplansky's trick $(1\diamond x)\diamond(y\diamond1)=xy$ is the special case $a=b=1$.
\end{proposition}
\begin{proof}
The linearization of $(x\diamond y)\diamond x=\n(x)y$ reads $(x\diamond y)\diamond w+(w\diamond y)\diamond x=\n(x,w)\,y$. With $x=a$, $y=z$, $w=z\diamond b$, and since $(z\diamond b)\diamond z=\n(z)b$, we obtain $(a\diamond z)\diamond(z\diamond b)=\n(a,z\diamond b)\,z-\n(z)\,b\diamond a$; the associativity of the norm, $\n(x\diamond y,w)=\n(x,y\diamond w)$ \cite{KMRT,Elduque97}, gives $\n(a,z\diamond b)=\n(z,b\diamond a)$. Next, $a\diamond e=a\diamond(b\diamond a)=\n(a)b$, so $e\star y=\n(a)\,b\diamond(y\diamond b)=\n(a)\n(b)y$, and similarly on the right. Finally, with $v=|e|Qz$ one has $\n(z,e)=2|e|\re(Qz)$ and $\n(z)=\n(Qz)$, and \eqref{eq:bilateral-conj} follows from $v^2=2\re(v)\,v-\n(v)$. For $a=b=1$ one has $e=1$ both in the para-octonions and in the Okubo algebra, and \eqref{eq:bilateral} gives $2\re(z)z-\n(z)=z^2$. \end{proof}

It is mesmerizing how this simple identity accounts for the whole Part~J of the atlas: the orbit span of three dimensions measured for the bilateral maps of the para-octonions and of the Okubo algebra is exact, not an artefact of converging orbits, and the spiral ribs of Plate~\ref{pl:J06} are the ribs of an octonionic body of revolution, whose axis is tilted with respect to the coordinate frame. The escape times of the bilateral maps of Plates~J04 and J06, normalized to $\n(a)=\n(b)=1$, coincide with those of the octonionic map after the isometry $Q$ on $2\cdot10^4$ out of $2\cdot10^4$ points. The identity fails in the octonions and at the Petersson angle $90^\circ$, which are not symmetric.

\plate{@IMG{J06}@}{\emph{The bilateral map $(a*z)*(z*b)+c$ over the Okubo algebra, generic $a,b,c$, frame $F_B=(1,l,il\,|\,jl)$.} By Proposition~\ref{prop:bilateral} the filled set is an octonionic filled Julia set moved by an isometry: every quarter is a section of a body of revolution about a tilted axis, which is why the ribs spiral about directions that are not coordinate axes.}{pl:J06}

Kaplansky's trick gives the cleanest null test of the whole atlas. In the first version the bilateral map with $a=b=1$ over the Okubo algebra (Plate~J01) and the octonionic Julia set with the same constant (Plate~J02) were rendered with $16$ and $20$ iterations, and their body shares differed by up to one percentage point on the $2400$ points of the first version ($0.3$--$0.7$ points on $10^5$ points); the difference was due to the number of iterations only. With $20$ iterations for both (Plate~R17), the two masks coincide on every one of the $4\cdot10^5$ sampled points, while J01 and J02 differ on about $1000$ of them, and the two images differ by a mean of $0.013$ grey levels, i.e., by JPEG noise (Figure~\ref{fig:kaplansky}).

\begin{figure}[htbp]
\centering
\includegraphics[width=0.85\textwidth]{Fig2_kaplansky.png}
\caption{\emph{Kaplansky's trick as a null test.} Left: the difference between the Okubonic bilateral map with $a=b=1$ at $16$ iterations (Plate~J01) and the octonionic Julia set at $20$ iterations (Plate~J02). Right: the difference between the bilateral map at $20$ iterations (Plate~R17) and Plate~J02, which is empty up to JPEG noise.}
\label{fig:kaplansky}
\end{figure}

\section{The Petersson path and the angle $90^\circ$}\label{sec:petersson}

Along the Petersson path \eqref{eq:petersson} from the para-octonions ($\theta=0$) to the Okubo algebra ($\theta=120^\circ$) the algebra is a composition algebra but not a symmetric one, and Theorem~\ref{thm:B} does not apply. The torus $T$ of Proposition~\ref{prop:torus} survives for every $\theta$, as does the anti-automorphism $\sigma$, so that the finite symmetry groups of the frames $F_A$ and $F_C$ are the same for every angle: this is why the plates of the path in these frames look alike. A single angle is exceptional. In the first version of this work we observed that for $\theta=90^\circ$ the square of $x_0+ql$, with $x_0\in\RR$ and $q\in\HH$, is $x_0^2+|q|^2$, so that every section contained in $\RR\oplus\HH l$ is the same ball (Plate~\ref{pl:E04}); and we observed an unexplained exact rotational symmetry in the quarter $(j,l,i)$ of Plate~\ref{pl:C05}. The scan of the $56$ coordinate sections (Table~\ref{tab:scan}) shows that these are only the tip of the iceberg: at $\theta=90^\circ$, with the same constant $c_A$, $42$ sections have exact rotations, against $18$ for the Okubo algebra. All of them are explained by the following.

\begin{proposition}\label{prop:theta90}
Let $\theta=90^\circ$. For $z=p+ql$ with $p,q\in\HH$,
\begin{equation}\label{eq:square90}
z*z=\bar p^{\,2}+|q|^2-2\,\big(i\,q\,\im p\big)\,l .
\end{equation}
Consequently, for every unit quaternion $u$ the isometry $g_u(p+ql)=p+(uq)l$ satisfies
\begin{equation}\label{eq:twisted}
Q(g_uz)=g_{iui^{-1}}\,Q(z),\qquad z\in\RR^8 ,
\end{equation}
and for $c\in C$ the map $f(z)=z*z+c$ satisfies $f\circ g_u=g_{iui^{-1}}\circ f$. For $u\in C$ the map $g_u=\varphi_{1,u}$ is an automorphism of the torus $T$; for $u=e^{j\varphi}$ or $u=e^{k\varphi}$ it is twisted, $f\circ g_u=g_u^{-1}\circ f$. Hence, for $c\in C$, the group $G_c$ of Section~\ref{sec:framework} contains the four-dimensional group generated by $T$ and $\{g_u\}$, and $K_c$ is invariant under it, with equal escape times. In particular:
\begin{enumerate}
\item every section of $K_c$ contained in $\RR\oplus\HH l$ is the same ball, since there $z*z=x_0^2+|q|^2$;
\item the subspace $W=\langle1,i\rangle\oplus\langle l,kl\rangle$ is closed under squaring, $z*z=\bar p^{\,2}+|q|^2+2\im(p)\,\bar q\,l$ for $p\in\langle1,i\rangle$, $q\in\langle1,k\rangle$, and $K_c\cap W$ is invariant under the rotations $R_\varphi=g_{e^{k\varphi}}$ of the plane $\langle l,kl\rangle$;
\item the section $\langle i,j,l\rangle$ of $K_c$ is a body of revolution about $l$, since for $z=x_1i+x_2j+x_4l$ one has $z*z=(x_4^2-x_1^2-x_2^2)+2x_4\,(x_1\,l-x_2\,kl)$, and a rotation of $(x_1,x_2)$ by $t$ rotates the square by $g_{e^{-kt}}$ (Lemma~\ref{lem:onestep}).
\end{enumerate}
\end{proposition}
\begin{proof}
With $u_\theta=i$ we have $\tau(\bar z)=\bar p-(iq)l$ and $\tau^{-1}(\bar z)=\bar p+(iq)l$, and \eqref{eq:cd} gives $\bar p^{\,2}-\overline{iq}\,(-iq)=\bar p^{\,2}+|q|^2$ for the first component and $iq\,\bar p-iq\,p=-2\,iq\im p$ for the second one, which is \eqref{eq:square90}. Replacing $q$ by $uq$ leaves $|q|^2$ unchanged and multiplies $-2\,iq\im p$ on the left by $iui^{-1}$, which is \eqref{eq:twisted}; the maps $g_u$ fix $C$ pointwise. For $u\in C$, $iui^{-1}=u$; for $u=e^{j\varphi}$ or $e^{k\varphi}$, $iui^{-1}=\bar u$ and $g_{\bar u}=g_u^{-1}$. The group generated by the $g_u$ and by $T=\{\varphi_{a,b}\}$ has dimension $4$: the $g_u$ form a copy of $Sp(1)$, which meets $T$ in the circle $u\in C$. For (1), $p=x_0$ is real and $\im p=0$. For (2), $iqi=-\bar q$ for $q\in\langle1,k\rangle$. For (3), apply Lemma~\ref{lem:onestep} with $h=g_{e^{-kt}}$. \end{proof}

The Lie algebra of this group consists of two skew derivations of $\circ$, the Lie algebra of $T$, and two skew \emph{anti-derivations}, the generators of $g_{e^{j\varphi}}$ and $g_{e^{k\varphi}}$; the stabilizer of $c$ in $\Aut(\circ)$ is still the two-dimensional torus, so that half of the continuous symmetry at $90^\circ$ does not come from automorphisms. @TW_TEXT@

Proposition~\ref{prop:theta90} predicts new exact revolutions, e.g., in the quarters $(1,l,kl)$, which is even a ball by the observation above, and $(l,kl,i)$ of the frame $(1,l,kl\,|\,i)$, and these were confirmed by Plate~\ref{pl:R10}; in the same frame, at $\theta=60^\circ$ and at $\theta=120^\circ$ (Plates R11 and R12 of the supplement), the revolutions disappear. Figure~\ref{fig:theta} shows the section $(j,l,i)$ along the path at fixed $c=c_A$: bodies of revolution about $l$ at $0^\circ$, where the para-octonionic group $O(6)$ acts, and at $90^\circ$, and not elsewhere. The angle $90^\circ$ is therefore an exception, not a stage of a continuous transition.

\plate{@IMG{C05}@}{\emph{The Petersson algebra at $\theta=90^\circ$, $c=c_A$, frame $F_C=(1,j,l\,|\,i)$.} The lower-right quarter $(j,l,i)$ is an exact body of revolution about $l$ (Proposition~\ref{prop:theta90}), which no automorphism explains; the other quarters have the finite symmetries of the torus.}{pl:C05}

\plate{@IMG{R10}@}{\emph{The twisted revolutions of $W$: the Petersson algebra at $\theta=90^\circ$, $c=c_A$, frame $(1,l,kl\,|\,i)$.} The upper-left quarter $(1,l,kl)$ is a ball, since $z*z=x_0^2+|q|^2$ there; the lower-right quarter $(l,kl,i)$ lies in $W$ and is a body of revolution about $i$ by \eqref{eq:twisted}; the two mixed quarters $(1,l,i)$ and $(1,kl,i)$ are exchanged by $R_{90^\circ}$ and have the same shape.}{pl:R10}

\plate{@IMG{E04}@}{\emph{The Petersson algebra at $\theta=90^\circ$ with a generic constant, frame $F_B=(1,l,il\,|\,jl)$.} All four quarters lie in $\RR\oplus\HH l$, where $z*z=x_0^2+|q|^2$: the first iterate depends only on the norm and every quarter is the same ball.}{pl:E04}

\begin{figure}[htbp]
\centering
\includegraphics[width=\textwidth]{Fig2_theta_strip.png}
\caption{\emph{The Petersson path at fixed $c=c_A$:} the quarter $(j,l,i)$ of the frame $F_C$ for $\theta=0^\circ$ (para-octonions, Plate~C02), $30^\circ$, $60^\circ$, $90^\circ$ (Plates R13--R15), $120^\circ$ (Okubo, Plate~C03) and $150^\circ$ (Plate R16). Only $\theta=0^\circ$ and $\theta=90^\circ$ give bodies of revolution about $l$.}
\label{fig:theta}
\end{figure}

\section{Numerical methods and validation}\label{sec:numerics}

\subsection{The renderer}
All plates were rendered with HyperFractal~8D~1.0 \cite{HF8D}, an eight-dimensional explorer compatible with the Ultra Fractal formula language, in which the complex variables of a formula are read as elements of the chosen algebra. A frame is an orthonormal basis $E_0,\dots,E_7$ of $\RR^8$; the first three vectors are the visible axes $X,Y,Z$ and $E_3$ is the hidden axis $N$. In the \emph{four slices} mode the image is divided into quarters, which show the sections $(X,Y,Z)\perp N$, $(X,Y,N)\perp Z$, $(X,Z,N)\perp Y$ and $(Y,Z,N)\perp X$ through the centre of the box; every quarter carries its labels and a tripod of the local axes. The body is the set of points whose orbit does not leave the ball of squared radius $100$ within the number of iterations of the plate, and its surface is found by sphere tracing on the GPU in single precision. The frames used most often are $F_A=(1,i,j\,|\,l)$, $F_B=(1,l,il\,|\,jl)$ and $F_C=(1,j,l\,|\,i)$; the version used for the new plates accepts arbitrary orthonormal frames, such as the frame adapted to the stabilizer of a generic constant (Plate~\ref{pl:R09}).

\subsection{Measurements}
Every quarter of every plate without four-dimensional mappings was measured in double precision with an implementation of the algebras independent of the renderer, on $10^5$ uniform points of the ball of radius $0.95h$, where $h$ is the half size of the box. For each quarter we computed:
\begin{itemize}
\item the \emph{body share}, i.e., the fraction of the ball occupied by the body;
\item the \emph{Jaccard index} $J=|A\cap T(A)|/|A\cup T(A)|$ of the body $A$ and its image under $22$ transformations $T$ of the local coordinates (three mirrors, rotations by $180^\circ,120^\circ,90^\circ,72^\circ,60^\circ,37^\circ$ about the three axes, and the point reflection), with a $95\%$ Poisson-bootstrap interval;
\item the dimension of the subalgebra generated by a generic point of the section and the constants of the map, i.e., the $\circ$-subalgebra for the quadratic maps and the $\diamond$-subalgebra otherwise, which contains every orbit.
\end{itemize}
The key observation is that an \emph{exact} symmetry of algebraic origin, being an isometry that maps orbits to orbits, gives $J=1$ up to the handful of points whose escape is decided by rounding at the bailout, while an \emph{approximate} symmetry gives a value that stays below $1$ as the sample grows. We therefore classify a transformation as exact if $J\geq0.9995$ and as approximate if $0.97\leq J<0.9995$. @MEAS_TEXT@

The first version of the atlas used a threshold of $0.97$ on about $2400$ points, which cannot separate the two cases: for $c_A$ the rotation about $jl$ in the section $(j,l,jl)$ scores above $0.97$ but is not a symmetry (Figure~\ref{fig:wall}), and the rotations about $1$ in the quarter $(1,j,l)$ of Plate~\ref{pl:C03} scored above $0.97$ at $37^\circ$ only, while on $10^5$ points they all stay between $0.95$ and $0.96$. Figure~\ref{fig:curves} shows the Jaccard index as a function of the rotation angle for a few sections: an exact symmetry is a flat line at $1$, an approximate one a curve that bends down.

\begin{figure}[htbp]
\centering
\includegraphics[width=0.85\textwidth]{Fig2_jaccard_curves.png}
\caption{\emph{Exact and approximate symmetries.} The Jaccard index of the rotation by an angle $0^\circ$--$180^\circ$ about an axis of a section, on $5\cdot10^4$ points. Exact symmetries (the root plane $(1,l,il)$ of the Okubo algebra, the octonionic $(1,j,l)$, the section $(j,l,i)$ at $\theta=90^\circ$, the section $(j,l,jl)$ on the Weyl wall) are flat at $1$; the others bend down.}
\label{fig:curves}
\end{figure}

The \emph{orbit span} of the first version, i.e., the rank of the first $24$ points of six bounded orbits, was replaced by the dimension of the generated subalgebra, which is an exact invariant and does not collapse when an orbit converges to an attracting cycle. Figure~\ref{fig:dimension} shows it on four coordinate planes of the Okubo algebra with $c=c_A$: it is constant on each plane, equal to $3$ on the planes $(1,j)$, $(1,l)$ and $(l,il)$ and to $5$ on the plane $(j,l)$ at every sampled point of the filled Julia set, while a generic point of $\RR^8$ generates the whole algebra (the quarters of Plate~\ref{pl:B07} have dimension $8$). The orbits of the atlas thus explore subalgebras of dimension $3$, $5$ or $8$, depending on the position of the section with respect to the root decomposition.

\begin{figure}[htbp]
\centering
\includegraphics[width=\textwidth]{Fig2_dimension.png}
\caption{\emph{The dimension of the $\circ$-subalgebra generated by $z_0$ and $c=c_A$} in the Okubo algebra, for $z_0$ in four coordinate planes, shown over the filled Julia set (outline in black). The dimension is constant on each plane.}
\label{fig:dimension}
\end{figure}

\subsection{Dependence on the number of iterations}
With $16$--$20$ iterations the body of a Julia set near the boundary of the connectedness locus is not yet converged. @ITER_TEXT@

\subsection{Validation}
The renderer was validated in three ways. First, the eight-dimensional shaders were compared with the double-precision CPU kernel of the application on $270$ scenes. Second, the independent \texttt{numpy} implementation used for the measurements agrees with the certified implementation of the algebras to machine precision ($0$ deviation on random samples). Third, the GPU was compared with the closed form of Theorem~\ref{thm:B} (Figure~\ref{fig:validation}). The identities used in the proofs, i.e., the torus angles, the anti-automorphism $\sigma$, formula \eqref{eq:okubocubic}, the invariant plane, the bilateral identity and the formulas of Proposition~\ref{prop:theta90}, were checked on random samples to $10^{-12}$ or better, and the derivation algebras and stabilizers were computed both in floating point and exactly, by reduction modulo a prime.

\section{Conclusions and Future Developments}\label{sec:conclusions}

In this work we have studied, for the first time to our knowledge, the quadratic dynamics over the para-octonions and the Okubo algebras, together with their split forms and the Petersson algebras that connect them. The pictures of a four-slices atlas suggested the statements, which we proved and then tested against new pictures, rendered on purpose. The octonions and the para-octonions appear as the algebras of the orthogonal group $O(6)$: the quadratic map only sees the real part and the norm. The Okubo algebra, on the contrary, appears as the algebra of the torus: its Julia sets are symmetric under a maximal torus of $PSU(3)$, which rotates the three root planes of $\mathfrak{su}(3)$ and grows to $U(2)$ on the Weyl walls, and the automorphism group of its symmetrized product is $PSU(3)\rtimes\ZZ_2$. The Mandelbrot sets with seed $0$ of all symmetric composition algebras are pulled back from a single planar picture, the tricorn, through the invariants $\n(c)$ and $\n(c,c\diamond c)$, and the split algebras add to it a hyperbolic tricorn, whose light-cone form is a pair of coupled real quartic maps. It is mesmerizing and surprising how faithfully the pictures report the algebra: the three arms of an Okubonic Mandelbrot section are the three arms of the tricorn, the displaced revolutions sit exactly in the root planes, and the symmetry that seemed unexplained at the Petersson angle $90^\circ$ belongs to a four-dimensional group $T^2\cdot Sp(1)$, half of which consists of twisted isometries that are not automorphisms, and which accounts for all the $42$ coordinate sections with exact revolutions at that angle.

The scope of the results must be stated with care. Theorem~\ref{thm:A} concerns the symmetries of algebraic origin; the absence of other symmetries is only tested numerically. Theorem~\ref{thm:B} concerns the seed $0$, and the Mandelbrot sets with a seed $a\neq0$ are not planar pull-backs. The rendered pictures are finite-iteration approximations and, for the split algebras, they are approximations from inside, because of the bailout and of the transverse instability of the invariant plane.

It would be then definitely interesting to analyze several directions.
\begin{itemize}
\item \emph{Seeded Mandelbrot sets.} With a seed $a\neq0$ the orbit depends on the invariants of the pair $(a,c)$ under the automorphism group. For the para-octonions the relevant group is $O(7)$ and five invariants suffice; for the Okubo algebra the joint invariants of two elements of $\mathfrak{su}(3)$ form a richer ring, and it would be interesting to know whether a finite-dimensional family of planar or low-dimensional models describes these sets.
\item \emph{The generic Petersson algebra.} For $\theta\notin\{0,\pm120^\circ\}$ the algebra is not symmetric and the orbit of the seed $0$ leaves the plane of $c$ and $c\diamond c$; the Mandelbrot set is still invariant under the torus, but it is not a planar pull-back. Among the angles we tested, only $90^\circ$ carries twisted isometries fixing the constants of $C$; at $60^\circ$ there are skew anti-derivations of $\circ$ which do not fix them. Which constants they fix, and whether a complete description of the twisted symmetries along the whole path exists, are natural questions.
\item \emph{Split algebras.} Theorem~\ref{thm:A} for the split Okubo algebra requires the classification of the Cartan subgroups of $PSU(2,1)$, compact and non-compact; the rendered pictures, on the other hand, require escape criteria adapted to indefinite norms and arithmetic that controls the transverse instability.
\item \emph{Rigidity.} Excluding symmetries of Julia sets that do not come from the algebra is a problem of a different nature, which we leave open.
\end{itemize}
The next steps of our investigation will clearly include the extension of this study to the exceptional Jordan algebras built over the Okubo algebra, whose projective geometry we have studied elsewhere \cite{CMZ24,CZ22}, and that we plan to cover in a forthcoming work.

\section*{Use of Generative AI}
The implementation of the rendering, measurement and verification scripts listed in Appendix~\ref{app:repro}, the production of the plates, the numerical checks of the statements and a first draft of the text were carried out with AI assistance (Claude, Anthropic) under the author's direction; the commentaries of the plates were checked against the images by independent AI agents and corrected. All scripts and results must be independently inspected, run and validated by the author before any use of this draft. The author takes full responsibility for the content of this article.

\appendix
\section{Reproducibility}\label{app:repro}
All scripts are in the folder \texttt{2.~Scripts/}\path{Atlas_HF8D_4Slices} of the project, whose \path{README.md} documents the commands; every run writes a new folder in \texttt{7.~Results/}\path{Atlas_HF8D_4Slices} with a \path{manifest.json} that records the command, the environment, the input and output hashes, the conclusions and the limitations. The runs used in this work are the following.
\begin{itemize}
\item \path{run_verify_theory_2026-09-30T07-21-50} (\path{verify_theory_v2.py}): the torus, $\sigma$, $-\mathrm{id}$, the derivation algebras and stabilizers (in floating point and modulo $p=2147483579$), formula \eqref{eq:okubocubic}, Proposition~\ref{prop:theta90}, Theorem~\ref{thm:B} on random constants, including the split case with $80$-digit arithmetic, the invariant sections of Theorem~\ref{thm:A}, the adapted frame of Plate~\ref{pl:R09}; $14$ checks, all passed. The earlier run \path{...T07-19-23} of version~1 of the script gives the same results with a different generic test constant.
\item \path{run_verify_extra_2026-09-30T07-47-42} (\path{verify_extra_v1.py}): Proposition~\ref{prop:bilateral} and the tilted revolutions of Theorem~\ref{thm:A}(4) and Corollary~\ref{cor:tilted}; $5$ checks, all passed.
\item \path{run_atlas_render_2026-09-29T17-56-41} and \path{...T18-06-48} (\path{atlas_render_v1.mjs}): the plates of the first version; \path{run_atlas_render_2026-09-30T07-23-18} (\path{atlas_render_v2.mjs}, \path{plates_v3.mjs}): the new plates R01--R17.
\item @MEASURE_RUN@ (\path{measure_v2.py}): the measurements of Section~\ref{sec:numerics}.
\item \path{run_validate_gpu_2026-09-30T07-29-55} and \path{run_compare_gpu_2026-09-30T07-31-48}: the validation of the renderer against Theorem~\ref{thm:B}.
\item @FIGURES_RUN@ (\path{figures_v2.py}): the figures.
\item @TWIST_RUN@ (\path{verify_twisted_v1.py}): the skew derivations and anti-derivations of $\circ$ along the Petersson path, identity \eqref{eq:twisted}, the one-step criterion on the $56\times3$ pairs (section, axis) and the scans at $60^\circ$ and $150^\circ$.
\item \path{build_article_v2.py}: the assembly of this article; every number that depends on a run is inserted from that run, and the inserted values are recorded in \path{build_article_v2.json}.
\end{itemize}
The derivation algebras are computed as the null space of the linear system $D(e_a\circ e_b)=D(e_a)\circ e_b+e_a\circ D(e_b)$ in the $64$ entries of $D$; for the exact computation the structure constants, which lie in $\ZZ[\tfrac12,\sqrt3]$, are reduced modulo a prime $p\equiv11\pmod{12}$, in which $3$ is a square. The full atlas of $134$ plates, with the measurements of every quarter and the commentaries, is the supplement \cite{Atlas}.

\begin{thebibliography}{99}
\bibitem{Atlas} D.~Corradetti, \emph{Four slices of eight-dimensional fractals: an atlas of Julia and Mandelbrot sets over octonions, para-octonions and Okubo algebras}, supplementary material to this article, version~2 (2026).
\bibitem{Blankers} V.~Blankers, T.~Rendfrey, A.~Shukert, P.~D.~Shipman, \emph{Julia and Mandelbrot sets for dynamics over the hyperbolic numbers}, Fractal Fract. \textbf{3} (2019) 6.
\bibitem{Bogush} A.~A.~Bogush, A.~Z.~Gazizov, Yu.~A.~Kurochkin, V.~T.~Stosui, \emph{On symmetry properties of quaternionic analogs of Julia sets}, Proc. 9th Annual Seminar NPCS-2000, Minsk (2000) 304--309, arXiv:nlin/0105060.
\bibitem{BroeckerDieck} T.~Br\"ocker, T.~tom Dieck, \emph{Representations of Compact Lie Groups}, Graduate Texts in Mathematics 98, Springer, New York, 1985.
\bibitem{BrouilletteRochon} G.~Brouillette, D.~Rochon, \emph{Characterization of the principal 3D slices related to the multicomplex Mandelbrot set}, Adv. Appl. Clifford Algebras \textbf{29} (2019) 39.
\bibitem{CHRS} W.~D.~Crowe, R.~Hasson, P.~J.~Rippon, P.~E.~D.~Strain-Clark, \emph{On the structure of the Mandelbar set}, Nonlinearity \textbf{2} (1989) 541--553.
\bibitem{CMZ24} D.~Corradetti, A.~Marrani, F.~Zucconi, \emph{A minimal and non-alternative realisation of the Cayley plane}, Ann. Univ. Ferrara \textbf{70} (2024) 681--730.
\bibitem{CZ22} D.~Corradetti, F.~Zucconi, \emph{A geometrical interpretation of Okubo Spin group}, J. Geom. Phys. \textbf{182} (2022) 104641.
\bibitem{DKS} Y.~Dang, L.~H.~Kauffman, D.~Sandin, \emph{Hypercomplex Iterations: Distance Estimation and Higher Dimensional Fractals}, World Scientific, Singapore, 2002.
\bibitem{Elduque97} A.~Elduque, \emph{Symmetric composition algebras}, J. Algebra \textbf{196} (1997) 283--300.
\bibitem{Elduque15} A.~Elduque, \emph{Okubo algebras: automorphisms, derivations and idempotents}, Contemp. Math. \textbf{652} (2015) 61--73.
\bibitem{Elduque18} A.~Elduque, \emph{Order 3 elements in $G_2$ and idempotents in symmetric composition algebras}, Canad. J. Math. \textbf{70} (2018) 1038--1075.
\bibitem{ElduqueMyung90} A.~Elduque, H.~C.~Myung, \emph{On Okubo algebras}, in: From Symmetries to Strings: Forty Years of Rochester Conferences, World Scientific, 1990, 299--310.
\bibitem{ElduqueMyung91} A.~Elduque, H.~C.~Myung, \emph{Flexible composition algebras and Okubo algebras}, Comm. Algebra \textbf{19} (1991) 1197--1227.
\bibitem{FerreiraMarietto} M.~G.~B.~Marietto, J.~C.~da~Motta~Ferreira, \emph{Filled Julia and Mandelbrot sets for dynamics over the quasi-normed real nonassociative algebras.~I}, Fractals (2020), doi:10.1142/S0218348X20500942; arXiv:2009.05178.
\bibitem{GarantRochon} V.~Garant-Pelletier, D.~Rochon, \emph{On a generalized Fatou--Julia theorem in multicomplex spaces}, Fractals \textbf{17} (2009) 241--255.
\bibitem{Gomatam} J.~Gomatam, J.~Doyle, B.~Steves, I.~McFarlane, \emph{Generalization of the Mandelbrot set: quaternionic quadratic maps}, Chaos Solitons Fractals \textbf{5} (1995) 971--986.
\bibitem{GriffinJoshi} C.~Griffin, G.~C.~Joshi, \emph{Octonionic Julia sets}, Chaos Solitons Fractals \textbf{2} (1992) 11--24.
\bibitem{GriffinJoshi2} C.~J.~Griffin, G.~C.~Joshi, \emph{Transition points in octonionic Julia sets}, Chaos Solitons Fractals \textbf{3} (1993) 67--88.
\bibitem{HF8D} HyperFractal~8D~1.0, an eight-dimensional fractal explorer (2026), distributed with the scripts of this work.
\bibitem{HSK} J.~C.~Hart, D.~J.~Sandin, L.~H.~Kauffman, \emph{Ray tracing deterministic 3-D fractals}, Computer Graphics (SIGGRAPH '89) \textbf{23} (1989) 289--296.
\bibitem{Holbrook} J.~A.~R.~Holbrook, \emph{Quaternionic Fatou--Julia sets}, Ann. Sci. Math. Qu\'ebec \textbf{11} (1987) 79--94.
\bibitem{HubbardSchleicher} J.~H.~Hubbard, D.~Schleicher, \emph{Multicorns are not path connected}, in: Frontiers in Complex Dynamics, Princeton University Press, 2014, 73--102.
\bibitem{Inou19} H.~Inou, \emph{Self-similarity for the tricorn}, Experiment. Math. \textbf{28} (2019) 440--455.
\bibitem{InouMukherjee} H.~Inou, S.~Mukherjee, \emph{Non-landing parameter rays of the multicorns}, Invent. Math. \textbf{204} (2016) 869--893.
\bibitem{Katunin13} A.~Katunin, \emph{On the symmetry of bioctonionic Julia sets}, J. Appl. Math. Comput. Mech. \textbf{12} (2013) 23--28.
\bibitem{Katunin17} A.~Katunin, \emph{A Concise Introduction to Hypercomplex Fractals}, CRC Press, Boca Raton, 2017.
\bibitem{KMRT} M.-A.~Knus, A.~Merkurjev, M.~Rost, J.-P.~Tignol, \emph{The Book of Involutions}, AMS Colloquium Publications 44, Providence, 1998, Ch.~VIII, \S34.
\bibitem{Knapp} A.~W.~Knapp, \emph{Lie Groups Beyond an Introduction}, 2nd ed., Progress in Mathematics 140, Birkh\"auser, Boston, 2002.
\bibitem{KurochkinZhukovich} Yu.~A.~Kurochkin, S.~Ya.~Zhukovich, \emph{Set symmetry generated by octonion analog of Julia--Fatou algorithm}, Vestnik Brest Univ. Ser.~4 (2010), no.~2, 74--79 (in Russian).
\bibitem{MCZ25} A.~Marrani, D.~Corradetti, F.~Zucconi, \emph{Physics with non-unital algebras? An invitation to the Okubo algebra}, J. Phys. A: Math. Theor. \textbf{58} (2025) 075202.
\bibitem{Metzler} W.~Metzler, \emph{The ``mystery'' of the quadratic Mandelbrot set}, Am. J. Phys. \textbf{62} (1994) 813--814.
\bibitem{Milnor92} J.~Milnor, \emph{Remarks on iterated cubic maps}, Experiment. Math. \textbf{1} (1992) 5--24.
\bibitem{MNS17} S.~Mukherjee, S.~Nakane, D.~Schleicher, \emph{On multicorns and unicorns II: bifurcations in spaces of antiholomorphic polynomials}, Ergodic Theory Dynam. Systems \textbf{37} (2017) 859--899.
\bibitem{Nakane93} S.~Nakane, \emph{Connectedness of the tricorn}, Ergodic Theory Dynam. Systems \textbf{13} (1993) 349--356.
\bibitem{NakaneSchleicher} S.~Nakane, D.~Schleicher, \emph{On multicorns and unicorns I: antiholomorphic dynamics, hyperbolic components and real cubic polynomials}, Int. J. Bifurcation Chaos \textbf{13} (2003) 2825--2844.
\bibitem{Norton82} A.~Norton, \emph{Generation and display of geometric fractals in 3-D}, Computer Graphics (SIGGRAPH '82) \textbf{16} (1982) 61--67.
\bibitem{Norton89} A.~Norton, \emph{Julia sets in the quaternions}, Comput. \& Graphics \textbf{13} (1989) 267--278.
\bibitem{Okubo78} S.~Okubo, \emph{Pseudo-quaternion and pseudo-octonion algebras}, Hadronic J. \textbf{1} (1978) 1250--1278.
\bibitem{Okubo95} S.~Okubo, \emph{Introduction to Octonion and Other Non-Associative Algebras in Physics}, Montroll Memorial Lecture Series in Mathematical Physics 2, Cambridge University Press, 1995, Ch.~4.
\bibitem{Petersson} H.~P.~Petersson, \emph{Eine Identit\"at f\"unften Grades, der gewisse Isotope von Kompositions-Algebren gen\"ugen}, Math. Z. \textbf{109} (1969) 217--238.
\bibitem{Rochon} D.~Rochon, \emph{A generalized Mandelbrot set for bicomplex numbers}, Fractals \textbf{8} (2000) 355--368.
\bibitem{Senn} P.~Senn, \emph{The Mandelbrot set for binary numbers}, Am. J. Phys. \textbf{58} (1990) 1018.
\end{thebibliography}
\end{document}


==> anc/scripts/atlas_render_v1.mjs <==
// Atlas_HF8D_4Slices - atlas_render_v1.mjs (version 1)
//
// Purpose: render the plates of the exploratory atlas "Four slices of eight-dimensional fractals" with HyperFractal 8D
// 1.0 in the "4 slices" mode (the four 3D faces of the 4D space spanned by the visible axes X, Y, Z and the active
// hidden axis N), and measure on the CPU (f64) the quantities the commentary relies on:
//   - the share of each slice (a ball of radius 0.95 h inside the cube of half size h) occupied by the body;
//   - symmetry scores: the Jaccard index |A ∩ T(A)| / |A ∪ T(A)| of the body A of each slice and its image under
//     the mirrors across the three coordinate planes and the rotations by 180, 120, 90, 72, 60 and 37 degrees about
//     the three local axes;
//   - the dimension of the linear span of orbits started in each slice (the effective dimension of the dynamics).
// Plan reference: 1. Drafts/Atlas_HF8D_4Slices (the plates are defined in plates_v1.mjs).
// Input: the working copy of HyperFractal 8D (npm installed): --app <dir>, default %LOCALAPPDATA%\HF8D-studio.
// Output: 7. Results/Atlas_HF8D_4Slices/run_atlas_render_<timestamp>/ (images, plates.json, manifest.json); every
//         image is also copied to 1. Drafts/Images as soon as it is rendered.
// usage: node atlas_render_v1.mjs [--only P001,P002] [--app <dir>] [--size 1800x1200] [--samples 4]
import fs from 'fs';
import os from 'os';
import path from 'path';
import crypto from 'crypto';
import { createRequire } from 'module';
import { fileURLToPath, pathToFileURL } from 'url';
import { execSync } from 'child_process';

const HERE = path.dirname(fileURLToPath(import.meta.url));
const WS = path.resolve(HERE, '..', '..');
const argv = process.argv.slice(2);
const arg = (k, d) => {
  const i = argv.indexOf(`--${k}`);
  return i >= 0 ? argv[i + 1] : d;
};
const APP = path.resolve(arg('app', path.join(process.env.LOCALAPPDATA ?? '', 'HF8D-studio')));
const [W, H] = arg('size', '1800x1200').split('x').map(Number);
const SAMPLES = Number(arg('samples', '4'));
const only = arg('only', '') ? new Set(arg('only', '').split(',')) : null;
const stamp = new Date().toISOString().replace(/[:.]/g, '-').slice(0, 19);
// --results <dir>: another results root (pilot runs); --no-drafts: do not copy the images to 1. Drafts/Images
const OUT = path.join(arg('results', path.join(WS, '7. Results', 'Atlas_HF8D_4Slices')), `run_atlas_render_${stamp}`);
const TO_DRAFTS = !argv.includes('--no-drafts');
const IMG = path.join(OUT, 'images');
const DRAFT_IMG = path.join(WS, '1. Drafts', 'Images');
fs.mkdirSync(IMG, { recursive: true });
fs.mkdirSync(DRAFT_IMG, { recursive: true });

const req = createRequire(path.join(APP, 'package.json'));
// the ESM entry of Vite (require.resolve gives the deprecated CJS build)
const viteEsm = path.join(APP, 'node_modules', 'vite', 'dist', 'node', 'index.js');
const vite = await import(pathToFileURL(fs.existsSync(viteEsm) ? viteEsm : req.resolve('vite')).href);
const createServer = vite.createServer ?? vite.default?.createServer;
const pw = await import(pathToFileURL(req.resolve('playwright-core')).href);
const chromium = pw.chromium ?? pw.default?.chromium;
const PLATES_FILE = path.resolve(HERE, arg('plates', 'plates_v1.mjs'));
const { PLATES } = await import(pathToFileURL(PLATES_FILE).href);

const t0 = Date.now();
const log = fs.createWriteStream(path.join(OUT, 'log.txt'));
const say = (s) => {
  console.log(s);
  log.write(s + '\n');
};
const server = await createServer({ root: APP, configFile: path.join(APP, 'vite.config.ts'), server: { port: 5196, strictPort: false, hmr: false }, logLevel: 'error' });
await server.listen();
const browser = await chromium.launch({ channel: 'chrome', headless: true, args: ['--enable-gpu', '--ignore-gpu-blocklist', '--use-angle=d3d11'] });
const page = await browser.newPage({ viewport: { width: 1280, height: 800 } });
const pageErrors = [];
page.on('pageerror', (e) => pageErrors.push(e.message));
await page.goto(server.resolvedUrls.local[0]);
await page.evaluate(() => localStorage.clear());
await page.goto(server.resolvedUrls.local[0]);
await page.waitForFunction(() => window.__hf && window.__hf.useStore, null, { timeout: 60000 });
await page.waitForFunction(async () => !!(await import('/src/ui/actions.ts')).viewRefs.gl, null, { timeout: 60000, polling: 250 });
const glInfo = await page.evaluate(() => {
  const gl = document.createElement('canvas').getContext('webgl2');
  const ext = gl && gl.getExtension('WEBGL_debug_renderer_info');
  return gl ? gl.getParameter(ext ? ext.UNMASKED_RENDERER_WEBGL : gl.RENDERER) : 'no webgl2';
});
say(`HyperFractal 8D at ${APP}; WebGL: ${glInfo}; ${W}x${H}, ${SAMPLES} samples`);

const results = [];
for (const spec of PLATES) {
  if (only && !only.has(spec.id)) continue;
  const t = Date.now();
  let r;
  try {
    r = await page.evaluate(
      async ({ spec, W, H, SAMPLES }) => {
        const { defaultDocument3D, defaultColoring } = await import('/src/project/model.ts');
        const F8 = await import('/src/geometry/frame8.ts');
        const { prepareDocument, viewGlobals } = await import('/src/render/prepare.ts');
        const { viewRefs } = await import('/src/ui/actions.ts');
        const { buildCpuKernel } = await import('/src/render/kernel-js.ts');
        const { bakeGradient, cloneGradient } = await import('/src/color/gradient.ts');
        const { GRADIENT_PRESETS } = await import('/src/color/presets.ts');
        const { cameraFrom, quadAxes } = await import('/src/geometry/nav3d.ts');
        const AX = ['1', 'i', 'j', 'k', 'l', 'il', 'jl', 'kl'];
        const col = (c) => {
          const s = defaultColoring(c.file, c.entry);
          s.ref.params = { ...(c.params ?? {}) };
          if (c.density !== undefined) s.density = c.density;
          if (c.offset !== undefined) s.offset = c.offset;
          if (c.transfer) s.transfer = c.transfer;
          return s;
        };
        // ------------------------------------------------------------------ automatic constants
        // c: {auto: {dir, frac}} - on the ray of direction dir, frac times the distance s* at which the orbit of the
        // critical point 0 of z -> z*z + s dir stops being bounded (400 iterations, |z|^2 <= 100): connected Julia sets
        // near the boundary of the connectedness locus of the algebra
        const cd = await import('/spike/hf8d/cd8.ts');
        const { algebra8, PRODUCT_KINDS } = await import('/src/formula/algebras8.ts');
        const P = { ...spec.params };
        const algOf = () => {
          const id = Number(P.hf8_algebra ?? 0);
          const pre = algebra8(id);
          if (pre && pre.g) return { kind: pre.kind, g: pre.g, theta: pre.theta };
          return { kind: PRODUCT_KINDS[Number(P.hf8_kind ?? 0)] ?? 'cd', g: [Number(P.hf8_g1 ?? -1), Number(P.hf8_g2 ?? -1), Number(P.hf8_g3 ?? -1)], theta: (Number(P.hf8_theta ?? 120) * Math.PI) / 180 };
        };
        const resolved = {};
        for (const [key, v] of Object.entries(P))
          if (v && typeof v === 'object' && !Array.isArray(v) && v.auto) {
            const A = algOf();
            const u0 = [...v.auto.dir, 0, 0, 0, 0, 0, 0, 0, 0].slice(0, 8);
            const nu = Math.hypot(...u0);
            const u = u0.map((x) => x / nu);
            const bounded = (s) => {
              const c = u.map((x) => x * s);
              let z = [0, 0, 0, 0, 0, 0, 0, 0];
              for (let n = 0; n < 400; n++) {
                z = cd.add(cd.ssq(z, A), c);
                if (!(cd.abs2(z) <= 100)) return false;
              }
              return true;
            };
            let lo = 0, hi = 0;
            for (let s = 0.01; s <= 3; s += 0.01) {
              if (!bounded(s)) {
                hi = s;
                break;
              }
              lo = s;
            }
            if (hi === 0) hi = 3;
            for (let it = 0; it < 30; it++) {
              const m = 0.5 * (lo + hi);
              if (bounded(m)) lo = m;
              else hi = m;
            }
            P[key] = u.map((x) => +(x * lo * v.auto.frac).toFixed(6));
            resolved[key] = { sStar: +lo.toFixed(6), frac: v.auto.frac, value: P[key] };
          }
        // ------------------------------------------------------------------ the document
        const d = defaultDocument3D();
        d.title = spec.id;
        const l = d.layers[0];
        l.formula = { file: spec.file, entry: spec.entry, params: P };
        l.maxiter = spec.maxiter ?? 20;
        if (spec.gradient) l.gradient = cloneGradient(GRADIENT_PRESETS.find((g) => g.name === spec.gradient) ?? GRADIENT_PRESETS[0]);
        if (spec.outside) l.outside = col(spec.outside);
        if (spec.inside) l.inside = col(spec.inside);
        l.transforms = (spec.transforms ?? []).map((t) => ({ file: t.file, entry: t.entry, params: { ...(t.params ?? {}) }, enabled: true }));
        let frame = F8.axesFrame(spec.axes);
        for (const [a, b, deg] of spec.rotate ?? []) frame = F8.rotateFrameLocal(frame, a, b, (deg * Math.PI) / 180);
        d.view.frame = frame;
        d.view.center = spec.center ? [...spec.center] : [0, 0, 0, 0, 0, 0, 0, 0];
        d.geometry = 'slice3d';
        d.slice.quad = true;
        d.slice.hiddenAxis = 0;
        d.slice.extent = spec.extent ?? 1.4;
        if (spec.camYaw !== undefined) d.slice.camYaw = spec.camYaw;
        if (spec.camPitch !== undefined) d.slice.camPitch = spec.camPitch;
        d.slice.camDist = spec.camDist ?? 3.3;
        d.image = { width: W, height: H };
        d.render.aaSamples = SAMPLES;
        const prep = prepareDocument(d, window.__hf.library);
        if (prep.problems.length) return { error: 'prepare: ' + prep.problems.map((p) => p.message).join('; ') };
        const entry = prep.layers[0].formula.entry;
        // ------------------------------------------------------------------ the image (GPU)
        const tg = performance.now();
        const px = await viewRefs.gl.renderOffscreen(d, prep, W, H, SAMPLES);
        const gpuMs = performance.now() - tg;
        const cv = document.createElement('canvas');
        cv.width = W;
        cv.height = H;
        const g = cv.getContext('2d');
        g.putImageData(new ImageData(new Uint8ClampedArray(px), W, H), 0, 0);
        // labels: the axes of each quarter and a tripod of the local axes (x right, y up, z towards the viewer)
        const names = spec.labels ?? frame.slice(0, 4).map((v) => F8.axisAlias(v) ?? '?');
        const qa = quadAxes(3);
        const perp = [names[3], names[2], names[1], names[0]];
        const cam = cameraFrom(d.slice.camYaw, d.slice.camPitch, 1);
        const E = [
          [1, 0, 0],
          [0, 1, 0],
          [0, 0, 1],
        ];
        const scr = E.map((e) => [e[0] * cam.right[0] + e[1] * cam.right[1] + e[2] * cam.right[2], e[0] * cam.up[0] + e[1] * cam.up[1] + e[2] * cam.up[2]]);
        const fs = Math.round(H / 38);
        g.textBaseline = 'top';
        for (let q = 0; q < 4; q++) {
          const x0 = q % 2 ? W / 2 : 0, y0 = q >= 2 ? H / 2 : 0;
          const ax = qa[q].map((k) => names[k]);
          g.font = `600 ${fs}px Segoe UI, Arial, sans-serif`;
          g.fillStyle = 'rgba(0,0,0,0.55)';
          const txt = `(${ax.join(', ')})   ⊥ ${perp[q]}`;
          g.fillRect(x0 + 8, y0 + 8, g.measureText(txt).width + 16, fs + 12);
          g.fillStyle = '#f2f2f2';
          g.fillText(txt, x0 + 16, y0 + 14);
          // tripod
          const ox = x0 + 26 + fs * 1.6, oy = y0 + H / 2 - 26 - fs * 1.6, L = fs * 1.9;
          const colors = ['#ff6b6b', '#6bff8e', '#6bb5ff'];
          for (let k = 0; k < 3; k++) {
            const ex = ox + scr[k][0] * L, ey = oy - scr[k][1] * L;
            g.strokeStyle = colors[k];
            g.lineWidth = Math.max(2, fs / 9);
            g.beginPath();
            g.moveTo(ox, oy);
            g.lineTo(ex, ey);
            g.stroke();
            g.font = `600 ${Math.round(fs * 0.85)}px Segoe UI, Arial, sans-serif`;
            g.fillStyle = colors[k];
            g.fillText(ax[k], ex + (scr[k][0] >= 0 ? 4 : -4 - g.measureText(ax[k]).width), ey - fs * 0.45);
          }
        }
        const jpg = cv.toDataURL('image/jpeg', 0.9);
        // ------------------------------------------------------------------ the measurements (CPU, f64)
        const G = { ...viewGlobals(d, 1, 1), randomseed: 0 };
        G.origin = [0, 0, 0, 0, 0, 0, 0, 0];
        G.ax = [0, 0, 0, 0, 0, 0, 0, 0];
        G.ay = [0, 0, 0, 0, 0, 0, 0, 0];
        const k = buildCpuKernel(prep, G, prep.layers.map((x) => bakeGradient(x.layer.gradient)));
        const out = new Float64Array(4);
        const tr = { sample: [0, 0, 0, 0, 0, 0, 0, 0], layers: [], maxOrbit: 0 };
        const C = d.view.center;
        const to8 = (axes, p) => {
          const X = [...C];
          for (let a = 0; a < 3; a++) for (let m = 0; m < 8; m++) X[m] += p[a] * frame[axes[a]][m];
          return X;
        };
        const inside = (X) => {
          for (let m = 0; m < 8; m++) G.origin[m] = X[m];
          tr.layers = [];
          k.shade(0, 0, 0, 0, out, 0, tr);
          return !!tr.layers[0] && !tr.layers[0].escaped;
        };
        // Halton points in the ball of radius 0.95 h
        const halton = (i, b) => {
          let f = 1, r = 0;
          while (i > 0) {
            f /= b;
            r += f * (i % b);
            i = Math.floor(i / b);
          }
          return r;
        };
        const R = 0.95 * d.slice.extent;
        const pts = [];
        for (let i = 1; pts.length < (spec.metricPoints ?? 2400); i++) {
          const p = [halton(i, 2) * 2 - 1, halton(i, 3) * 2 - 1, halton(i, 5) * 2 - 1];
          if (p[0] * p[0] + p[1] * p[1] + p[2] * p[2] <= 1) pts.push(p.map((v) => v * R));
        }
        const rot = (axis, deg) => {
          const c = Math.cos((deg * Math.PI) / 180), s = Math.sin((deg * Math.PI) / 180);
          const [a, b] = [0, 1, 2].filter((m) => m !== axis);
          return (p) => {
            const q = [...p];
            q[a] = c * p[a] - s * p[b];
            q[b] = s * p[a] + c * p[b];
            return q;
          };
        };
        const mir = (axis) => (p) => p.map((v, m) => (m === axis ? -v : v));
        const TRANS = [];
        for (let a = 0; a < 3; a++) TRANS.push([`M${'xyz'[a]}`, mir(a)]);
        for (let a = 0; a < 3; a++) for (const deg of [180, 120, 90, 72, 60, 37]) TRANS.push([`R${'xyz'[a]}${deg}`, rot(a, deg)]);
        const tm = performance.now();
        const slices = qa.map((axes) => {
          const A = pts.map((p) => inside(to8(axes, p)));
          const vol = A.filter(Boolean).length / A.length;
          const sym = {};
          for (const [name, T] of TRANS) {
            let inter = 0, uni = 0;
            pts.forEach((p, i) => {
              const b = inside(to8(axes, T(p)));
              if (A[i] && b) inter++;
              if (A[i] || b) uni++;
            });
            sym[name] = uni ? +(inter / uni).toFixed(4) : null;
          }
          // the dimension of the span of bounded orbits: six points of the body (orbits that escape early would give a
          // small rank only because they are short)
          const orbitDims = [];
          const tro = { sample: [0, 0, 0, 0, 0, 0, 0, 0], layers: [], maxOrbit: 24 };
          const inIdx = A.map((v, i) => (v ? i : -1)).filter((i) => i >= 0);
          for (let n = 0; n < Math.min(6, inIdx.length); n++) {
            const p = pts[inIdx[Math.floor((n * inIdx.length) / 6)]];
            const X = to8(axes, p);
            for (let m = 0; m < 8; m++) G.origin[m] = X[m];
            tro.layers = [];
            k.shade(0, 0, 0, 0, out, 0, tro);
            const o = tro.layers[0]?.orbit ?? [];
            const vecs = [];
            for (let j = 0; j + 8 <= o.length; j += 8) {
              const v = o.slice(j, j + 8);
              if (v.every(Number.isFinite) && Math.hypot(...v) < 50) vecs.push(v);
            }
            // Gram-Schmidt rank (relative tolerance)
            const basis = [];
            const scale = Math.max(1e-12, ...vecs.map((v) => Math.hypot(...v)));
            for (const v0 of vecs) {
              let v = [...v0];
              for (const b of basis) {
                const dp = v.reduce((s, x, m) => s + x * b[m], 0);
                v = v.map((x, m) => x - dp * b[m]);
              }
              const nv = Math.hypot(...v);
              if (nv > 1e-7 * scale) basis.push(v.map((x) => x / nv));
            }
            orbitDims.push(basis.length);
          }
          return { axes: axes.map((a) => names[a]), vol: +vol.toFixed(4), sym, orbitDims };
        });
        const metricMs = performance.now() - tm;
        return { jpg, resolved, gpuMs: Math.round(gpuMs), metricMs: Math.round(metricMs), lift: entry.lift ?? '2D', names, slices, warnings: entry.diagnostics.filter((x) => x.severity !== 'error').map((x) => x.message) };
      },
      { spec, W, H, SAMPLES },
    );
  } catch (e) {
    r = { error: String(e.message).slice(0, 500) };
  }
  if (r.error) {
    say(`${spec.id}  ERROR ${r.error}`);
    results.push({ ...spec, error: r.error });
    continue;
  }
  const name = `Atlas_${spec.id}_${spec.slug}.jpg`;
  const buf = Buffer.from(r.jpg.split(',')[1], 'base64');
  fs.writeFileSync(path.join(IMG, name), buf);
  // at once in the drafts, so that the plates can be followed while the run goes on
  if (TO_DRAFTS) fs.writeFileSync(path.join(DRAFT_IMG, name), buf);
  delete r.jpg;
  results.push({ ...spec, image: name, ...r });
  fs.writeFileSync(path.join(OUT, 'plates.json'), JSON.stringify(results, null, 1));
  const s0 = r.slices.map((s) => `${(s.vol * 100).toFixed(0)}%/d${Math.max(...s.orbitDims)}`).join(' ');
  say(`${spec.id}  ${name}  lift=${r.lift}  gpu ${r.gpuMs} ms, metrics ${r.metricMs} ms, total ${((Date.now() - t) / 1000).toFixed(1)} s  [${s0}]`);
}
await browser.close();
await server.close();

// ------------------------------------------------------------------ manifest
const sha = (f) => crypto.createHash('sha256').update(fs.readFileSync(f)).digest('hex');
let commit = 'unknown';
try {
  commit = execSync('git rev-parse HEAD', { cwd: APP, encoding: 'utf8' }).trim();
} catch {}
const outputs = fs.readdirSync(IMG).sort().map((f) => ({ file: `images/${f}`, sha256: sha(path.join(IMG, f)) }));
outputs.push({ file: 'plates.json', sha256: sha(path.join(OUT, 'plates.json')) });
const manifest = {
  script: 'atlas_render_v1.mjs',
  version: 1,
  timestamp: new Date().toISOString(),
  command: `node "2. Scripts/Atlas_HF8D_4Slices/atlas_render_v1.mjs" ${argv.join(' ')}`.trim(),
  duration_s: Math.round((Date.now() - t0) / 1000),
  environment: { node: process.version, os: `${os.type()} ${os.release()}`, cpu: os.cpus()[0]?.model, webgl: glInfo, application: `HyperFractal 8D 1.0 (${APP})`, commit },
  inputs: { plates: path.basename(PLATES_FILE), plates_sha256: sha(PLATES_FILE), image: `${W}x${H}, ${SAMPLES} samples per pixel, JPEG q 0.9` },
  outputs,
  conclusions: [`${results.filter((r) => !r.error).length} plates rendered, ${results.filter((r) => r.error).length} errors`, 'per plate: the body share of each slice, 21 Jaccard symmetry scores per slice and the span dimension of six orbits per slice (plates.json)'],
  limitations: [
    'The body is the escape set in maxiter iterations with the Euclidean bailout of the formula (a finite-iteration approximation of the filled Julia or Mandelbrot set).',
    'Symmetry scores are Monte Carlo estimates on about 2400 quasi-random points of a ball; scores near 1 (> 0.97) indicate a symmetry up to the sampling and the boundary, not a proof.',
    'Orbit span dimensions use a relative tolerance of 1e-7 and at most 24 orbit points before escape.',
    `Page errors: ${pageErrors.length ? pageErrors.slice(0, 3).join(' | ') : 'none'}`,
  ],
};
fs.writeFileSync(path.join(OUT, 'manifest.json'), JSON.stringify(manifest, null, 2));
say(`done: ${OUT}`);


==> anc/scripts/atlas_render_v2.mjs <==
// Atlas_HF8D_4Slices - atlas_render_v2.mjs (version 2)
//
// Changes from version 1: a plate may give an explicit frame (spec.frame: four orthonormal vectors of R^8, completed to
// an orthonormal frame of R^8 by the Gram-Schmidt procedure of HyperFractal 8D) with explicit labels (spec.labels); the
// first four frame vectors actually used are written to plates.json (frame4); the default plate list is plates_v3.mjs.
// The measurements of version 2 of the atlas are made by measure_v2.py (numpy, 1e5 points, bootstrap intervals); the
// quick measurements below are kept for continuity with version 1.
//
// Purpose: render the plates of the exploratory atlas "Four slices of eight-dimensional fractals" with HyperFractal 8D
// 1.0 in the "4 slices" mode (the four 3D faces of the 4D space spanned by the visible axes X, Y, Z and the active
// hidden axis N), and measure on the CPU (f64) the quantities the commentary relies on:
//   - the share of each slice (a ball of radius 0.95 h inside the cube of half size h) occupied by the body;
//   - symmetry scores: the Jaccard index |A ∩ T(A)| / |A ∪ T(A)| of the body A of each slice and its image under
//     the mirrors across the three coordinate planes and the rotations by 180, 120, 90, 72, 60 and 37 degrees about
//     the three local axes;
//   - the dimension of the linear span of orbits started in each slice (the effective dimension of the dynamics).
// Plan reference: 0. Plans/Atlas_HF8D_4Slices/Plan_v2.md (the new plates are defined in plates_v3.mjs).
// Input: the working copy of HyperFractal 8D (npm installed): --app <dir>, default %LOCALAPPDATA%\HF8D-studio.
// Output: 7. Results/Atlas_HF8D_4Slices/run_atlas_render_<timestamp>/ (images, plates.json, manifest.json); every
//         image is also copied to 1. Drafts/Images as soon as it is rendered.
// usage: node atlas_render_v2.mjs [--plates plates_v3.mjs] [--only R01,R02] [--app <dir>] [--size 1800x1200] [--samples 4]
import fs from 'fs';
import os from 'os';
import path from 'path';
import crypto from 'crypto';
import { createRequire } from 'module';
import { fileURLToPath, pathToFileURL } from 'url';
import { execSync } from 'child_process';

const HERE = path.dirname(fileURLToPath(import.meta.url));
const WS = path.resolve(HERE, '..', '..');
const argv = process.argv.slice(2);
const arg = (k, d) => {
  const i = argv.indexOf(`--${k}`);
  return i >= 0 ? argv[i + 1] : d;
};
const APP = path.resolve(arg('app', path.join(process.env.LOCALAPPDATA ?? '', 'HF8D-studio')));
const [W, H] = arg('size', '1800x1200').split('x').map(Number);
const SAMPLES = Number(arg('samples', '4'));
const only = arg('only', '') ? new Set(arg('only', '').split(',')) : null;
const stamp = new Date().toISOString().replace(/[:.]/g, '-').slice(0, 19);
// --results <dir>: another results root (pilot runs); --no-drafts: do not copy the images to 1. Drafts/Images
const OUT = path.join(arg('results', path.join(WS, '7. Results', 'Atlas_HF8D_4Slices')), `run_atlas_render_${stamp}`);
const TO_DRAFTS = !argv.includes('--no-drafts');
const IMG = path.join(OUT, 'images');
const DRAFT_IMG = path.join(WS, '1. Drafts', 'Images');
fs.mkdirSync(IMG, { recursive: true });
fs.mkdirSync(DRAFT_IMG, { recursive: true });

const req = createRequire(path.join(APP, 'package.json'));
// the ESM entry of Vite (require.resolve gives the deprecated CJS build)
const viteEsm = path.join(APP, 'node_modules', 'vite', 'dist', 'node', 'index.js');
const vite = await import(pathToFileURL(fs.existsSync(viteEsm) ? viteEsm : req.resolve('vite')).href);
const createServer = vite.createServer ?? vite.default?.createServer;
const pw = await import(pathToFileURL(req.resolve('playwright-core')).href);
const chromium = pw.chromium ?? pw.default?.chromium;
const PLATES_FILE = path.resolve(HERE, arg('plates', 'plates_v3.mjs'));
const { PLATES } = await import(pathToFileURL(PLATES_FILE).href);

const t0 = Date.now();
const log = fs.createWriteStream(path.join(OUT, 'log.txt'));
const say = (s) => {
  console.log(s);
  log.write(s + '\n');
};
const server = await createServer({ root: APP, configFile: path.join(APP, 'vite.config.ts'), server: { port: 5196, strictPort: false, hmr: false }, logLevel: 'error' });
await server.listen();
const browser = await chromium.launch({ channel: 'chrome', headless: true, args: ['--enable-gpu', '--ignore-gpu-blocklist', '--use-angle=d3d11'] });
const page = await browser.newPage({ viewport: { width: 1280, height: 800 } });
const pageErrors = [];
page.on('pageerror', (e) => pageErrors.push(e.message));
await page.goto(server.resolvedUrls.local[0]);
await page.evaluate(() => localStorage.clear());
await page.goto(server.resolvedUrls.local[0]);
await page.waitForFunction(() => window.__hf && window.__hf.useStore, null, { timeout: 60000 });
await page.waitForFunction(async () => !!(await import('/src/ui/actions.ts')).viewRefs.gl, null, { timeout: 60000, polling: 250 });
const glInfo = await page.evaluate(() => {
  const gl = document.createElement('canvas').getContext('webgl2');
  const ext = gl && gl.getExtension('WEBGL_debug_renderer_info');
  return gl ? gl.getParameter(ext ? ext.UNMASKED_RENDERER_WEBGL : gl.RENDERER) : 'no webgl2';
});
say(`HyperFractal 8D at ${APP}; WebGL: ${glInfo}; ${W}x${H}, ${SAMPLES} samples`);

const results = [];
for (const spec of PLATES) {
  if (only && !only.has(spec.id)) continue;
  const t = Date.now();
  let r;
  try {
    r = await page.evaluate(
      async ({ spec, W, H, SAMPLES }) => {
        const { defaultDocument3D, defaultColoring } = await import('/src/project/model.ts');
        const F8 = await import('/src/geometry/frame8.ts');
        const { prepareDocument, viewGlobals } = await import('/src/render/prepare.ts');
        const { viewRefs } = await import('/src/ui/actions.ts');
        const { buildCpuKernel } = await import('/src/render/kernel-js.ts');
        const { bakeGradient, cloneGradient } = await import('/src/color/gradient.ts');
        const { GRADIENT_PRESETS } = await import('/src/color/presets.ts');
        const { cameraFrom, quadAxes } = await import('/src/geometry/nav3d.ts');
        const AX = ['1', 'i', 'j', 'k', 'l', 'il', 'jl', 'kl'];
        const col = (c) => {
          const s = defaultColoring(c.file, c.entry);
          s.ref.params = { ...(c.params ?? {}) };
          if (c.density !== undefined) s.density = c.density;
          if (c.offset !== undefined) s.offset = c.offset;
          if (c.transfer) s.transfer = c.transfer;
          return s;
        };
        // ------------------------------------------------------------------ automatic constants
        // c: {auto: {dir, frac}} - on the ray of direction dir, frac times the distance s* at which the orbit of the
        // critical point 0 of z -> z*z + s dir stops being bounded (400 iterations, |z|^2 <= 100): connected Julia sets
        // near the boundary of the connectedness locus of the algebra
        const cd = await import('/spike/hf8d/cd8.ts');
        const { algebra8, PRODUCT_KINDS } = await import('/src/formula/algebras8.ts');
        const P = { ...spec.params };
        const algOf = () => {
          const id = Number(P.hf8_algebra ?? 0);
          const pre = algebra8(id);
          if (pre && pre.g) return { kind: pre.kind, g: pre.g, theta: pre.theta };
          return { kind: PRODUCT_KINDS[Number(P.hf8_kind ?? 0)] ?? 'cd', g: [Number(P.hf8_g1 ?? -1), Number(P.hf8_g2 ?? -1), Number(P.hf8_g3 ?? -1)], theta: (Number(P.hf8_theta ?? 120) * Math.PI) / 180 };
        };
        const resolved = {};
        for (const [key, v] of Object.entries(P))
          if (v && typeof v === 'object' && !Array.isArray(v) && v.auto) {
            const A = algOf();
            const u0 = [...v.auto.dir, 0, 0, 0, 0, 0, 0, 0, 0].slice(0, 8);
            const nu = Math.hypot(...u0);
            const u = u0.map((x) => x / nu);
            const bounded = (s) => {
              const c = u.map((x) => x * s);
              let z = [0, 0, 0, 0, 0, 0, 0, 0];
              for (let n = 0; n < 400; n++) {
                z = cd.add(cd.ssq(z, A), c);
                if (!(cd.abs2(z) <= 100)) return false;
              }
              return true;
            };
            let lo = 0, hi = 0;
            for (let s = 0.01; s <= 3; s += 0.01) {
              if (!bounded(s)) {
                hi = s;
                break;
              }
              lo = s;
            }
            if (hi === 0) hi = 3;
            for (let it = 0; it < 30; it++) {
              const m = 0.5 * (lo + hi);
              if (bounded(m)) lo = m;
              else hi = m;
            }
            P[key] = u.map((x) => +(x * lo * v.auto.frac).toFixed(6));
            resolved[key] = { sStar: +lo.toFixed(6), frac: v.auto.frac, value: P[key] };
          }
        // ------------------------------------------------------------------ the document
        const d = defaultDocument3D();
        d.title = spec.id;
        const l = d.layers[0];
        l.formula = { file: spec.file, entry: spec.entry, params: P };
        l.maxiter = spec.maxiter ?? 20;
        if (spec.gradient) l.gradient = cloneGradient(GRADIENT_PRESETS.find((g) => g.name === spec.gradient) ?? GRADIENT_PRESETS[0]);
        if (spec.outside) l.outside = col(spec.outside);
        if (spec.inside) l.inside = col(spec.inside);
        l.transforms = (spec.transforms ?? []).map((t) => ({ file: t.file, entry: t.entry, params: { ...(t.params ?? {}) }, enabled: true }));
        let frame;
        if (spec.frame) {
          // an explicit frame: the given vectors first, completed by canonical axes (Gram-Schmidt, det = +1)
          const zero = [0, 0, 0, 0, 0, 0, 0, 0];
          frame = F8.orthonormalize([...spec.frame.map((v) => [...v]), ...Array.from({ length: 8 - spec.frame.length }, () => [...zero])]);
        } else {
          frame = F8.axesFrame(spec.axes);
          for (const [a, b, deg] of spec.rotate ?? []) frame = F8.rotateFrameLocal(frame, a, b, (deg * Math.PI) / 180);
        }
        d.view.frame = frame;
        d.view.center = spec.center ? [...spec.center] : [0, 0, 0, 0, 0, 0, 0, 0];
        d.geometry = 'slice3d';
        d.slice.quad = true;
        d.slice.hiddenAxis = 0;
        d.slice.extent = spec.extent ?? 1.4;
        if (spec.camYaw !== undefined) d.slice.camYaw = spec.camYaw;
        if (spec.camPitch !== undefined) d.slice.camPitch = spec.camPitch;
        d.slice.camDist = spec.camDist ?? 3.3;
        d.image = { width: W, height: H };
        d.render.aaSamples = SAMPLES;
        const prep = prepareDocument(d, window.__hf.library);
        if (prep.problems.length) return { error: 'prepare: ' + prep.problems.map((p) => p.message).join('; ') };
        const entry = prep.layers[0].formula.entry;
        // ------------------------------------------------------------------ the image (GPU)
        const tg = performance.now();
        const px = await viewRefs.gl.renderOffscreen(d, prep, W, H, SAMPLES);
        const gpuMs = performance.now() - tg;
        const cv = document.createElement('canvas');
        cv.width = W;
        cv.height = H;
        const g = cv.getContext('2d');
        g.putImageData(new ImageData(new Uint8ClampedArray(px), W, H), 0, 0);
        // labels: the axes of each quarter and a tripod of the local axes (x right, y up, z towards the viewer)
        const names = spec.labels ?? frame.slice(0, 4).map((v) => F8.axisAlias(v) ?? '?');
        const qa = quadAxes(3);
        const perp = [names[3], names[2], names[1], names[0]];
        const cam = cameraFrom(d.slice.camYaw, d.slice.camPitch, 1);
        const E = [
          [1, 0, 0],
          [0, 1, 0],
          [0, 0, 1],
        ];
        const scr = E.map((e) => [e[0] * cam.right[0] + e[1] * cam.right[1] + e[2] * cam.right[2], e[0] * cam.up[0] + e[1] * cam.up[1] + e[2] * cam.up[2]]);
        const fs = Math.round(H / 38);
        g.textBaseline = 'top';
        for (let q = 0; q < 4; q++) {
          const x0 = q % 2 ? W / 2 : 0, y0 = q >= 2 ? H / 2 : 0;
          const ax = qa[q].map((k) => names[k]);
          g.font = `600 ${fs}px Segoe UI, Arial, sans-serif`;
          g.fillStyle = 'rgba(0,0,0,0.55)';
          const txt = `(${ax.join(', ')})   ⊥ ${perp[q]}`;
          g.fillRect(x0 + 8, y0 + 8, g.measureText(txt).width + 16, fs + 12);
          g.fillStyle = '#f2f2f2';
          g.fillText(txt, x0 + 16, y0 + 14);
          // tripod
          const ox = x0 + 26 + fs * 1.6, oy = y0 + H / 2 - 26 - fs * 1.6, L = fs * 1.9;
          const colors = ['#ff6b6b', '#6bff8e', '#6bb5ff'];
          for (let k = 0; k < 3; k++) {
            const ex = ox + scr[k][0] * L, ey = oy - scr[k][1] * L;
            g.strokeStyle = colors[k];
            g.lineWidth = Math.max(2, fs / 9);
            g.beginPath();
            g.moveTo(ox, oy);
            g.lineTo(ex, ey);
            g.stroke();
            g.font = `600 ${Math.round(fs * 0.85)}px Segoe UI, Arial, sans-serif`;
            g.fillStyle = colors[k];
            g.fillText(ax[k], ex + (scr[k][0] >= 0 ? 4 : -4 - g.measureText(ax[k]).width), ey - fs * 0.45);
          }
        }
        const jpg = cv.toDataURL('image/jpeg', 0.9);
        // ------------------------------------------------------------------ the measurements (CPU, f64)
        const G = { ...viewGlobals(d, 1, 1), randomseed: 0 };
        G.origin = [0, 0, 0, 0, 0, 0, 0, 0];
        G.ax = [0, 0, 0, 0, 0, 0, 0, 0];
        G.ay = [0, 0, 0, 0, 0, 0, 0, 0];
        const k = buildCpuKernel(prep, G, prep.layers.map((x) => bakeGradient(x.layer.gradient)));
        const out = new Float64Array(4);
        const tr = { sample: [0, 0, 0, 0, 0, 0, 0, 0], layers: [], maxOrbit: 0 };
        const C = d.view.center;
        const to8 = (axes, p) => {
          const X = [...C];
          for (let a = 0; a < 3; a++) for (let m = 0; m < 8; m++) X[m] += p[a] * frame[axes[a]][m];
          return X;
        };
        const inside = (X) => {
          for (let m = 0; m < 8; m++) G.origin[m] = X[m];
          tr.layers = [];
          k.shade(0, 0, 0, 0, out, 0, tr);
          return !!tr.layers[0] && !tr.layers[0].escaped;
        };
        // Halton points in the ball of radius 0.95 h
        const halton = (i, b) => {
          let f = 1, r = 0;
          while (i > 0) {
            f /= b;
            r += f * (i % b);
            i = Math.floor(i / b);
          }
          return r;
        };
        const R = 0.95 * d.slice.extent;
        const pts = [];
        for (let i = 1; pts.length < (spec.metricPoints ?? 2400); i++) {
          const p = [halton(i, 2) * 2 - 1, halton(i, 3) * 2 - 1, halton(i, 5) * 2 - 1];
          if (p[0] * p[0] + p[1] * p[1] + p[2] * p[2] <= 1) pts.push(p.map((v) => v * R));
        }
        const rot = (axis, deg) => {
          const c = Math.cos((deg * Math.PI) / 180), s = Math.sin((deg * Math.PI) / 180);
          const [a, b] = [0, 1, 2].filter((m) => m !== axis);
          return (p) => {
            const q = [...p];
            q[a] = c * p[a] - s * p[b];
            q[b] = s * p[a] + c * p[b];
            return q;
          };
        };
        const mir = (axis) => (p) => p.map((v, m) => (m === axis ? -v : v));
        const TRANS = [];
        for (let a = 0; a < 3; a++) TRANS.push([`M${'xyz'[a]}`, mir(a)]);
        for (let a = 0; a < 3; a++) for (const deg of [180, 120, 90, 72, 60, 37]) TRANS.push([`R${'xyz'[a]}${deg}`, rot(a, deg)]);
        const tm = performance.now();
        const slices = qa.map((axes) => {
          const A = pts.map((p) => inside(to8(axes, p)));
          const vol = A.filter(Boolean).length / A.length;
          const sym = {};
          for (const [name, T] of TRANS) {
            let inter = 0, uni = 0;
            pts.forEach((p, i) => {
              const b = inside(to8(axes, T(p)));
              if (A[i] && b) inter++;
              if (A[i] || b) uni++;
            });
            sym[name] = uni ? +(inter / uni).toFixed(4) : null;
          }
          // the dimension of the span of bounded orbits: six points of the body (orbits that escape early would give a
          // small rank only because they are short)
          const orbitDims = [];
          const tro = { sample: [0, 0, 0, 0, 0, 0, 0, 0], layers: [], maxOrbit: 24 };
          const inIdx = A.map((v, i) => (v ? i : -1)).filter((i) => i >= 0);
          for (let n = 0; n < Math.min(6, inIdx.length); n++) {
            const p = pts[inIdx[Math.floor((n * inIdx.length) / 6)]];
            const X = to8(axes, p);
            for (let m = 0; m < 8; m++) G.origin[m] = X[m];
            tro.layers = [];
            k.shade(0, 0, 0, 0, out, 0, tro);
            const o = tro.layers[0]?.orbit ?? [];
            const vecs = [];
            for (let j = 0; j + 8 <= o.length; j += 8) {
              const v = o.slice(j, j + 8);
              if (v.every(Number.isFinite) && Math.hypot(...v) < 50) vecs.push(v);
            }
            // Gram-Schmidt rank (relative tolerance)
            const basis = [];
            const scale = Math.max(1e-12, ...vecs.map((v) => Math.hypot(...v)));
            for (const v0 of vecs) {
              let v = [...v0];
              for (const b of basis) {
                const dp = v.reduce((s, x, m) => s + x * b[m], 0);
                v = v.map((x, m) => x - dp * b[m]);
              }
              const nv = Math.hypot(...v);
              if (nv > 1e-7 * scale) basis.push(v.map((x) => x / nv));
            }
            orbitDims.push(basis.length);
          }
          return { axes: axes.map((a) => names[a]), vol: +vol.toFixed(4), sym, orbitDims };
        });
        const metricMs = performance.now() - tm;
        const frame4 = frame.slice(0, 4).map((v) => v.map((x) => +x.toFixed(9)));
        return { jpg, resolved, frame4, gpuMs: Math.round(gpuMs), metricMs: Math.round(metricMs), lift: entry.lift ?? '2D', names, slices, warnings: entry.diagnostics.filter((x) => x.severity !== 'error').map((x) => x.message) };
      },
      { spec, W, H, SAMPLES },
    );
  } catch (e) {
    r = { error: String(e.message).slice(0, 500) };
  }
  if (r.error) {
    say(`${spec.id}  ERROR ${r.error}`);
    results.push({ ...spec, error: r.error });
    continue;
  }
  const name = `Atlas_${spec.id}_${spec.slug}.jpg`;
  const buf = Buffer.from(r.jpg.split(',')[1], 'base64');
  fs.writeFileSync(path.join(IMG, name), buf);
  // at once in the drafts, so that the plates can be followed while the run goes on
  if (TO_DRAFTS) fs.writeFileSync(path.join(DRAFT_IMG, name), buf);
  delete r.jpg;
  results.push({ ...spec, image: name, ...r });
  fs.writeFileSync(path.join(OUT, 'plates.json'), JSON.stringify(results, null, 1));
  const s0 = r.slices.map((s) => `${(s.vol * 100).toFixed(0)}%/d${Math.max(...s.orbitDims)}`).join(' ');
  say(`${spec.id}  ${name}  lift=${r.lift}  gpu ${r.gpuMs} ms, metrics ${r.metricMs} ms, total ${((Date.now() - t) / 1000).toFixed(1)} s  [${s0}]`);
}
await browser.close();
await server.close();

// ------------------------------------------------------------------ manifest
const sha = (f) => crypto.createHash('sha256').update(fs.readFileSync(f)).digest('hex');
let commit = 'unknown';
try {
  commit = execSync('git rev-parse HEAD', { cwd: APP, encoding: 'utf8' }).trim();
} catch {}
const outputs = fs.readdirSync(IMG).sort().map((f) => ({ file: `images/${f}`, sha256: sha(path.join(IMG, f)) }));
outputs.push({ file: 'plates.json', sha256: sha(path.join(OUT, 'plates.json')) });
const manifest = {
  script: 'atlas_render_v2.mjs',
  version: 2,
  timestamp: new Date().toISOString(),
  command: `node "2. Scripts/Atlas_HF8D_4Slices/atlas_render_v2.mjs" ${argv.join(' ')}`.trim(),
  duration_s: Math.round((Date.now() - t0) / 1000),
  environment: { node: process.version, os: `${os.type()} ${os.release()}`, cpu: os.cpus()[0]?.model, webgl: glInfo, application: `HyperFractal 8D 1.0 (${APP})`, commit },
  inputs: { plates: path.basename(PLATES_FILE), plates_sha256: sha(PLATES_FILE), image: `${W}x${H}, ${SAMPLES} samples per pixel, JPEG q 0.9` },
  outputs,
  conclusions: [`${results.filter((r) => !r.error).length} plates rendered, ${results.filter((r) => r.error).length} errors`, 'per plate: the body share of each slice, 21 Jaccard symmetry scores per slice and the span dimension of six orbits per slice (plates.json)'],
  limitations: [
    'The body is the escape set in maxiter iterations with the Euclidean bailout of the formula (a finite-iteration approximation of the filled Julia or Mandelbrot set).',
    'Symmetry scores are Monte Carlo estimates on about 2400 quasi-random points of a ball; scores near 1 (> 0.97) indicate a symmetry up to the sampling and the boundary, not a proof.',
    'Orbit span dimensions use a relative tolerance of 1e-7 and at most 24 orbit points before escape.',
    `Page errors: ${pageErrors.length ? pageErrors.slice(0, 3).join(' | ') : 'none'}`,
  ],
};
fs.writeFileSync(path.join(OUT, 'manifest.json'), JSON.stringify(manifest, null, 2));
say(`done: ${OUT}`);


==> anc/scripts/atlas_text_front_v1.py <==
"""Atlas_HF8D_4Slices - atlas_text_front_v1.py (version 1): front and back matter of the atlas (LaTeX)."""

FRONT = r"""\documentclass[10pt,a4paper]{amsart}
\usepackage[a4paper,top=16mm,bottom=16mm,left=17mm,right=17mm,headsep=5mm,footskip=8mm]{geometry}
\usepackage[T1]{fontenc}
\usepackage[utf8]{inputenc}
\usepackage{lmodern}
\usepackage{amsmath,amssymb,amsthm}
\usepackage{graphicx}
\usepackage{booktabs}
\usepackage{microtype}
\usepackage{xcolor}
\usepackage[colorlinks=true,linkcolor=blue!50!black,citecolor=green!40!black,urlcolor=blue!50!black]{hyperref}
\setcounter{tocdepth}{2}
\numberwithin{equation}{section}
\theoremstyle{plain}
\newtheorem{proposition}{Proposition}[section]
\newtheorem{theorem}[proposition]{Theorem}
\newtheorem{corollary}[proposition]{Corollary}
\theoremstyle{definition}
\newtheorem{definition}[proposition]{Definition}
\theoremstyle{remark}
\newtheorem{remark}[proposition]{Remark}
\newcommand{\OO}{\mathbb{O}}
\newcommand{\HH}{\mathbb{H}}
\newcommand{\CC}{\mathbb{C}}
\newcommand{\RR}{\mathbb{R}}
\newcommand{\n}{\mathrm{n}}
\newcommand{\re}{\operatorname{Re}}
\newcommand{\im}{\operatorname{Im}}
\setlength{\parskip}{0.35em}

\title[Four slices of eight-dimensional fractals]{Four Slices of Eight-Dimensional Fractals:\\ an Exploratory Atlas of Julia and Mandelbrot Sets over\\ Octonions, Para-Octonions and Okubo Algebras}
\author{D. Corradetti}
\address{Grupo de F\'\i sica Matem\'atica, Instituto Superior T\'ecnico, Av. Rovisco Pais, 1049-001 Lisboa, Portugal}
\email{danielecorradetti@tecnico.ulisboa.pt}
\address{Departamento de Matematica, Universidade do Algarve, Campus de Gambelas, 8005-139 Faro, Portugal}
\email{a55499@ualg.pt}
\date{Draft v1, 29 September 2026. Exploratory report.}
\keywords{Octonions; para-octonions; Okubo algebra; symmetric composition algebras; Julia sets; Mandelbrot sets; hypercomplex dynamics; visualization}
\subjclass[2020]{17A75; 17A20; 37F50; 37F10; 68U05}

\begin{document}
\begin{abstract}
Hypercomplex fractals have been drawn for more than forty years, but almost always over associative or alternative algebras, and almost always as a single three-dimensional section chosen for its beauty. In this work we present, to our knowledge for the first time, a systematic visual exploration of the dynamics of very simple maps --- the quadratic map, its Mandelbrot family, the cubic, the ``sandwich'', the bilateral and the logistic map, a sine map --- over the eight-dimensional real composition algebras: octonions, split-octonions, the degenerate semi-octonions, para-octonions and the compact and split Okubo algebras, together with the Petersson algebras that interpolate between para-octonions and Okubo. Every plate shows four mutually orthogonal three-dimensional sections at once, the faces of a four-dimensional box, so that the geometry of the algebra becomes readable in the differences between the quarters. Each plate is measured: the share of the section occupied by the filled set, its mirror and rotational symmetries, and the dimension spanned by the orbits. The result is quite surprising: the images are faithful witnesses of the algebra, and nearly every visual trait --- bodies of revolution, spheres, flat cylinders, hyperbolic horns, three-armed bodies, the sudden loss of every continuous symmetry --- can be traced back to an elementary identity of the algebra, which we state and prove. The Okubo algebra, which has no unit and no para-unit, appears as the algebra of broken revolutions, whose orbits genuinely explore all eight dimensions.
\end{abstract}

\maketitle
\tableofcontents
\clearpage

\section{Introduction and Motivation}

Since the pictures of Norton \cite{Norton} and the quaternionic Julia sets of Holbrook \cite{Holbrook} and of Hart, Sandin and Kauffman \cite{HSK}, the iteration of $z\mapsto z^2+c$ over algebras larger than the complex numbers has produced some of the most admired objects of mathematical visualization. The reason is simple and deep at the same time: a filled Julia set is an invariant object of the dynamics, and every symmetry of the algebra that commutes with the map is inherited by the picture. Griffin and Joshi were the first to iterate over the octonions \cite{GriffinJoshi}, Rochon and Garant-Pelletier developed a Fatou--Julia theory over bicomplex and multicomplex numbers \cite{Rochon,GarantRochon}, Senn discovered that over the hyperbolic numbers the Mandelbrot set becomes a square \cite{Senn}, and Crowe, Hasson, Rippon and Strain-Clark studied the ``Mandelbar'' set of $\bar z^2+c$ \cite{CHRS}. In all these works, however, the algebra is either associative or alternative, and the images are usually a single three-dimensional slice.

Real eight-dimensional composition algebras are a much richer landscape. Besides the \emph{octonions} $\OO$ and the \emph{split-octonions} $\OO_s$, the unital Hurwitz algebras, there are the \emph{symmetric composition algebras}: the \emph{para-octonions} $p\OO$ and $p\OO_s$, with product $x\bullet y=\bar x\bar y$, and the \emph{Okubo algebras} $\mathcal O$ and $\mathcal O_s$, discovered by Okubo in the search for a ``pseudo-octonionic'' structure behind $SU(3)$ \cite{Okubo} and characterized by Elduque and Myung \cite{ElduqueMyung,Elduque2015}. While octonions have a unit and para-octonions a para-unit, the Okubo algebra merely contains idempotent elements; it enjoys \emph{flexibility} instead of \emph{alternativity}, and its automorphism group is $SU(3)$ instead of $G_2$ \cite{Elduque2015,Elduque2018,CZ22,MCZ25}. A comparison of these algebras is summarized in Table~\ref{tab:algebras}. From a dynamical point of view the difference is dramatic: in a quadratic algebra such as $\OO$ the square $z^2=2\re(z)\,z-\n(z)$ never leaves the plane of $1$ and $z$, so that every orbit of $z^2+c$ lives in a three-dimensional subspace; in the Okubo algebra, on the contrary, $z_0$ and $c$ generate the whole algebra and the orbits genuinely explore eight dimensions.

\begin{table}[h]
\centering\footnotesize
\begin{tabular}{@{}llllll@{}}
\toprule
Algebra & Product & Unit & Identity & Automorphisms & Plates \\
\midrule
Octonions $\OO$ & Cayley--Dickson, $\gamma=(-1,-1,-1)$ & $1$ & alternative & $G_2$ (compact) & A01, B01, C01, \dots\\
Split-octonions $\OO_s$ & $\gamma=(-1,-1,1)$ or $(1,-1,-1)$ & $1$ & alternative & $G_{2(2)}$ & A02, A03, \dots\\
Semi-octonions & $\gamma=(-1,-1,0)$ (degenerate norm) & $1$ & alternative & non-reductive & A04, B04, D04\\
Para-octonions $p\OO$ & $x\bullet y=\bar x\,\bar y$ & para-unit & symmetric & $G_2$ & A05, B05, C02\\
Split para-octonions & $\bar x\,\bar y$, $\gamma_3=+1$ & para-unit & symmetric & $G_{2(2)}$ & A06, B06\\
Okubo $\mathcal O$ & $\tau(\bar x)\,\tau^2(\bar y)$, $\theta=120^\circ$ & none & symmetric & $SU(3)$ & A07, B07, C03\\
Split Okubo $\mathcal O_s$ & $\gamma_3=+1$, $\theta=120^\circ$ & none & symmetric & $SU(2,1)$ & A08, B08\\
Petersson, $\theta\ne0,120^\circ$ & $\tau_\theta(\bar x)\,\tau_\theta^{-1}(\bar y)$ & none & composition only & smaller & C04--C06, E\\
\bottomrule
\end{tabular}
\caption{\emph{Synoptic table of the eight-dimensional algebras of this atlas.} The Cayley--Dickson parameters $\gamma=(\gamma_1,\gamma_2,\gamma_3)$ are the squares $i^2,j^2,l^2$; $\tau_\theta$ is the Petersson twist of Section~\ref{sec:algebras}. The last column lists representative plates.}
\label{tab:algebras}
\end{table}

In this work we explore, systematically and in a comparative spirit, how these algebras shape the dynamics of \emph{very simple} maps. We deliberately avoid elaborate formulas: the quadratic map $z\mapsto z\diamond z+c$, where $\diamond$ is the product of the algebra, already tells most of the story. Around it we place its Mandelbrot family, the Mandelbar map, the cubic $(z\diamond z)\diamond z+c$, the ``sandwich'' $(z\diamond a)\diamond z+c$, the bilateral map $(a\diamond z)\diamond(z\diamond b)+c$, the logistic map $c\diamond(z-z\diamond z)$ and a sine map; we then vary the four-dimensional mappings applied to the sample point and the coloring algorithms. Every image is a \emph{four slices} view: the quarters show the four three-dimensional faces of the four-dimensional space spanned by three visible axes and one hidden axis. Two sections that should coincide by a symmetry appear side by side, and so do two sections that should differ; the images become an experiment.

The main output of this work is an atlas of 117 plates, each one commented in the light of the algebra and accompanied by measurements. A synoptic reading of the atlas is given in Section~\ref{sec:synthesis}; the elementary propositions that explain the pictures are collected in Section~\ref{sec:algebras}, with their proofs. Among the findings we single out the following.
\begin{itemize}
\item In the octonions and para-octonions, with a complex constant $c$, every section through $1$ and a direction orthogonal to $c$ is a \emph{body of revolution} and every section through the purely imaginary directions is a \emph{ball}: the dynamics is equivariant under the full orthogonal group $O(6)$, much larger than the stabilizer of $c$ in $G_2$ (Proposition~\ref{prop:equivariance}).
\item In the Okubo algebra the same map, with the same constant, loses every continuous symmetry outside the quaternions: only a finite group of half-turns survives (Proposition~\ref{prop:torus}), and the orbits span five to eight dimensions instead of three.
\item The Mandelbrot sets with seed $0$ are pulled back from a planar set by the pair $(\n(c),\n(c,c\diamond c))$. In the Okubo algebra the cubic form $\n(c,c\diamond c)$ is not a function of $\re c$ and $\n(c)$ alone, and the octonionic body of revolution becomes a three-armed body (Proposition~\ref{prop:okubocubic}).
\item The identities of symmetric composition algebras are visible at a glance: the sandwich and the cubic degenerate into perfect balls, identical in the para-octonions and in the Okubo algebra, and Kaplansky's trick $(1\diamond x)\diamond(y\diamond1)=xy$ turns the Okubo bilateral map into the octonionic Julia set (Propositions~\ref{prop:symmetric} and \ref{prop:kaplansky}).
\item The indefinite norm of the split algebras turns spheres into hyperboloids, bodies of revolution into horns and saddles; the degenerate semi-octonions produce exact cylinders; along the Petersson path a single angle, $\theta=90^\circ$, makes four different sections coincide in a perfect ball (Proposition~\ref{prop:theta90}).
\end{itemize}
In Sec.~\ref{sec:algebras} we review the algebras and prove the reading keys. In Sec.~\ref{sec:method} we describe the renderer, the four slices, the choice of the constants and the measurements. Sections~\ref{part:A}--\ref{part:P} contain the plates, one per page. Finally, in Sec.~\ref{sec:synthesis} we summarize the findings and discuss future developments.

\section{The algebras and the reading keys}\label{sec:algebras}

In this section we recall the eight-dimensional algebras used in the atlas, all realized on the same vector space $\RR^8$ with basis $1,i,j,k,l,il,jl,kl$, and we collect a small number of elementary facts that will be used, page after page, to read the plates. None of these facts is deep; their interest lies in the fact that each of them has a visible signature.

\subsection{Cayley--Dickson algebras with parameters}
Let $Q(\gamma_1,\gamma_2)$ be the quaternion-type algebra with basis $1,i,j,k=ij$, where $i^2=\gamma_1$, $j^2=\gamma_2$ and $ij=-ji$. Doubling it with a new unit $l$ such that $l^2=\gamma_3$, one obtains on $Q\oplus Ql$ the product
\begin{equation}\label{eq:cd}
(p+ql)(r+sl)=\big(pr+\gamma_3\,\bar s q\big)+\big(sp+q\bar r\big)l ,
\end{equation}
where the bar is the quaternionic conjugation. The resulting algebra $\OO(\gamma)$, $\gamma=(\gamma_1,\gamma_2,\gamma_3)$, is unital and quadratic: every element $x$ satisfies $x^2-2\re(x)\,x+\n(x)=0$, with the diagonal norm
\begin{equation}\label{eq:norm}
\n(x)=x\bar x=x_0^2-\gamma_1x_1^2-\gamma_2x_2^2+\gamma_1\gamma_2x_3^2-\gamma_3x_4^2+\gamma_1\gamma_3x_5^2+\gamma_2\gamma_3x_6^2-\gamma_1\gamma_2\gamma_3x_7^2 .
\end{equation}
For $\gamma=(-1,-1,-1)$ one recovers Cayley's octonions $\OO$; for $\gamma_3=+1$, or equivalently $\gamma_1=+1$, the split-octonions $\OO_s$, whose norm has signature $(4,4)$ and which contain zero divisors; for $\gamma_3=0$ the degenerate \emph{semi-octonions}. When all $\gamma_k$ are non-zero, $\OO(\gamma)$ is a composition algebra, i.e., $\n(xy)=\n(x)\n(y)$. The two realizations of the split-octonions used in the atlas are isomorphic as algebras, but they place the complex plane $\CC=\RR1\oplus\RR i$ differently: with $\gamma_3=+1$ the plane of $1$ and $i$ is still the complex plane, with $\gamma_1=+1$ it becomes the plane of the hyperbolic (split-complex) numbers.

\subsection{Para-Hurwitz and Petersson algebras}
In order to leave the realm of unital algebras without losing the composition property, one twists the product by involutions and automorphisms. The \emph{para-Hurwitz} product $x\bullet y=\bar x\,\bar y$ defines the para-octonions; the element $1$ becomes a \emph{para-unit}, $1\bullet x=x\bullet1=\bar x$. Petersson \cite{Petersson} observed that an automorphism $\tau$ of order three gives a new composition algebra with the product
\begin{equation}\label{eq:petersson}
x*y=\tau(\bar x)\,\tau^2(\bar y).
\end{equation}
Following the implementation of the renderer, we use the automorphisms $\tau_\theta(p+ql)=p+(u_\theta q)l$ with $u_\theta=\cos\theta+i\sin\theta$, and the product $\tau_\theta(\bar x)\,\tau_\theta^{-1}(\bar y)$. For $\theta=120^\circ$ the automorphism has order three and \eqref{eq:petersson} is the Okubo algebra, compact for $\gamma=(-1,-1,-1)$ and split for $\gamma_3=+1$; for $\theta=0$ it is the para-octonions. For a generic angle one still obtains a composition algebra, which is not symmetric; the family is a continuous path from para-octonions to Okubo.

Para-octonions and Okubo algebras are \emph{symmetric composition algebras}, i.e., they enjoy the identities
\begin{equation}\label{eq:symmetric}
(x*y)*x=x*(y*x)=\n(x)\,y .
\end{equation}
It is of paramount importance to notice that these identities, harmless in appearance, have drastic dynamical consequences.

\subsection{Reading keys}
We now state the propositions that explain the plates. The proofs are short; all identities were also verified numerically on random samples by the script \path{verify_propositions_v3.py} (Appendix~\ref{app:repro}).

\begin{proposition}\label{prop:equivariance}
Let $\diamond$ be the product of $\OO(\gamma)$ or of its para-Hurwitz algebra, and let $g$ be a linear map of $\RR^8$ fixing $1$ and preserving the norm \eqref{eq:norm}. Then $g(z\diamond z)=g(z)\diamond g(z)$. In particular, if $g(c)=c$, the map $z\mapsto z\diamond z+c$ commutes with $g$, its filled Julia set is $g$-invariant, and for the compact algebras and $c\in\CC$ the symmetry group contains $O(6)$ acting on the span of $j,k,l,il,jl,kl$.
\end{proposition}
\begin{proof}
Since $\OO(\gamma)$ is quadratic, $z^2=2\re(z)z-\n(z)$ and $\overline{z^2}=2\re(z)\bar z-\n(z)$. A norm-preserving map fixing $1$ preserves the polar form, hence the real part $\re z=\tfrac12\n(z,1)$, and commutes with the conjugation. The claim follows at once. \end{proof}

Proposition~\ref{prop:equivariance} is the key to the octonionic plates: the symmetry of $z^2+c$ is not the stabilizer of $c$ in $G_2$, which is $SU(3)$, but the much larger group $O(6)$. It follows that every section through $1$, $i$ and a third direction orthogonal to $c$ is the same body, that sections through $1$ and two directions orthogonal to $c$ are bodies of revolution, and --- by the next proposition --- that sections of purely imaginary vectors are balls. For the split algebras the group is a pseudo-orthogonal group, and circles of revolution become hyperbolas.

\begin{proposition}\label{prop:imaginary}
In $\OO(\gamma)$ and in its para-Hurwitz algebra, a purely imaginary $z$ satisfies $z\diamond z=-\n(z)$. Hence on the hyperplane $\re z_0=0$ the first iterate $z_1=c-\n(z_0)$ depends only on $\n(z_0)$, and the filled Julia set meets that hyperplane in a union of level sets of the norm: balls for the compact algebras, regions between hyperboloids for the split ones. In the Okubo algebra the identity fails.
\end{proposition}
\begin{proof}
If $\re z=0$ then $\bar z=-z$ and $z^2=-z\bar z=-\n(z)$; the para-Hurwitz square is $\overline{z^2}=-\n(z)$ as well. \end{proof}

\begin{proposition}\label{prop:span}
In $\OO(\gamma)$ and in the para-Hurwitz algebras, every orbit of $z\mapsto z\diamond z+c$ lies in the three-dimensional space spanned by $1$, $\im z_0$ and $\im c$; every orbit of the Mandelbrot map with seed $0$ lies in the plane of $1$ and $c$. In the symmetric composition algebras the Mandelbrot orbit with seed $0$ lies in the plane spanned by $c$ and $c\diamond c$.
\end{proposition}
\begin{proof}
The first two claims follow from $z^2=2\re(z)z-\n(z)$ by induction. For the third, \eqref{eq:symmetric} gives $c*(c*c)=(c*c)*c=\n(c)c$ and $(c*c)*(c*c)=\n(c,c*c)\,c-\n(c)\,c*c$, where $\n(x,y)=\n(x+y)-\n(x)-\n(y)$ is the polar form; so the span of $c$ and $c*c$ is invariant. \end{proof}

The escape of the seed-$0$ Mandelbrot orbit is therefore governed by the two invariants $\n(c)$ and $\n(c,c\diamond c)$, the coordinates of a planar map: all Mandelbrot sets of symmetric composition algebras are pulled back from one planar set. What distinguishes them is the geometry of the cubic form $c\mapsto\n(c,c\diamond c)$.

\begin{proposition}\label{prop:okubocubic}
In the para-octonions $\n(c,c\bullet c)=2c_0(c_0^2-3|\im c|^2)$ depends only on $c_0$ and $|\im c|$. In the Petersson algebra of angle $\theta$, for $c=c_0+ql$ with $c_0\in\RR$ and $q\in\HH$,
\begin{equation}\label{eq:okubocubic}
c*c=c_0^2-\bar q\,u_\theta^2\,q-2\cos\theta\;c_0\,q\,l ,\qquad \n(c,c*c)=2c_0\big(c_0^2-(\cos2\theta+2\cos\theta)\,|q|^2\big),
\end{equation}
which depends only on $c_0$ and $|q|$; but for general $c$ the Okubo cubic form is not a function of $c_0$ and $|\im c|$.
\end{proposition}
\begin{proof}
For the para-octonions $c\bullet c=\overline{c^2}=2c_0\bar c-\n(c)$, and $\n(c,\bar c)=2(c_0^2-|\im c|^2)$ gives the formula. For $c=c_0+ql$ one has $\tau(\bar c)=c_0-(uq)l$ and $\tau^{-1}(\bar c)=c_0-(\bar uq)l$; the product \eqref{eq:cd} with $\gamma_3=-1$ gives $c_0^2-\overline{(\bar uq)}(uq)-c_0(\bar u+u)\,q\,l$, which is \eqref{eq:okubocubic} since $\overline{\bar u q}=\bar q u$. The polar form with $c$ uses $\re(\bar q u^2 q)=\re(u^2)|q|^2$. The last claim is checked numerically on the plates F03 and F11, whose sections through $j$ are not bodies of revolution. \end{proof}

\begin{proposition}\label{prop:torus}
For every angle $\theta$ and every pair of unit complex numbers $a,b\in\CC$, the map $\varphi_{a,b}(p+ql)=ap\bar a+(bq\bar a)l$ is an automorphism of the Petersson algebra \eqref{eq:petersson}. The quaternions $\HH=\RR1\oplus\RR i\oplus\RR j\oplus\RR k$ form a subalgebra of every Petersson algebra, on which the product is $\bar x\,\bar y$.
\end{proposition}
\begin{proof}
The maps $\varphi_{a,b}$ are automorphisms of the octonions, they commute with the conjugation and with $\tau_\theta$ because $a,b,u_\theta$ lie in the commutative field $\CC$; hence they preserve \eqref{eq:petersson}. The automorphism $\tau_\theta$ fixes $\HH$ pointwise, so on $\HH$ the product is the para-quaternionic one. \end{proof}

This proposition sets the contrast between the octonionic and the Okubonic plates. With $c\in\CC$ the whole torus $\{\varphi_{a,b}\}$ fixes $c$, but it acts on the span of $j,k$ and of $l,il,jl,kl$ by rotations that move a three-dimensional section out of itself; only the half-turns with $a,b=\pm1,\pm i$ can leave a coordinate section invariant. The continuous symmetry that the octonions owe to Proposition~\ref{prop:equivariance} disappears, and the sections of the Okubo algebra through $l$ have only finitely many symmetries. The sections contained in $\HH$ coincide, on the contrary, with those of the para-octonions.

\begin{proposition}\label{prop:symmetric}
In a symmetric composition algebra the sandwich map satisfies $(z*a)*z+c=\n(z)\,a+c$ and the cubic map $(z*z)*z+c=\n(z)\,z+c$. The norms $t_n=\n(z_n)$ of a sandwich orbit obey the real quadratic recursion
\begin{equation}\label{eq:sandwich}
t_{n+1}=\n(a)\,t_n^2+\n(a,c)\,t_n+\n(c),
\end{equation}
conjugate to $s\mapsto s^2+c_{\mathrm{eff}}$ with $c_{\mathrm{eff}}=\n(a)\n(c)+\tfrac12\n(a,c)-\tfrac14\n(a,c)^2$. The filled set is the region $t_{\min}\le\n(z_0)\le t_{\max}$ of the real Julia interval, a ball in the compact case.
\end{proposition}
\begin{proof}
The first two identities are \eqref{eq:symmetric}. Taking norms of $z_{n+1}=t_na+c$ gives \eqref{eq:sandwich}, and the affine change $s=\n(a)t+\tfrac12\n(a,c)$ conjugates it to $s^2+c_{\mathrm{eff}}$. \end{proof}

\begin{proposition}[Kaplansky's trick]\label{prop:kaplansky}
In the para-octonions and in the Okubo algebra $(1*x)*(y*1)=xy$, the octonionic product. Hence the bilateral map with $a=b=1$ is conjugate to nothing: it \emph{is} the octonionic quadratic map.
\end{proposition}
\begin{proof}
For the para-octonions $(1\bullet x)\bullet(y\bullet1)=\bar{\bar x}\,\bar{\bar y}=xy$. For the Okubo algebra, $1*x=\tau^2(\bar x)$ and $y*1=\tau(\bar y)$, so $(1*x)*(y*1)=\tau(\tau^2(x))\,\tau^2(\tau(y))=xy$, since $\tau^3=1$. \end{proof}

\begin{proposition}\label{prop:theta90}
For $\theta=90^\circ$ and $x=x_0+ql$ with $x_0\in\RR$, $q\in\HH$, the Petersson square is $x*x=x_0^2+|q|^2$. Consequently every section contained in $\RR\oplus\HH l$ meets the filled Julia set of $z*z+c$ in the same ball.
\end{proposition}
\begin{proof}
Put $\cos\theta=0$ and $u^2=-1$ in \eqref{eq:okubocubic}. \end{proof}

\begin{proposition}\label{prop:rescaling}
For $\gamma_3<0$ the map $p+ql\mapsto p+\sqrt{-\gamma_3}\,ql$ is an isomorphism $\OO(\gamma_1,\gamma_2,\gamma_3)\to\OO(\gamma_1,\gamma_2,-1)$. For $\gamma_3=0$, $(p+ql)^2=p^2+2\re(p)\,q\,l$.
\end{proposition}
\begin{proof}
Both claims are direct substitutions in \eqref{eq:cd}. \end{proof}

The first half of Proposition~\ref{prop:rescaling} explains why, along the path $\gamma_3\in(-1,0)$, the octonionic bodies are simply stretched by $1/\sqrt{-\gamma_3}$ in the directions of $l$; the second half explains the semi-octonionic cylinders. The quaternionic part $p_n$ evolves autonomously as a quaternionic Julia set, while the $l$-part is driven linearly, $q_{n+1}=2\re(p_n)q_n+c_l$: on the hyperplane $\re p_0=0$ the first iterate forgets $q_0$ altogether, and the body is an exact cylinder along the $l$-directions.

\begin{remark}\label{rem:dual}
In the dual plane ($\gamma_1=0$) the orbit $z_n=x_n+y_ni$ of $z^2+c$ satisfies $y_n=c_1\,\partial x_n/\partial c_0$: the dual part is the parameter derivative of the real orbit. Near the period-doubling point $c_0=-3/4$ this derivative is large, and along the ray of plate D08 the critical orbit escapes in a small window $-0.7605<\re c<-0.7468$ around it (verified numerically).
\end{remark}

\begin{remark}\label{rem:mappings}
The four-dimensional mappings of the atlas (Part~M) are the transformations of HyperFractal Studio, which act on the first four coordinates $1,i,j,k$ of the eight-dimensional sample and leave $l,il,jl,kl$ untouched. A mapping that depends on the coordinate $k$ (``$W$'') is therefore the identity on sections with $x_3=0$; this explains why some mappings are invisible in some quarters.
\end{remark}

\section{Method}\label{sec:method}

\subsection{Four slices}
All images were rendered with HyperFractal~8D~1.0, an eight-dimensional extension of an Ultra Fractal-compatible explorer: every formula written for the complex plane is \emph{lifted} to $\RR^8$ by reading its complex variables as elements of the chosen algebra \cite{HF8D}. A frame is an orthonormal basis $E_0,\dots,E_7$ of $\RR^8$; the first three vectors are the visible axes $X,Y,Z$ and $E_3$ is the active hidden axis $N$. In the \emph{four slices} mode the image is divided into quarters, each showing a three-dimensional section through the center of the four-dimensional box spanned by $X,Y,Z,N$:
\begin{gather*}
\text{top left }(X,Y,Z)\perp N,\qquad \text{top right }(X,Y,N)\perp Z,\\
\text{bottom left }(X,Z,N)\perp Y,\qquad\text{bottom right }(Y,Z,N)\perp X .
\end{gather*}
In every quarter the first axis points to the right and forward, the second upwards and the third to the left and forward, as shown by the tripod in the corner; the label gives the three axes and the axis perpendicular to the section. The four frames used most often are $F_A=(1,i,j\,|\,l)$, $F_B=(1,l,il\,|\,jl)$, $F_C=(1,j,l\,|\,i)$ and $F_D=(i,j,l\,|\,il)$.

The body drawn in each quarter is the filled set of the map computed with the iteration count indicated on the plate: a point belongs to the body if its orbit does not escape the ball of squared radius $100$ (for the Mandelbrot maps the orbit of the seed with $c$ equal to the point). The surface is found by sphere tracing with a distance estimate derived from the escape potential, and it is colored by the \emph{outside} coloring evaluated near the surface, with soft shadows and ambient occlusion. The cube is the box of half size $h$ (the \emph{half-extent}); a body larger than the cube is cut by its faces, which then show flat cross-sections.

\subsection{Constants}
Most Julia sets are taken close to the boundary of their connectedness locus, where they are most articulate. The notation $c=0.97\,s^*$ means: on the ray of a fixed direction $d$, $s^*$ is the largest $s$ such that the orbit of the critical point $0$ of $z\mapsto z\diamond z+s d$ stays bounded for $400$ iterations, and $c$ is taken at $97\%$ of that distance. The two directions used are the complex direction $d_{\CC}\propto(-0.35,0.94)$ and a generic eight-dimensional direction $d_{\mathcal O}$ found by a parameter scan of the prototype HF8D~0.2. The same direction gives different constants in different algebras, since $s^*$ depends on the algebra. For $c\in\CC$ the critical orbit stays in $\CC$ in all these algebras; on $\CC$ the octonionic product is the complex one, while the para-octonionic and the Okubonic products coincide with $\bar z\,\bar w$ (Proposition~\ref{prop:torus}). This is why the para-octonions and the Okubo algebra share their constants in Parts~A and~C, and the octonions have a different one.

\subsection{Measurements}
Every plate is accompanied by a table, computed on the CPU in double precision on about $2400$ quasi-random points of the ball of radius $0.95h$ in each quarter:
\begin{itemize}
\item \emph{Body}: the share of the ball occupied by the filled set.
\item \emph{Mirrors} and \emph{Rotations}: the transformations $T$ of the local coordinates under which the body $A$ is invariant, in the sense that the Jaccard index $|A\cap T(A)|/|A\cup T(A)|$ is at least $0.97$. The mirrors are the reflections $x\mapsto-x$, $y\mapsto-y$, $z\mapsto-z$; the rotations are tested about the three local axes at $180^\circ,120^\circ,90^\circ,72^\circ,60^\circ$ and $37^\circ$, and ``all'' means that even the rotation by $37^\circ$ is a symmetry, i.e., a continuous symmetry up to sampling.
\item \emph{Orbit span}: the largest dimension of the linear span of the first 24 points of six bounded orbits started in the section (relative tolerance $10^{-7}$).
\end{itemize}
The measurements are estimates: a score above $0.97$ indicates a symmetry up to the resolution of the sampling, not a proof. They are, however, remarkably consistent with the propositions of Section~\ref{sec:algebras}; for instance the sandwich balls of Plate~I02 occupy $59\%$ of the ball of radius $1.52$, i.e., they have radius $1.274$, against the value $1.270$ predicted by Proposition~\ref{prop:symmetric}.

\subsection{How to read a plate}
Each plate consists of the image, a line with the map, the algebra, the constants, the frame, the half-extent, the number of iterations, the coloring and the mapping, the table of measurements and a commentary. The commentary always follows the same order: what is seen in the four quarters, which quarters coincide or differ, and which property of the algebra accounts for it, in comparison with the octonionic case whenever this is meaningful.
\clearpage
"""

BACK = r"""
\section{Synthesis}\label{sec:synthesis}

The atlas is, in essence, a long comparison with the octonionic case, and it can be summarized by a small number of visual signatures. Table~\ref{tab:signatures} collects them.

\begin{table}[h]
\centering\small
\begin{tabular}{@{}p{0.29\textwidth}p{0.33\textwidth}p{0.3\textwidth}@{}}
\toprule
Visual signature & Algebraic cause & Plates\\
\midrule
Identical quarters through $1,i$ & $O(6)$-equivariance of $z^2+c$ (Prop.~\ref{prop:equivariance}) & A01, A05, B01, B05, H07\\
Bodies of revolution about $1$ & rotations fixing $1$ and $c$ & A01, C01, F01, F02, G01\\
Balls in the imaginary quarter & $z^2=-\n(z)$ for $\re z=0$ (Prop.~\ref{prop:imaginary}) & A01, B05, E01, F01, H07\\
Hyperboloids, horns, saddles & indefinite norm, zero divisors & A02, A06, B02, D05--D07, F05, I05\\
Hyperbolic square Mandelbrot & split-complex plane ($i^2=+1$) & A03, F08, L04\\
Exact cylinders & $\gamma_3=0$: $q_{n+1}=2\re(p_n)q_n+c_l$ (Prop.~\ref{prop:rescaling}) & A04, B04, D04, F07, L03, P01, P02\\
Stretched bodies & $\gamma_3<0$ is a rescaled octonion algebra & D02, D03, P03\\
Loss of every continuous symmetry & only a finite subgroup of the torus fixes a section (Prop.~\ref{prop:torus}) & A07, C03, C08, B07\\
Orbits spanning 5--8 dimensions & $z_0,c$ generate the Okubo algebra & A07, B07, C08, E02--E06, F11\\
Three-armed Mandelbrot sections & Okubo cubic form (Prop.~\ref{prop:okubocubic}) & F03, F06, F11\\
Perfect balls, identical in para and Okubo & $(z*a)*z=\n(z)a$, $(z*z)*z=\n(z)z$ (Prop.~\ref{prop:symmetric}) & H02, H03, H06, I02, I03\\
Okubo map equal to octonion map & Kaplansky's trick (Prop.~\ref{prop:kaplansky}) & J01, J02\\
Four identical balls at $\theta=90^\circ$ & $x*x=x_0^2+|q|^2$ (Prop.~\ref{prop:theta90}) & E04\\
Tricorn of revolution & $x\bullet x=\overline{x^2}$ & F02, G01, A05\\
\bottomrule
\end{tabular}
\caption{\emph{Synoptic table of the visual signatures of the atlas} and of the algebraic properties that account for them.}
\label{tab:signatures}
\end{table}

\subsection*{Conclusions and Future Developments}
In this work we have presented an exploratory atlas of the dynamics of very simple maps over the real eight-dimensional composition algebras, drawn in a four-slices mode that displays four orthogonal sections at once and measured quarter by quarter. It is mesmerizing and surprising how faithfully the pictures report the algebra: nearly every trait of the images --- the coincidence of two quarters, a body of revolution, a sphere, a cylinder, a hyperbolic horn, a three-armed body --- is the visible trace of an identity that can be stated in one line. The octonions, with their quadratic structure, appear as the algebra of revolutions, whose dynamics is equivariant under a group much larger than $G_2$; the para-octonions are their mirror image, with tricorns in place of Mandelbrot sets; the Okubo algebra, which has no unit and no para-unit, appears as the algebra of broken revolutions, whose orbits genuinely explore all eight dimensions and whose Mandelbrot sets are shaped by a cubic form.

The present atlas is exploratory, and its scope must be stated with care. The measurements are sampled estimates; the propositions explain the symmetries that are seen, but we have not proved that no further symmetry exists; the four-dimensional mappings act only on the first four coordinates; the Julia sets are approximated by a finite number of iterations. It would be then definitely interesting to analyze whether the connectedness loci of the Okubo algebra, which are pulled back from a single planar set, admit a complete description in terms of the invariants $\n(c)$ and $\n(c,c*c)$, and whether the finite symmetry groups observed in the Okubonic sections can be classified in terms of the stabilizers of $c$ in $SU(3)$. Equally intriguing is the Petersson path: the ball at $\theta=90^\circ$ suggests that other exceptional angles may simplify the dynamics on selected subspaces. The next steps of our investigation will clearly include a quantitative study of these loci, an eight-dimensional version of the mappings, and the extension of the atlas to the Albert algebras built over the Okubo algebra, that we plan to cover in a forthcoming work.

\section*{Use of Generative AI}
The implementation of the rendering, measurement and verification scripts listed in Appendix~\ref{app:repro}, the production of the plates and a first draft of the commentaries were carried out with AI assistance (Claude Opus, Anthropic) under the author's direction; all scripts and results must be independently inspected, run and validated by the author before any use of this draft. AI tools were also used for language editing during manuscript preparation. The author takes full responsibility for the content of this article.

\appendix
\section{Reproducibility}\label{app:repro}
The plates were produced by the scripts of \texttt{2.~Scripts/}\path{Atlas_HF8D_4Slices}, whose \path{README.md} documents the commands:
\begin{itemize}
\item \path{plates_v1.mjs} and \path{plates_v2.mjs}: the specification of the plates (v2 moves Plate P02 to the frame $F_A$);
\item \path{atlas_render_v1.mjs}: rendering and measurements. The rendering uses WebGL~2 on an NVIDIA RTX 4070 SUPER through ANGLE/Direct3D~11, at $1800\times1200$ pixels with $4$ samples per pixel; the measurements run on the CPU in double precision;
\item \path{verify_propositions_v3.py}: numerical verification of the identities of Section~\ref{sec:algebras} on random samples (numpy, double precision), with the certified algebra of the HF8D~0.2 prototype;
\item \path{summarize_v1.py} and \path{build_atlas_v1.py}: digest of the measurements, assembly and compilation of this document.
\end{itemize}
The recorded runs are in \texttt{7.~Results/}\path{Atlas_HF8D_4Slices}. Each one has a \path{manifest.json} with the command, the environment, the commit of HyperFractal~8D, the input and output hashes, the conclusions and the limitations.
\begin{itemize}
\item \path{run_atlas_render_2026-09-29T17-56-41}: the 116 plates of \path{plates_v1.mjs} (Plate P02 of this run is superseded);
\item \path{run_atlas_render_2026-09-29T18-06-48}: Plate P02 in the frame $F_A$;
\item \path{run_verify_propositions_2026-09-29T18-30-40}: 21 checks, all passed (the runs \path{...T18-29-48} and \path{...T18-31-18} give the same \path{results.json}; the manifest of the first one quotes the command of version~2 by mistake).
\end{itemize}
Two earlier verification runs document a correction. Run \path{...T17-59-45} (version~1) recorded one failure, the conjecture that in the dual plane the critical orbit escapes exactly at $\re c=-3/4$; the corrected statement is Remark~\ref{rem:dual}, checked by version~2 in \path{...T18-01-45}. The renderer is the application HyperFractal~8D~1.0 (\texttt{2.~Scripts/}\path{hf8d-studio}), whose eight-dimensional shaders were verified against its double-precision CPU kernel on 270 scenes (\texttt{7.~Results/}\path{HF8D/2026-09-29T17-05-08_hf8d-v1-gpu}).

\begin{thebibliography}{99}
\bibitem{Baez} J.~C.~Baez, \emph{The octonions}, Bull. Amer. Math. Soc. \textbf{39} (2002) 145--205.
\bibitem{CHRS} W.~D.~Crowe, R.~Hasson, P.~J.~Rippon, P.~E.~D.~Strain-Clark, \emph{On the structure of the Mandelbar set}, Nonlinearity \textbf{2} (1989) 541--553.
\bibitem{ConwaySmith} J.~H.~Conway, D.~A.~Smith, \emph{On Quaternions and Octonions}, A K Peters, Natick, 2003.
\bibitem{CMZ24} D.~Corradetti, A.~Marrani, F.~Zucconi, \emph{A minimal and non-alternative realisation of the Cayley plane}, Ann. Univ. Ferrara \textbf{70} (2024) 681--730.
\bibitem{CZ22} D.~Corradetti, F.~Zucconi, \emph{A geometrical interpretation of Okubo Spin group}, J. Geom. Phys. \textbf{182} (2022) 104641.
\bibitem{ElduqueMyung} A.~Elduque, H.~C.~Myung, \emph{On Okubo algebras}, in: From Symmetries to Strings: Forty Years of Rochester Conferences, World Scientific, 1990, 299--310.
\bibitem{Elduque2015} A.~Elduque, \emph{Okubo algebras: automorphisms, derivations and idempotents}, Contemp. Math. \textbf{652} (2015) 61--73.
\bibitem{Elduque2018} A.~Elduque, \emph{Order 3 elements in $G_2$ and idempotents in symmetric composition algebras}, Canad. J. Math. \textbf{70} (2018) 1038--1075.
\bibitem{ElduqueComp} A.~Elduque, \emph{Composition algebras}, in: Algebra and Applications I: Non-associative Algebras and Categories, ISTE-Wiley, London, 2021.
\bibitem{GarantRochon} V.~Garant-Pelletier, D.~Rochon, \emph{On a generalized Fatou--Julia theorem in multicomplex spaces}, Fractals \textbf{17} (2009) 241--255.
\bibitem{GriffinJoshi} C.~Griffin, G.~C.~Joshi, \emph{Octonionic Julia sets}, Chaos Solitons Fractals \textbf{2} (1992) 11--24.
\bibitem{HSK} J.~C.~Hart, D.~J.~Sandin, L.~H.~Kauffman, \emph{Ray tracing deterministic 3-D fractals}, Computer Graphics (SIGGRAPH '89) \textbf{23} (1989) 289--296.
\bibitem{HF8D} HyperFractal 8D 1.0, an eight-dimensional fractal explorer (2026), \texttt{2. Scripts/hf8d-studio} of this project.
\bibitem{Holbrook} J.~A.~R.~Holbrook, \emph{Quaternionic Fatou--Julia sets}, Ann. Sci. Math. Qu\'ebec \textbf{11} (1987) 79--94.
\bibitem{MCZ25} A.~Marrani, D.~Corradetti, F.~Zucconi, \emph{Physics with non-unital algebras? An invitation to the Okubo algebra}, J. Phys. A: Math. Theor. \textbf{58} (2025) 075202.
\bibitem{McCrimmon} K.~McCrimmon, \emph{A Taste of Jordan Algebras}, Universitext, Springer, New York, 2004.
\bibitem{Milnor} J.~Milnor, \emph{Dynamics in One Complex Variable}, 3rd ed., Annals of Mathematics Studies 160, Princeton University Press, 2006.
\bibitem{Norton} A.~Norton, \emph{Generation and display of geometric fractals in 3-D}, Computer Graphics (SIGGRAPH '82) \textbf{16} (1982) 61--67.
\bibitem{Okubo} S.~Okubo, \emph{Pseudo-quaternion and pseudo-octonion algebras}, Hadronic J. \textbf{1} (1978) 1250--1278.
\bibitem{Petersson} H.~P.~Petersson, \emph{Eine Identit\"at f\"unften Grades, der gewisse Isotope von Kompositions-Algebren gen\"ugen}, Math. Z. \textbf{109} (1969) 217--238.
\bibitem{Rochon} D.~Rochon, \emph{A generalized Mandelbrot set for bicomplex numbers}, Fractals \textbf{8} (2000) 355--368.
\bibitem{Senn} P.~Senn, \emph{The Mandelbrot set for binary numbers}, Am. J. Phys. \textbf{58} (1990) 1018.
\end{thebibliography}
\end{document}
"""


==> anc/scripts/atlas_text_front_v2.py <==
"""Atlas_HF8D_4Slices - atlas_text_front_v2.py (version 2): front and back matter of the atlas, now the public supplement
of the research article Atlas_HF8D_4Slices_v2 (LaTeX). Changes from v1, after the referee report of 2026-09-30: the
wrong claims on the Okubo symmetries ("broken revolutions", "only half-turns") are replaced by the root decomposition of
Theorem A; the universal symmetry z -> -z, the anti-automorphism sigma, the Weyl walls and the subspace W at theta = 90
are added to the reading keys; the Mandelbrot sets are read through Theorem B (tricorn); Kaplansky's trick is restated;
the measurements are those of measure_v2.py (1e5 points, 95% intervals, exact/approximate, generated subalgebra).
The labels of v1 are kept, so that the commentaries can refer to the same reading keys."""

FRONT = r"""\documentclass[10pt,a4paper]{amsart}
\usepackage[a4paper,top=16mm,bottom=16mm,left=17mm,right=17mm,headsep=5mm,footskip=8mm]{geometry}
\usepackage[T1]{fontenc}
\usepackage[utf8]{inputenc}
\usepackage{lmodern}
\usepackage{amsmath,amssymb,amsthm}
\usepackage{graphicx}
\usepackage{booktabs}
\usepackage{microtype}
\usepackage{xcolor}
\usepackage[colorlinks=true,linkcolor=blue!50!black,citecolor=green!40!black,urlcolor=blue!50!black]{hyperref}
\setcounter{tocdepth}{2}
\numberwithin{equation}{section}
\theoremstyle{plain}
\newtheorem{proposition}{Proposition}[section]
\newtheorem{theorem}[proposition]{Theorem}
\newtheorem{corollary}[proposition]{Corollary}
\theoremstyle{definition}
\newtheorem{definition}[proposition]{Definition}
\theoremstyle{remark}
\newtheorem{remark}[proposition]{Remark}
\newcommand{\OO}{\mathbb{O}}
\newcommand{\HH}{\mathbb{H}}
\newcommand{\CC}{\mathbb{C}}
\newcommand{\RR}{\mathbb{R}}
\newcommand{\n}{\mathrm{n}}
\newcommand{\re}{\operatorname{Re}}
\newcommand{\im}{\operatorname{Im}}
\setlength{\parskip}{0.35em}

\title[Four slices of eight-dimensional fractals]{Four Slices of Eight-Dimensional Fractals:\\ an Atlas of Julia and Mandelbrot Sets over\\ Octonions, Para-Octonions and Okubo Algebras}
\author{D. Corradetti}
\address{Grupo de F\'\i sica Matem\'atica, Instituto Superior T\'ecnico, Av. Rovisco Pais, 1049-001 Lisboa, Portugal}
\email{danielecorradetti@tecnico.ulisboa.pt}
\address{Departamento de Matematica, Universidade do Algarve, Campus de Gambelas, 8005-139 Faro, Portugal}
\email{a55499@ualg.pt}
\date{Supplement v2, 30 September 2026, to the article \emph{Symmetry and Invariant Theory of Quadratic Dynamics over Eight-Dimensional Composition Algebras}.}
\keywords{Octonions; para-octonions; Okubo algebra; symmetric composition algebras; Julia sets; Mandelbrot sets; hypercomplex dynamics; visualization}
\subjclass[2020]{17A75; 17A20; 37F50; 37F10; 68U05}

\begin{document}
\begin{abstract}
Hypercomplex fractals have been drawn for more than forty years, but almost always over associative or alternative algebras, and almost always as a single three-dimensional section chosen for its beauty. In this work we present, to our knowledge for the first time, a systematic visual exploration of the dynamics of very simple maps --- the quadratic map, its Mandelbrot family, the cubic, the ``sandwich'', the bilateral and the logistic map, a sine map --- over the eight-dimensional real composition algebras: octonions, split-octonions, the degenerate semi-octonions, para-octonions and the compact and split Okubo algebras, together with the Petersson algebras that interpolate between para-octonions and Okubo. Every plate shows four mutually orthogonal three-dimensional sections at once, the faces of a four-dimensional box, so that the geometry of the algebra becomes readable in the differences between the quarters. Each plate is measured on $10^5$ points per quarter: the share of the section occupied by the filled set, the Jaccard indices of mirrors and rotations with $95\%$ intervals, separated into exact and approximate symmetries, and the dimension of the subalgebra generated by the orbit. The result is quite surprising: the images are faithful witnesses of the algebra, and nearly every visual trait --- bodies of revolution, spheres, flat cylinders, hyperbolic horns, three-armed bodies --- can be traced back to an elementary identity of the algebra. This atlas is the experimental base, and the public supplement, of the companion article, where the symmetries of the Okubonic Julia sets are derived from the root decomposition of $\mathfrak{su}(3)$ (Theorem~A) and the seed-$0$ Mandelbrot sets are identified with pull-backs of the tricorn (Theorem~B). Seventeen new plates, R01--R17, were rendered after these statements were formulated, in order to test them. The Okubo algebra, which has no unit and no para-unit, appears as the algebra of the torus: its revolutions are not broken but displaced to the root planes.
\end{abstract}

\maketitle
\tableofcontents
\clearpage

\section{Introduction and Motivation}

Since the pictures of Norton \cite{Norton} and the quaternionic Julia sets of Holbrook \cite{Holbrook} and of Hart, Sandin and Kauffman \cite{HSK}, the iteration of $z\mapsto z^2+c$ over algebras larger than the complex numbers has produced some of the most admired objects of mathematical visualization. The reason is simple and deep at the same time: a filled Julia set is an invariant object of the dynamics, and every symmetry of the algebra that commutes with the map is inherited by the picture. Griffin and Joshi were the first to iterate over the octonions \cite{GriffinJoshi}, Rochon and Garant-Pelletier developed a Fatou--Julia theory over bicomplex and multicomplex numbers \cite{Rochon,GarantRochon}, Senn discovered that over the hyperbolic numbers the Mandelbrot set becomes a square \cite{Senn}, and Crowe, Hasson, Rippon and Strain-Clark studied the ``Mandelbar'' set of $\bar z^2+c$ \cite{CHRS}. A concise overview of hypercomplex fractals is Katunin's monograph \cite{Katunin17}. In all these works, however, the algebra is either associative or alternative, and the images are usually a single three-dimensional slice.

Real eight-dimensional composition algebras are a much richer landscape. Besides the \emph{octonions} $\OO$ and the \emph{split-octonions} $\OO_s$, the unital Hurwitz algebras, there are the \emph{symmetric composition algebras}: the \emph{para-octonions} $p\OO$ and $p\OO_s$, with product $x\bullet y=\bar x\bar y$, and the \emph{Okubo algebras} $\mathcal O$ and $\mathcal O_s$, discovered by Okubo in the search for a ``pseudo-octonionic'' structure behind $SU(3)$ \cite{Okubo} and characterized by Elduque and Myung \cite{ElduqueMyung,Elduque2015}. While octonions have a unit and para-octonions a para-unit, the Okubo algebra merely contains idempotent elements; it enjoys \emph{flexibility} instead of \emph{alternativity}, and its automorphism group is $PSU(3)$ instead of $G_2$ \cite{Elduque2015,Elduque2018,CZ22,MCZ25}. A comparison of these algebras is summarized in Table~\ref{tab:algebras}. From a dynamical point of view the difference is dramatic: in a quadratic algebra such as $\OO$ the square $z^2=2\re(z)\,z-\n(z)$ never leaves the plane of $1$ and $z$, so that every orbit of $z^2+c$ lives in a three-dimensional subspace; in the Okubo algebra, on the contrary, $z_0$ and $c$ generically generate the whole algebra and the orbits genuinely explore eight dimensions.

\begin{table}[h]
\centering\footnotesize
\begin{tabular}{@{}llllll@{}}
\toprule
Algebra & Product & Unit & Identity & Automorphisms & Plates \\
\midrule
Octonions $\OO$ & Cayley--Dickson, $\gamma=(-1,-1,-1)$ & $1$ & alternative & $G_2$ (compact) & A01, B01, C01, \dots\\
Split-octonions $\OO_s$ & $\gamma=(-1,-1,1)$ or $(1,-1,-1)$ & $1$ & alternative & $G_{2(2)}$ & A02, A03, \dots\\
Semi-octonions & $\gamma=(-1,-1,0)$ (degenerate norm) & $1$ & alternative & non-reductive & A04, B04, D04\\
Para-octonions $p\OO$ & $x\bullet y=\bar x\,\bar y$ & para-unit & symmetric & $G_2$ & A05, B05, C02\\
Split para-octonions & $\bar x\,\bar y$, $\gamma_3=+1$ & para-unit & symmetric & $G_{2(2)}$ & A06, B06\\
Okubo $\mathcal O$ & $\tau(\bar x)\,\tau^2(\bar y)$, $\theta=120^\circ$ & none & symmetric & $PSU(3)$ & A07, B07, C03, R01--R09\\
Split Okubo $\mathcal O_s$ & $\gamma_3=+1$, $\theta=120^\circ$ & none & symmetric & $PSU(2,1)$ & A08, B08\\
Petersson, $\theta\ne0,\pm120^\circ$ & $\tau_\theta(\bar x)\,\tau_\theta^{-1}(\bar y)$ & none & composition only & $\dim 4$ & C04--C06, E, R10--R16\\
\bottomrule
\end{tabular}
\caption{\emph{Synoptic table of the eight-dimensional algebras of this atlas.} The Cayley--Dickson parameters $\gamma=(\gamma_1,\gamma_2,\gamma_3)$ are the squares $i^2,j^2,l^2$; $\tau_\theta$ is the Petersson twist of Section~\ref{sec:algebras}. The last column lists representative plates.}
\label{tab:algebras}
\end{table}

In this work we explore, systematically and in a comparative spirit, how these algebras shape the dynamics of \emph{very simple} maps. We deliberately avoid elaborate formulas: the quadratic map $z\mapsto z\diamond z+c$, where $\diamond$ is the product of the algebra, already tells most of the story. Around it we place its Mandelbrot family, the Mandelbar map, the cubic $(z\diamond z)\diamond z+c$, the ``sandwich'' $(z\diamond a)\diamond z+c$, the bilateral map $(a\diamond z)\diamond(z\diamond b)+c$, the logistic map $c\diamond(z-z\diamond z)$ and a sine map; we then vary the four-dimensional mappings applied to the sample point and the coloring algorithms. Every image is a \emph{four slices} view: the quarters show the four three-dimensional faces of the four-dimensional space spanned by three visible axes and one hidden axis. Two sections that should coincide by a symmetry appear side by side, and so do two sections that should differ; the images become an experiment.

The main output of this work is an atlas of $134$ plates, each one commented in the light of the algebra and accompanied by measurements: the $117$ plates of the first version, whose commentaries were checked again against the images and corrected, and the $17$ plates of Part~R, which test the predictions of the companion article. A synoptic reading of the atlas is given in Section~\ref{sec:synthesis}; the elementary propositions that explain the pictures are collected in Section~\ref{sec:algebras}, with their proofs, and the two theorems that govern the Okubo algebra are proved in the article \cite{Article}. Among the findings we single out the following.
\begin{itemize}
\item In the octonions and para-octonions, with a complex constant $c$, every section through $1$ and a direction orthogonal to $c$ is a \emph{body of revolution} and every section through the purely imaginary directions is a \emph{ball}: the dynamics is equivariant under the full orthogonal group $O(6)$, much larger than the stabilizer of $c$ in $G_2$ (Proposition~\ref{prop:equivariance}).
\item In the Okubo algebra, with the same constant, the frames $F_A$ and $F_C$ show no body of revolution outside the quaternions. The continuous symmetry, however, is not lost: a two-dimensional torus fixes $c$ and rotates the three root planes $V_1=\langle j,k\rangle$, $V_2=\langle l,il\rangle$, $V_3=\langle jl,kl\rangle$ of $\mathfrak{su}(3)$, and exactly the coordinate sections that contain a root plane are bodies of revolution (Proposition~\ref{prop:torus}, Plates~R01--R03). On the Weyl walls the symmetry grows to $U(2)$ (Plates~R05--R08), and for a generic constant the revolutions reappear in a frame adapted to the stabilizer (Plate~R09).
\item The Mandelbrot sets with seed $0$ are pulled back from a planar set by the pair $(\n(c),\n(c,c\diamond c))$: in the compact symmetric composition algebras this set is the tricorn, and the three arms of the Okubonic sections are the three arms of the tricorn, redistributed by $PSU(3)$ (Proposition~\ref{prop:okubocubic}).
\item The identities of symmetric composition algebras are visible at a glance: the sandwich degenerates into perfect balls and the cubic into bodies of revolution about the direction of $c$, identical in the para-octonions and in the Okubo algebra, and every bilateral map is an octonionic quadratic map in disguise, Kaplansky's trick $(1\diamond x)\diamond(y\diamond1)=xy$ being the special case $a=b=1$ (Propositions~\ref{prop:symmetric} and \ref{prop:kaplansky}).
\item The indefinite norm of the split algebras turns spheres into hyperboloids, bodies of revolution into horns and saddles; the degenerate semi-octonions produce exact cylinders; along the Petersson path a single angle, $\theta=90^\circ$, makes four different sections coincide in a perfect ball and produces exact revolutions that no automorphism explains (Proposition~\ref{prop:theta90}).
\item Every filled Julia set of an even map is centrally symmetric, $z\mapsto-z$ being a symmetry of $z\diamond z+c$ in every algebra; in the sections through the origin every mirror is a half-turn composed with it (Remark~\ref{rem:minus}).
\end{itemize}
In Sec.~\ref{sec:algebras} we review the algebras and prove the reading keys. In Sec.~\ref{sec:method} we describe the renderer, the four slices, the choice of the constants and the measurements, and we list the corrections with respect to the first version. Sections~\ref{part:A}--\ref{part:R} contain the plates, one per page. Finally, in Sec.~\ref{sec:synthesis} we summarize the findings.

\section{The algebras and the reading keys}\label{sec:algebras}

In this section we recall the eight-dimensional algebras used in the atlas, all realized on the same vector space $\RR^8$ with basis $1,i,j,k,l,il,jl,kl$, and we collect a small number of elementary facts that will be used, page after page, to read the plates. None of these facts is deep; their interest lies in the fact that each of them has a visible signature.

\subsection{Cayley--Dickson algebras with parameters}
Let $Q(\gamma_1,\gamma_2)$ be the quaternion-type algebra with basis $1,i,j,k=ij$, where $i^2=\gamma_1$, $j^2=\gamma_2$ and $ij=-ji$. Doubling it with a new unit $l$ such that $l^2=\gamma_3$, one obtains on $Q\oplus Ql$ the product
\begin{equation}\label{eq:cd}
(p+ql)(r+sl)=\big(pr+\gamma_3\,\bar s q\big)+\big(sp+q\bar r\big)l ,
\end{equation}
where the bar is the quaternionic conjugation. The resulting algebra $\OO(\gamma)$, $\gamma=(\gamma_1,\gamma_2,\gamma_3)$, is unital and quadratic: every element $x$ satisfies $x^2-2\re(x)\,x+\n(x)=0$, with the diagonal norm
\begin{equation}\label{eq:norm}
\n(x)=x\bar x=x_0^2-\gamma_1x_1^2-\gamma_2x_2^2+\gamma_1\gamma_2x_3^2-\gamma_3x_4^2+\gamma_1\gamma_3x_5^2+\gamma_2\gamma_3x_6^2-\gamma_1\gamma_2\gamma_3x_7^2 .
\end{equation}
For $\gamma=(-1,-1,-1)$ one recovers Cayley's octonions $\OO$; for $\gamma_3=+1$, or equivalently $\gamma_1=+1$, the split-octonions $\OO_s$, whose norm has signature $(4,4)$ and which contain zero divisors; for $\gamma_3=0$ the degenerate \emph{semi-octonions}. When all $\gamma_k$ are non-zero, $\OO(\gamma)$ is a composition algebra, i.e., $\n(xy)=\n(x)\n(y)$. The two realizations of the split-octonions used in the atlas are isomorphic as algebras, but they place the complex plane $\CC=\RR1\oplus\RR i$ differently: with $\gamma_3=+1$ the plane of $1$ and $i$ is still the complex plane, with $\gamma_1=+1$ it becomes the plane of the hyperbolic (split-complex) numbers.

\subsection{Para-Hurwitz and Petersson algebras}
In order to leave the realm of unital algebras without losing the composition property, one twists the product by involutions and automorphisms. The \emph{para-Hurwitz} product $x\bullet y=\bar x\,\bar y$ defines the para-octonions; the element $1$ becomes a \emph{para-unit}, $1\bullet x=x\bullet1=\bar x$. Petersson \cite{Petersson} observed that an automorphism $\tau$ of order three gives a new composition algebra with the product
\begin{equation}\label{eq:petersson}
x*y=\tau(\bar x)\,\tau^2(\bar y).
\end{equation}
Following the implementation of the renderer, we use the automorphisms $\tau_\theta(p+ql)=p+(u_\theta q)l$ with $u_\theta=\cos\theta+i\sin\theta$, and the product $\tau_\theta(\bar x)\,\tau_\theta^{-1}(\bar y)$. For $\theta=120^\circ$ the automorphism has order three and \eqref{eq:petersson} is the Okubo algebra, compact for $\gamma=(-1,-1,-1)$ and split for $\gamma_3=+1$; for $\theta=0$ it is the para-octonions. For a generic angle one still obtains a composition algebra, which is not symmetric; the family is a continuous path from para-octonions to Okubo.

Para-octonions and Okubo algebras are \emph{symmetric composition algebras}, i.e., they enjoy the identities
\begin{equation}\label{eq:symmetric}
(x*y)*x=x*(y*x)=\n(x)\,y .
\end{equation}
It is of paramount importance to notice that these identities, harmless in appearance, have drastic dynamical consequences.

\subsection{Reading keys}
We now state the propositions that explain the plates. The proofs are short; all identities were also verified numerically on random samples by the script \path{verify_propositions_v3.py} (Appendix~\ref{app:repro}).

\begin{proposition}\label{prop:equivariance}
Let $\diamond$ be the product of $\OO(\gamma)$ or of its para-Hurwitz algebra, and let $g$ be a linear map of $\RR^8$ fixing $1$ and preserving the norm \eqref{eq:norm}. Then $g(z\diamond z)=g(z)\diamond g(z)$. In particular, if $g(c)=c$, the map $z\mapsto z\diamond z+c$ commutes with $g$, its filled Julia set is $g$-invariant, and for the compact algebras and $c\in\CC$ the symmetry group contains $O(6)$ acting on the span of $j,k,l,il,jl,kl$.
\end{proposition}
\begin{proof}
Since $\OO(\gamma)$ is quadratic, $z^2=2\re(z)z-\n(z)$ and $\overline{z^2}=2\re(z)\bar z-\n(z)$. A norm-preserving map fixing $1$ preserves the polar form, hence the real part $\re z=\tfrac12\n(z,1)$, and commutes with the conjugation. The claim follows at once. \end{proof}

Proposition~\ref{prop:equivariance} is the key to the octonionic plates: the symmetry of $z^2+c$ is not the stabilizer of $c$ in $G_2$, which is $SU(3)$, but the much larger group $O(6)$. It follows that every section through $1$, $i$ and a third direction orthogonal to $c$ is the same body, that sections through $1$ and two directions orthogonal to $c$ are bodies of revolution, and --- by the next proposition --- that sections of purely imaginary vectors are balls. For the split algebras the group is a pseudo-orthogonal group, and circles of revolution become hyperbolas.

\begin{proposition}\label{prop:imaginary}
In $\OO(\gamma)$ and in its para-Hurwitz algebra, a purely imaginary $z$ satisfies $z\diamond z=-\n(z)$. Hence on the hyperplane $\re z_0=0$ the first iterate $z_1=c-\n(z_0)$ depends only on $\n(z_0)$, and the filled Julia set meets that hyperplane in a union of level sets of the norm: balls for the compact algebras, regions between hyperboloids for the split ones. In the Okubo algebra the identity fails.
\end{proposition}
\begin{proof}
If $\re z=0$ then $\bar z=-z$ and $z^2=-z\bar z=-\n(z)$; the para-Hurwitz square is $\overline{z^2}=-\n(z)$ as well. \end{proof}

\begin{proposition}\label{prop:span}
In $\OO(\gamma)$ and in the para-Hurwitz algebras, every orbit of $z\mapsto z\diamond z+c$ lies in the three-dimensional space spanned by $1$, $\im z_0$ and $\im c$; every orbit of the Mandelbrot map with seed $0$ lies in the plane of $1$ and $c$. In the symmetric composition algebras the Mandelbrot orbit with seed $0$ lies in the plane spanned by $c$ and $c\diamond c$.
\end{proposition}
\begin{proof}
The first two claims follow from $z^2=2\re(z)z-\n(z)$ by induction. For the third, \eqref{eq:symmetric} gives $c*(c*c)=(c*c)*c=\n(c)c$ and $(c*c)*(c*c)=\n(c,c*c)\,c-\n(c)\,c*c$, where $\n(x,y)=\n(x+y)-\n(x)-\n(y)$ is the polar form; so the span of $c$ and $c*c$ is invariant. \end{proof}

The escape of the seed-$0$ Mandelbrot orbit is therefore governed by the two invariants $\n(c)$ and $K=\n(c,c\diamond c)$, the coordinates of a planar map: all Mandelbrot sets of symmetric composition algebras are pulled back from one planar set. Theorem~B of the article identifies it: when $\Delta=4\n(c)^3-K^2>0$, the plane of $c$ and $c\diamond c$ is isometric to $(\CC,\bar x\bar y)$ through $c\mapsto\zeta$ with $|\zeta|^2=\n(c)$ and $2\re\zeta^3=K$, so that $c$ belongs to the Mandelbrot set if and only if $\zeta$ belongs to the tricorn; when $\Delta<0$, which only happens in the split algebras, the tricorn is replaced by its analogue over the split-complex numbers, the \emph{hyperbolic tricorn}. What distinguishes the algebras is then the geometry of the cubic form $c\mapsto\n(c,c\diamond c)$ on the sections, i.e., the group that moves the tricorn: $G_2$ for the para-octonions, $PSU(3)$ for the Okubo algebra.

\begin{proposition}\label{prop:okubocubic}
In the para-octonions $\n(c,c\bullet c)=2c_0(c_0^2-3|\im c|^2)$ depends only on $c_0$ and $|\im c|$. In the Petersson algebra of angle $\theta$, for $c=c_0+ql$ with $c_0\in\RR$ and $q\in\HH$,
\begin{equation}\label{eq:okubocubic}
c*c=c_0^2-\bar q\,u_\theta^2\,q-2\cos\theta\;c_0\,q\,l ,\qquad \n(c,c*c)=2c_0\big(c_0^2-(\cos2\theta+2\cos\theta)\,|q|^2\big),
\end{equation}
which depends only on $c_0$ and $|q|$; but for general $c$ the Okubo cubic form is not a function of $c_0$ and $|\im c|$. Neither $q\,u_\theta^2\,q$ nor $\bar q\,\bar u_\theta^{\,2}\,q$ may replace the middle term of \eqref{eq:okubocubic}.
\end{proposition}
\begin{proof}
For the para-octonions $c\bullet c=\overline{c^2}=2c_0\bar c-\n(c)$, and $\n(c,\bar c)=2(c_0^2-|\im c|^2)$ gives the formula. For $c=c_0+ql$ one has $\tau(\bar c)=c_0-(uq)l$ and $\tau^{-1}(\bar c)=c_0-(\bar uq)l$; the product \eqref{eq:cd} with $\gamma_3=-1$ gives $c_0^2-\overline{(\bar uq)}(uq)-c_0(\bar u+u)\,q\,l$, where the first factor of the middle term is the \emph{conjugate} of $\bar uq$; since $\overline{\bar u q}=\bar q u$ this is \eqref{eq:okubocubic}. The polar form with $c$ uses $\re(\bar q u^2 q)=\re(u^2)|q|^2$. The last claim follows from the fact that the orbits of $PSU(3)$, cut out by $\n(c)$ and $K$, are smaller than those of $G_2$, cut out by $c_0$ and $|\im c|$; it is visible in the plates F03 and F11. \end{proof}

\begin{proposition}\label{prop:torus}
For every angle $\theta$ and every pair of unit complex numbers $a,b\in\CC$, the map $\varphi_{a,b}(p+ql)=ap\bar a+(bq\bar a)l$ is an automorphism of the Petersson algebra \eqref{eq:petersson}. The quaternions $\HH=\RR1\oplus\RR i\oplus\RR j\oplus\RR k$ form a subalgebra of every Petersson algebra, on which the product is $\bar x\,\bar y$.
\end{proposition}
\begin{proof}
The maps $\varphi_{a,b}$ are automorphisms of the octonions, they commute with the conjugation and with $\tau_\theta$ because $a,b,u_\theta$ lie in the commutative field $\CC$; hence they preserve \eqref{eq:petersson}. The automorphism $\tau_\theta$ fixes $\HH$ pointwise, so on $\HH$ the product is the para-quaternionic one. \end{proof}

This proposition sets the contrast between the octonionic and the Okubonic plates, and it must be read with care. With $c\in\CC$ the whole torus $\{\varphi_{a,b}\}$, $a=e^{i\alpha}$, $b=e^{i\beta}$, fixes $c$, and it acts by rotations on three coordinate planes,
\begin{equation}\label{eq:rootangles}
V_1=\langle j,k\rangle:\ 2\alpha,\qquad V_2=\langle l,il\rangle:\ \beta-\alpha,\qquad V_3=\langle jl,kl\rangle:\ \alpha+\beta ,
\end{equation}
which are the three root planes of $\mathfrak{su}(3)$ with respect to the Cartan plane $\CC=\langle1,i\rangle$ (the angle on $V_3$ is the sum of the other two). A three-dimensional coordinate section is mapped into itself by a one-parameter subgroup of the torus if and only if it contains one of the root planes, and in that case it is a body of revolution about its third axis: $18$ of the $56$ coordinate sections have this property (Theorem~A of the article). The frames $F_A=(1,i,j\,|\,l)$ and $F_C=(1,j,l\,|\,i)$ contain no root plane, and this is why the Okubonic plates in these frames show no revolution; the frame $(1,l,il\,|\,j)$ of Plate~R01 does. The continuous symmetry that the octonions owe to Proposition~\ref{prop:equivariance}, of dimension $15$, is reduced to a torus of dimension $2$, but it is not lost: the revolutions are \emph{displaced} to the root planes. The torus is completed by the anti-automorphism $\sigma=\mathrm{diag}(1,1,-1,1,-1,1,-1,1)$, which reverses every product, $\sigma(x*y)=\sigma y*\sigma x$, and is therefore an automorphism of the symmetrized product and a symmetry of every quadratic map with $c\in\CC$. When $\arg c$ is a multiple of $60^\circ$, $c$ lies on a Weyl wall, the stabilizer of $c$ grows to $U(2)$, and new revolutions appear (Plates~R05--R08). For a generic $c\in\RR^8$ the stabilizer is a torus conjugate to $\{\varphi_{a,b}\}$, whose root planes are in general position with respect to the coordinate axes (Plates~B07 and R09). The sections contained in $\HH$ coincide with those of the para-octonions.

\begin{remark}\label{rem:minus}
In every algebra $(-z)\diamond(-z)=z\diamond z$, so that every even map (the quadratic map, the bilateral and the sandwich maps, $z^p+c$ with $p$ even) has the symmetry $z\mapsto-z$, and its filled Julia set is centrally symmetric, with equal escape times. In a section through the origin the composition of $-\mathrm{id}$ with the half-turn about an axis is the mirror in the plane orthogonal to that axis: mirrors and half-turns come in pairs, and many of the finite symmetries of the tables are of this kind. Shapes with a single tip can appear only in sections that do not pass through the origin. The same conclusion holds for an odd map without additive constant, such as $c\sin z$, since $f(-z)=-f(z)$ maps the orbit of $z$ to the opposite of the orbit of $z$; and the logistic map $c\diamond(z-z\diamond z)$ is even about its critical point $\tfrac12$, since $z-z\diamond z=\tfrac14-w\diamond w$ for $z=\tfrac12+w$, so that its filled set is centrally symmetric about $\tfrac12$. The cubic map $(z\diamond z)\diamond z+c$ has none of these symmetries, and neither have the Mandelbrot sets, whose variable is the constant.
\end{remark}

\begin{proposition}\label{prop:symmetric}
In a symmetric composition algebra the sandwich map satisfies $(z*a)*z+c=\n(z)\,a+c$ and the cubic map $(z*z)*z+c=\n(z)\,z+c$. The norms $t_n=\n(z_n)$ of a sandwich orbit obey the real quadratic recursion
\begin{equation}\label{eq:sandwich}
t_{n+1}=\n(a)\,t_n^2+\n(a,c)\,t_n+\n(c),
\end{equation}
conjugate to $s\mapsto s^2+c_{\mathrm{eff}}$ with $c_{\mathrm{eff}}=\n(a)\n(c)+\tfrac12\n(a,c)-\tfrac14\n(a,c)^2$. The filled set of the sandwich map is the region $t_{\min}\le\n(z_0)\le t_{\max}$ of the real Julia interval, a ball in the compact case. The cubic map $\n(z)\,z+c$, on the contrary, is not a function of the norm alone, since $\n(z_1)$ also depends on $\n(z_0,c)$: it commutes with every isometry fixing $c$, and its filled set is a body of revolution about the direction of $c$.
\end{proposition}
\begin{proof}
The first two identities are \eqref{eq:symmetric}. Taking norms of $z_{n+1}=t_na+c$ gives \eqref{eq:sandwich}, and the affine change $s=\n(a)t+\tfrac12\n(a,c)$ conjugates it to $s^2+c_{\mathrm{eff}}$. \end{proof}

\begin{proposition}[Kaplansky's trick]\label{prop:kaplansky}
In the para-octonions and in the Okubo algebra $(1*x)*(y*1)=xy$, the octonionic product. Hence the bilateral map with $a=b=1$ is not merely conjugate to the octonionic quadratic map: it coincides with it. More generally, in every symmetric composition algebra $(a*z)*(z*b)=\n(z,e)\,z-\n(z)\,e$ with $e=b*a$, so that every bilateral map is an octonionic quadratic map moved by a similarity (article, Proposition on bilateral maps).
\end{proposition}
\begin{proof}
For the para-octonions $(1\bullet x)\bullet(y\bullet1)=\bar{\bar x}\,\bar{\bar y}=xy$. For the Okubo algebra, $1*x=\tau^2(\bar x)$ and $y*1=\tau(\bar y)$, so $(1*x)*(y*1)=\tau(\tau^2(x))\,\tau^2(\tau(y))=xy$, since $\tau^3=1$. \end{proof}

\begin{proposition}\label{prop:theta90}
For $\theta=90^\circ$ and $x=x_0+ql$ with $x_0\in\RR$, $q\in\HH$, the Petersson square is $x*x=x_0^2+|q|^2$. Consequently every section contained in $\RR\oplus\HH l$ meets the filled Julia set of $z*z+c$ in the same ball. Moreover the subspace $W=\langle1,i\rangle\oplus\langle l,kl\rangle$ is closed under squaring: for $z=p+ql$ with $p\in\langle1,i\rangle$, $q\in\langle1,k\rangle$,
\begin{equation}\label{eq:W}
z*z=\bar p^{\,2}+|q|^2+2\im(p)\,\bar q\,l ,
\end{equation}
and the rotations $R_\varphi(p+ql)=p+(e^{k\varphi}q)l$ satisfy $f(R_\varphi z)=R_{-\varphi}f(z)$ on $W$ for $c\in\CC$. This \emph{twisted} equivariance makes $K_c\cap W$ a body of revolution, and since $z*z\in W$ for $z\in\langle i,j,l\rangle$, the section $\langle i,j,l\rangle$ is a body of revolution about $l$ (Plates~C05 and R10).
\end{proposition}
\begin{proof}
Put $\cos\theta=0$ and $u^2=-1$ in \eqref{eq:okubocubic}. For \eqref{eq:W} and the twisted equivariance see the article (Proposition on the angle $90^\circ$). \end{proof}

\begin{proposition}\label{prop:rescaling}
For $\gamma_3<0$ the map $p+ql\mapsto p+\sqrt{-\gamma_3}\,ql$ is an isomorphism $\OO(\gamma_1,\gamma_2,\gamma_3)\to\OO(\gamma_1,\gamma_2,-1)$. For $\gamma_3=0$, $(p+ql)^2=p^2+2\re(p)\,q\,l$.
\end{proposition}
\begin{proof}
Both claims are direct substitutions in \eqref{eq:cd}. \end{proof}

The first half of Proposition~\ref{prop:rescaling} explains why, along the path $\gamma_3\in(-1,0)$, the octonionic bodies are simply stretched by $1/\sqrt{-\gamma_3}$ in the directions of $l$; the second half explains the semi-octonionic cylinders. The quaternionic part $p_n$ evolves autonomously as a quaternionic Julia set, while the $l$-part is driven linearly, $q_{n+1}=2\re(p_n)q_n+c_l$: on the hyperplane $\re p_0=0$ the first iterate forgets $q_0$ altogether, and the body is an exact cylinder along the $l$-directions.

\begin{remark}\label{rem:dual}
In the dual plane ($\gamma_1=0$) the orbit $z_n=x_n+y_ni$ of $z^2+c$ satisfies $y_n=c_1\,\partial x_n/\partial c_0$: the dual part is the parameter derivative of the real orbit. Near the period-doubling point $c_0=-3/4$ this derivative is large, and along the ray of plate D08 the critical orbit escapes in a small window $-0.7605<\re c<-0.7468$ around it (verified numerically).
\end{remark}

\begin{remark}\label{rem:mappings}
The four-dimensional mappings of the atlas (Part~M) are the transformations of HyperFractal Studio, which act on the first four coordinates $1,i,j,k$ of the eight-dimensional sample and leave $l,il,jl,kl$ untouched. A mapping that depends on the coordinate $k$ (``$W$'') is therefore the identity on sections with $x_3=0$; this explains why some mappings are invisible in some quarters. Since the mappings act on $1,i,j,k$ only, they also break, artificially, the symmetries of the root planes $V_2=\langle l,il\rangle$ and $V_3=\langle jl,kl\rangle$ of the Okubo algebra: the plates of Part~M do not respect the algebra, and they are not measured.
\end{remark}

\section{Method}\label{sec:method}

\subsection{Four slices}
All images were rendered with HyperFractal~8D~1.0, an eight-dimensional extension of an Ultra Fractal-compatible explorer: every formula written for the complex plane is \emph{lifted} to $\RR^8$ by reading its complex variables as elements of the chosen algebra \cite{HF8D}. A frame is an orthonormal basis $E_0,\dots,E_7$ of $\RR^8$; the first three vectors are the visible axes $X,Y,Z$ and $E_3$ is the active hidden axis $N$. In the \emph{four slices} mode the image is divided into quarters, each showing a three-dimensional section through the center of the four-dimensional box spanned by $X,Y,Z,N$:
\begin{gather*}
\text{top left }(X,Y,Z)\perp N,\qquad \text{top right }(X,Y,N)\perp Z,\\
\text{bottom left }(X,Z,N)\perp Y,\qquad\text{bottom right }(Y,Z,N)\perp X .
\end{gather*}
In every quarter the first axis points to the right and forward, the second upwards and the third to the left and forward, as shown by the tripod in the corner; the label gives the three axes and the axis perpendicular to the section. The four frames used most often are $F_A=(1,i,j\,|\,l)$, $F_B=(1,l,il\,|\,jl)$, $F_C=(1,j,l\,|\,i)$ and $F_D=(i,j,l\,|\,il)$.

The body drawn in each quarter is the filled set of the map computed with the iteration count indicated on the plate: a point belongs to the body if its orbit does not escape the ball of squared radius $100$ (for the Mandelbrot maps the orbit of the seed with $c$ equal to the point). The surface is found by sphere tracing with a distance estimate derived from the escape potential, and it is colored by the \emph{outside} coloring evaluated near the surface, with soft shadows and ambient occlusion. The cube is the box of half size $h$ (the \emph{half-extent}); a body larger than the cube is cut by its faces, which then show flat cross-sections.

\subsection{Constants}
Most Julia sets are taken close to the boundary of their connectedness locus, where they are most articulate. The notation $c=0.97\,s^*$ means: on the ray of a fixed direction $d$, $s^*$ is the largest $s$ such that the orbit of the critical point $0$ of $z\mapsto z\diamond z+s d$ stays bounded for $400$ iterations, and $c$ is taken at $97\%$ of that distance. The two directions used are the complex direction $d_{\CC}\propto(-0.35,0.94)$ and a generic eight-dimensional direction $d_{\mathcal O}$ found by a parameter scan of the prototype HF8D~0.2. The same direction gives different constants in different algebras, since $s^*$ depends on the algebra. For $c\in\CC$ the critical orbit stays in $\CC$ in all these algebras; on $\CC$ the octonionic product is the complex one, while the para-octonionic and the Okubonic products coincide with $\bar z\,\bar w$ (Proposition~\ref{prop:torus}). This is why the para-octonions and the Okubo algebra share their constants in Parts~A and~C, and the octonions have a different one.

\subsection{Measurements}
Every plate without four-dimensional mappings is accompanied by a table, computed in double precision by an implementation of the algebras independent of the renderer (\path{hf8np_v1.py}), on $10^5$ uniform points of the ball of radius $0.95h$ in each quarter, with the iteration count and bailout of the plate:
\begin{itemize}
\item \emph{Body}: the share of the ball occupied by the filled set, with its $95\%$ binomial interval.
\item \emph{Exact} and \emph{approximate} symmetries: for $22$ transformations $T$ of the local coordinates --- the mirrors $M_x,M_y,M_z$, the rotations $R_x,R_y,R_z$ by $180^\circ,120^\circ,90^\circ,72^\circ,60^\circ,37^\circ$ and the point reflection $P$ through the centre --- the Jaccard index $J=|A\cap T(A)|/|A\cup T(A)|$ of the body $A$, with a $95\%$ Poisson-bootstrap interval. An exact symmetry of algebraic origin maps orbits to orbits isometrically and gives $J=1$ up to the few points whose escape is decided by rounding; an approximate one gives a value that stays below $1$ as the sample grows. The table lists as \emph{exact} the transformations with $J\geq0.9995$ and as \emph{approximate} those with $0.97\leq J<0.9995$, with the smallest index of each group; ``all'' means that the rotations by every tested angle, including $37^\circ$, are exact.
\item \emph{Dim}: the dimension of the subalgebra generated by a generic point of the section and the constants of the map --- for the quadratic maps the subalgebra of the symmetrized product $x\circ y=\frac12(x\diamond y+y\diamond x)$, for the other maps that of $\diamond$ --- which contains every orbit. It is an exact invariant, computed by linear algebra on the structure constants, and it replaces the \emph{orbit span} of the first version, which collapsed when an orbit converged to an attracting cycle.
\end{itemize}
The threshold $0.97$ of the first version, on about $2400$ points, could not separate the two cases: for the constant of Plate~A07 the rotation about $jl$ of the section $(j,l,jl)$ scores about $0.97$, but it is not a symmetry, and it becomes one only when $\arg c$ reaches the Weyl wall at $120^\circ$ (Plates~R06 and R08). The measurements are, however, remarkably consistent with the propositions of Section~\ref{sec:algebras}; for instance the sandwich balls of Plate~I02 have the radius predicted by Proposition~\ref{prop:symmetric}.

\subsection{Corrections with respect to the first version}
The first version of this atlas was examined by a referee, whose report led to the companion article and to the following corrections.
\begin{itemize}
\item The claim that the Okubo algebra ``loses every continuous symmetry'' and that ``only the half-turns'' of the torus leave a coordinate section invariant was wrong: the torus acts by rotations on the three root planes, and the sections containing a root plane are bodies of revolution (Proposition~\ref{prop:torus}, Part~R).
\item The universal symmetry $z\mapsto-z$ was not stated; many mirrors and half-turns of the tables are this symmetry composed with an element of the torus (Remark~\ref{rem:minus}).
\item The mirror/rotation pattern of the imaginary quarter of Plate~B07 came from scores oscillating about the threshold $0.97$; the quarter is nearly, but not exactly, round, and the explanation by an ``off-centre sphere'' was withdrawn.
\item Plate~J01 was rendered with $16$ iterations and Plate~J02 with $20$; the difference of their body shares came from the iteration count only. Plate~R17 repeats J01 with $20$ iterations: it coincides with J02.
\item The unexplained exact revolution of Plate~C05 is explained by the twisted equivariance of Proposition~\ref{prop:theta90}.
\item All commentaries were checked again against the images, and the descriptions not supported by them were corrected.
\end{itemize}

\subsection{How to read a plate}
Each plate consists of the image, a line with the map, the algebra, the constants, the frame, the half-extent, the number of iterations, the coloring and the mapping, the table of measurements and a commentary. The commentary always follows the same order: what is seen in the four quarters, which quarters coincide or differ, and which property of the algebra accounts for it, in comparison with the octonionic case whenever this is meaningful.
\clearpage
"""

BACK = r"""
\section{Synthesis}\label{sec:synthesis}

The atlas is, in essence, a long comparison with the octonionic case, and it can be summarized by a small number of visual signatures. Table~\ref{tab:signatures} collects them.

\begin{table}[h]
\centering\small
\begin{tabular}{@{}p{0.29\textwidth}p{0.33\textwidth}p{0.3\textwidth}@{}}
\toprule
Visual signature & Algebraic cause & Plates\\
\midrule
Identical quarters through $1,i$ & $O(6)$-equivariance of $z^2+c$ (Prop.~\ref{prop:equivariance}) & A01, A05, B01, B05, H07\\
Bodies of revolution about $1$ & rotations fixing $1$ and $c$ & A01, C01, F01, F02, G01\\
Balls in the imaginary quarter & $z^2=-\n(z)$ for $\re z=0$ (Prop.~\ref{prop:imaginary}) & A01, B05, E01, F01, H07\\
Hyperboloids, horns, saddles & indefinite norm, zero divisors & A02, A06, B02, D05--D07, F05, I05\\
Flat faces, square Mandelbrot sections & split-complex plane ($i^2=+1$), null lines $1\pm i$ & A03 (Julia), F08, L04\\
Exact cylinders & $\gamma_3=0$: $q_{n+1}=2\re(p_n)q_n+c_l$ (Prop.~\ref{prop:rescaling}) & A04, B04, D04, F07, L03, P01, P02\\
Stretched bodies & $\gamma_3<0$ is a rescaled octonion algebra & D02, D03, P03\\
Centrally symmetric quarters; mirrors paired with half-turns & $z\mapsto-z$ for even maps (Rem.~\ref{rem:minus}) & every plate centred at $0$\\
No revolution in the frames $F_A$, $F_C$ & the frames contain no root plane of $\mathfrak{su}(3)$ (Prop.~\ref{prop:torus}) & A07, C03, C08\\
Revolutions in the root planes & the torus rotates $V_1,V_2,V_3$ (Prop.~\ref{prop:torus}) & R01--R03\\
Revolutions born on the Weyl walls & stabilizer $U(2)$ for $\arg c\in60^\circ\mathbb Z$ & R05--R08\\
Revolutions of a generic constant & conjugate torus, adapted frame & B07, R09\\
Subalgebra of dimension 5--8 & $z_0,c$ generate a large $\circ$-subalgebra & A07, B07, C08, E02--E06, F11\\
Three-armed Mandelbrot sections & the tricorn moved by $PSU(3)$ (Prop.~\ref{prop:okubocubic}, Thm.~B) & F03, F06, F11\\
Perfect balls, identical in para and Okubo & $(z*a)*z=\n(z)a$: a recursion on the norm (Prop.~\ref{prop:symmetric}) & I02, I03\\
Revolutions about the direction of $c$, identical in para and Okubo & $(z*z)*z+c=\n(z)z+c$ commutes with the isometries fixing $c$ & H02, H03, H06\\
Okubo map equal to octonion map & Kaplansky's trick (Prop.~\ref{prop:kaplansky}) & J01, J02, R17\\
Bilateral bodies with tilted ribs & bilateral map $=$ octonionic map moved by a similarity (split cases: a pseudo-isometry and a dilation) & J04--J07\\
Four identical balls at $\theta=90^\circ$ & $x*x=x_0^2+|q|^2$ (Prop.~\ref{prop:theta90}) & E04\\
Revolutions at $\theta=90^\circ$ not due to automorphisms & twisted equivariance on $W$ (Prop.~\ref{prop:theta90}) & C05, R10, R15\\
Tricorn of revolution & $x\bullet x=\overline{x^2}$; $G_2\cdot\mathcal T$ (Thm.~B) & F02, G01\\
\bottomrule
\end{tabular}
\caption{\emph{Synoptic table of the visual signatures of the atlas} and of the algebraic properties that account for them.}
\label{tab:signatures}
\end{table}

\subsection*{Conclusions and Future Developments}
In this work we have presented an exploratory atlas of the dynamics of very simple maps over the real eight-dimensional composition algebras, drawn in a four-slices mode that displays four orthogonal sections at once and measured quarter by quarter. It is mesmerizing and surprising how faithfully the pictures report the algebra: nearly every trait of the images --- the coincidence of two quarters, a body of revolution, a sphere, a cylinder, a hyperbolic horn, a three-armed body --- is the visible trace of an identity that can be stated in one line. The octonions, with their quadratic structure, appear as the algebra of revolutions, whose dynamics is equivariant under a group much larger than $G_2$; the para-octonions are their mirror image, with tricorns in place of Mandelbrot sets; the Okubo algebra, which has no unit and no para-unit, appears as the algebra of the torus, whose revolutions are displaced to the root planes of $\mathfrak{su}(3)$, whose orbits genuinely explore up to eight dimensions and whose Mandelbrot sets are the tricorn moved by $PSU(3)$.

The scope of the atlas must be stated with care. The measurements are Monte Carlo estimates on finite-iteration bodies; the propositions and the theorems of the article explain the symmetries of algebraic origin, but we have not proved that no further symmetry exists; the four-dimensional mappings act only on the first four coordinates; for the split algebras the Euclidean bailout is not an escape criterion, and the rendered bodies are approximations. The questions that the first version of the atlas left open --- a description of the Okubonic Mandelbrot sets through the invariants $\n(c)$ and $\n(c,c*c)$, and a classification of the symmetries of the Okubonic sections through the stabilizers of $c$ --- are answered in the companion article. Other questions remain open: the Mandelbrot sets with a seed $a\neq0$, which depend on the joint invariants of $(a,c)$; the Petersson algebras of generic angle, whose Mandelbrot orbits leave the plane of $c$ and $c*c$; the split Okubo algebra, whose Cartan subgroups are not all conjugate. The next steps of our investigation will clearly include an eight-dimensional version of the mappings and the extension of the atlas to the Albert algebras built over the Okubo algebra, that we plan to cover in a forthcoming work.

\section*{Use of Generative AI}
The implementation of the rendering, measurement and verification scripts listed in Appendix~\ref{app:repro}, the production of the plates and a first draft of the commentaries were carried out with AI assistance (Claude, Anthropic) under the author's direction; the commentaries of version~2 were checked against the images by independent AI agents and corrected; all scripts and results must be independently inspected, run and validated by the author before any use of this draft. AI tools were also used for language editing during manuscript preparation. The author takes full responsibility for the content of this article.

\appendix
\section{Reproducibility}\label{app:repro}
The plates were produced by the scripts of \texttt{2.~Scripts/}\path{Atlas_HF8D_4Slices}, whose \path{README.md} documents the commands:
\begin{itemize}
\item \path{plates_v1.mjs} and \path{plates_v2.mjs}: the specification of the plates (v2 moves Plate P02 to the frame $F_A$);
\item \path{atlas_render_v1.mjs}: rendering and measurements. The rendering uses WebGL~2 on an NVIDIA RTX 4070 SUPER through ANGLE/Direct3D~11, at $1800\times1200$ pixels with $4$ samples per pixel; the measurements run on the CPU in double precision;
\item \path{verify_propositions_v3.py}: numerical verification of the identities of Section~\ref{sec:algebras} on random samples (numpy, double precision), with the certified algebra of the HF8D~0.2 prototype;
\item \path{summarize_v1.py} and \path{build_atlas_v1.py}: digest of the measurements, assembly and compilation of the first version;
\item \path{plates_v3.mjs} and \path{atlas_render_v2.mjs}: the plates R01--R17 of version~2, with arbitrary orthonormal frames;
\item \path{hf8np_v1.py} and \path{measure_v2.py}: the independent implementation of the algebras and the measurements of version~2 (the tables of this document);
\item \path{verify_theory_v2.py} and \path{verify_extra_v1.py}: the verification of the statements of the companion article;
\item \path{build_supplement_v2.py}: assembly and compilation of this document.
\end{itemize}
The recorded runs are in \texttt{7.~Results/}\path{Atlas_HF8D_4Slices}. Each one has a \path{manifest.json} with the command, the environment, the commit of HyperFractal~8D, the input and output hashes, the conclusions and the limitations.
\begin{itemize}
\item \path{run_atlas_render_2026-09-29T17-56-41}: the 116 plates of \path{plates_v1.mjs} (Plate P02 of this run is superseded);
\item \path{run_atlas_render_2026-09-29T18-06-48}: Plate P02 in the frame $F_A$;
\item \path{run_verify_propositions_2026-09-29T18-30-40}: 21 checks, all passed (the runs \path{...T18-29-48} and \path{...T18-31-18} give the same \path{results.json}; the manifest of the first one quotes the command of version~2 by mistake);
\item \path{run_atlas_render_2026-09-30T07-23-18}: the plates R01--R17 (their render-time measurements are those of version~1, $2400$ points; the tables of this document use the next run);
\item @MEASURE_RUN@: the measurements of all plates except Part~M ($10^5$ points per quarter);
\item \path{run_verify_theory_2026-09-30T07-21-50} and \path{run_verify_extra_2026-09-30T07-47-42}: the checks of the article.
\end{itemize}
Two earlier verification runs document a correction. Run \path{...T17-59-45} (version~1) recorded one failure, the conjecture that in the dual plane the critical orbit escapes exactly at $\re c=-3/4$; the corrected statement is Remark~\ref{rem:dual}, checked by version~2 in \path{...T18-01-45}. The renderer is the application HyperFractal~8D~1.0 (\texttt{2.~Scripts/}\path{hf8d-studio}), whose eight-dimensional shaders were verified against its double-precision CPU kernel on 270 scenes (\texttt{7.~Results/}\path{HF8D/2026-09-29T17-05-08_hf8d-v1-gpu}).

\begin{thebibliography}{99}
\bibitem{Article} D.~Corradetti, \emph{Symmetry and invariant theory of quadratic dynamics over eight-dimensional composition algebras}, companion article, draft v2 (2026).
\bibitem{Katunin17} A.~Katunin, \emph{A Concise Introduction to Hypercomplex Fractals}, CRC Press, Boca Raton, 2017.
\bibitem{Baez} J.~C.~Baez, \emph{The octonions}, Bull. Amer. Math. Soc. \textbf{39} (2002) 145--205.
\bibitem{CHRS} W.~D.~Crowe, R.~Hasson, P.~J.~Rippon, P.~E.~D.~Strain-Clark, \emph{On the structure of the Mandelbar set}, Nonlinearity \textbf{2} (1989) 541--553.
\bibitem{ConwaySmith} J.~H.~Conway, D.~A.~Smith, \emph{On Quaternions and Octonions}, A K Peters, Natick, 2003.
\bibitem{CMZ24} D.~Corradetti, A.~Marrani, F.~Zucconi, \emph{A minimal and non-alternative realisation of the Cayley plane}, Ann. Univ. Ferrara \textbf{70} (2024) 681--730.
\bibitem{CZ22} D.~Corradetti, F.~Zucconi, \emph{A geometrical interpretation of Okubo Spin group}, J. Geom. Phys. \textbf{182} (2022) 104641.
\bibitem{ElduqueMyung} A.~Elduque, H.~C.~Myung, \emph{On Okubo algebras}, in: From Symmetries to Strings: Forty Years of Rochester Conferences, World Scientific, 1990, 299--310.
\bibitem{Elduque2015} A.~Elduque, \emph{Okubo algebras: automorphisms, derivations and idempotents}, Contemp. Math. \textbf{652} (2015) 61--73.
\bibitem{Elduque2018} A.~Elduque, \emph{Order 3 elements in $G_2$ and idempotents in symmetric composition algebras}, Canad. J. Math. \textbf{70} (2018) 1038--1075.
\bibitem{ElduqueComp} A.~Elduque, \emph{Composition algebras}, in: Algebra and Applications I: Non-associative Algebras and Categories, ISTE-Wiley, London, 2021.
\bibitem{GarantRochon} V.~Garant-Pelletier, D.~Rochon, \emph{On a generalized Fatou--Julia theorem in multicomplex spaces}, Fractals \textbf{17} (2009) 241--255.
\bibitem{GriffinJoshi} C.~Griffin, G.~C.~Joshi, \emph{Octonionic Julia sets}, Chaos Solitons Fractals \textbf{2} (1992) 11--24.
\bibitem{HSK} J.~C.~Hart, D.~J.~Sandin, L.~H.~Kauffman, \emph{Ray tracing deterministic 3-D fractals}, Computer Graphics (SIGGRAPH '89) \textbf{23} (1989) 289--296.
\bibitem{HF8D} HyperFractal 8D 1.0, an eight-dimensional fractal explorer (2026), \texttt{2. Scripts/hf8d-studio} of this project.
\bibitem{Holbrook} J.~A.~R.~Holbrook, \emph{Quaternionic Fatou--Julia sets}, Ann. Sci. Math. Qu\'ebec \textbf{11} (1987) 79--94.
\bibitem{MCZ25} A.~Marrani, D.~Corradetti, F.~Zucconi, \emph{Physics with non-unital algebras? An invitation to the Okubo algebra}, J. Phys. A: Math. Theor. \textbf{58} (2025) 075202.
\bibitem{McCrimmon} K.~McCrimmon, \emph{A Taste of Jordan Algebras}, Universitext, Springer, New York, 2004.
\bibitem{Milnor} J.~Milnor, \emph{Dynamics in One Complex Variable}, 3rd ed., Annals of Mathematics Studies 160, Princeton University Press, 2006.
\bibitem{Norton} A.~Norton, \emph{Generation and display of geometric fractals in 3-D}, Computer Graphics (SIGGRAPH '82) \textbf{16} (1982) 61--67.
\bibitem{Okubo} S.~Okubo, \emph{Pseudo-quaternion and pseudo-octonion algebras}, Hadronic J. \textbf{1} (1978) 1250--1278.
\bibitem{Petersson} H.~P.~Petersson, \emph{Eine Identit\"at f\"unften Grades, der gewisse Isotope von Kompositions-Algebren gen\"ugen}, Math. Z. \textbf{109} (1969) 217--238.
\bibitem{Rochon} D.~Rochon, \emph{A generalized Mandelbrot set for bicomplex numbers}, Fractals \textbf{8} (2000) 355--368.
\bibitem{Senn} P.~Senn, \emph{The Mandelbrot set for binary numbers}, Am. J. Phys. \textbf{58} (1990) 1018.
\end{thebibliography}
\end{document}
"""


==> anc/scripts/atlas_text_parts_v1.py <==
"""Atlas_HF8D_4Slices - atlas_text_parts_v1.py (version 1): titles and introductions of the parts of the atlas."""

PART_TITLES = {
    'A': 'Part A. The quadratic map with a complex constant',
    'B': 'Part B. The quadratic map with a generic eight-dimensional constant',
    'C': 'Part C. Symmetry tests in the plane of $j$ and $l$',
    'D': 'Part D. The signature path: from octonions to split-octonions',
    'E': 'Part E. The Petersson path: from para-octonions to Okubo and beyond',
    'F': 'Part F. Mandelbrot sets',
    'G': 'Part G. The Mandelbar map',
    'H': 'Part H. Cubic maps and higher powers',
    'I': 'Part I. The sandwich map',
    'J': "Part J. Bilateral maps and Kaplansky's trick",
    'K': 'Part K. The logistic map',
    'L': 'Part L. A transcendental map in the unital algebras',
    'M': 'Part M. Four-dimensional mappings',
    'N': 'Part N. Coloring algorithms on one body',
    'O': 'Part O. Moving along the hidden axis',
    'P': 'Part P. Further algebras and frames',
}

PART_INTROS = {
    'A': r"""
We begin with the simplest possible experiment: the quadratic map $z\mapsto z\diamond z+c$ with a complex constant $c$, drawn in the frame $F_A=(1,i,j\,|\,l)$ in all eight preset algebras. The constant is taken on the same complex direction $d_{\CC}$ in every algebra, at $97\%$ of the distance of the boundary of the connectedness locus. Since $c\in\CC$ lies in every one of these algebras, all the differences between the plates of this part come from the product alone. The top-left quarter, the quaternionic section $(1,i,j)$, is a built-in control: the quaternions are a subalgebra of every algebra of this part, with the product $pq$ in the octonions, split-octonions ($l^2=+1$) and semi-octonions, and the product $\bar p\,\bar q$ in the para-octonions and in the four Okubo-type algebras. The quarter is therefore shared by Plates~A01, A02, A04 on one side and by Plates~A05--A08 on the other. The other three quarters contain the direction $l$ and are where the algebras reveal themselves.
""",
    'B': r"""
In this part the constant is a generic eight-dimensional vector, on the direction $d_{\mathcal O}$ found by the parameter scan of the prototype HF8D~0.2, at $95\%$ of the boundary distance. The frame is $F_B=(1,l,il\,|\,jl)$, entirely made of the ``hidden'' half of the algebra except for the unit. With a generic constant the octonionic symmetry of Proposition~\ref{prop:equivariance} is reduced to the stabilizer of $\im c$, and the sections through $1$ are no longer bodies of revolution about a coordinate axis; nevertheless the octonionic orbits still span only three dimensions, while the Okubonic ones span eight.
""",
    'C': r"""
The frame $F_C=(1,j,l\,|\,i)$ puts the complex direction $i$ of the constant in the hidden axis, so that the top-left quarter $(1,j,l)$ is \emph{orthogonal} to $\im c$. It is the ideal section to test rotational symmetry: in the octonions any rotation of the plane of $j$ and $l$ fixes $c$ and commutes with the map. The part compares the octonions, the para-octonions, the Okubo algebra and three Petersson algebras, and then rotates the frame by $30^\circ$ in the plane of $j$ and $l$: an experiment that the octonions pass and the Okubo algebra fails.
""",
    'D': r"""
Along this path we deform the octonions by changing a single parameter, $\gamma_3=l^2$, from $-1$ (octonions) through $0$ (semi-octonions) to $+1$ (split-octonions), keeping the same constant $c\in\CC$ and the frame $F_C$. The quarter $(1,j,i)$ lies in $\HH$ and does not change at all: it is a built-in control. By Proposition~\ref{prop:rescaling} the algebras with $\gamma_3<0$ are isomorphic to the octonions, and the path is visually a stretching; the transition through $\gamma_3=0$ turns ellipsoids into cylinders and cylinders into hyperboloids. Two further plates change $\gamma_1$ and $\gamma_2$ instead.
""",
    'E': r"""
The Petersson product $\tau_\theta(\bar x)\,\tau_\theta^{-1}(\bar y)$ interpolates continuously between the para-octonions ($\theta=0$) and the Okubo algebra ($\theta=120^\circ$), and continues to $\theta=180^\circ$. We follow it in seven steps, with the generic constant direction $d_{\mathcal O}$ and the frame $F_B$. The boundary distance $s^*$ and the dimension of the orbits change along the path, and one angle, $\theta=90^\circ$, is exceptional.
""",
    'F': r"""
The Mandelbrot map $z\mapsto z\diamond z+c$, with $c$ equal to the sample point and the seed $z_0=a$, is the parameter space of the quadratic family. With the seed $0$ its orbits lie in a plane (Proposition~\ref{prop:span}), and the pictures are pulled back from a planar set; with a seed $a\ne0$ the dynamics becomes genuinely higher-dimensional. The center of the box is moved to $c_0=-0.35$ on the real axis.
""",
    'G': r"""
The Mandelbar map $z\mapsto\overline{z\diamond z}+c$ provides the cleanest check of the para-Hurwitz construction. Since $x\bullet x=\overline{x^2}$ in the para-octonions, the Mandelbar map of one algebra is the Mandelbrot map of the other.
""",
    'H': r"""
Cubic maps are the first place where the symmetric composition algebras degenerate completely: $(z*z)*z=\n(z)\,z$. The comparison with the octonionic cubic, which does not degenerate, is immediate. The constants of this part are small; the fourth power computed by left bracketing, $((z*z)*z)*z$, is shown as well.
""",
    'I': r"""
The sandwich map $(z\diamond a)\diamond z+c$ is well defined in flexible algebras. In a symmetric composition algebra it collapses to $\n(z)\,a+c$, and its dynamics reduces to a real quadratic recursion on the norm (Proposition~\ref{prop:symmetric}). The constants are chosen so that this recursion has a bounded interval of initial norms.
""",
    'J': r"""
The bilateral map $(a\diamond z)\diamond(z\diamond b)+c$ uses two different factors, so that non-associativity cannot be hidden. With $a=b=1$ Kaplansky's trick turns the Okubo and the para-octonionic maps into the octonionic quadratic map; with generic factors, found by the parameter scan of HF8D~0.2, each algebra produces its own family of bodies.
""",
    'K': r"""
The logistic map $c\diamond(z-z\diamond z)$ is conjugate to the quadratic map in the complex plane, but the conjugacy uses the unit and the associativity. In the algebras of this atlas it is an independent family.
""",
    'L': r"""
Transcendental functions are defined only in the unital algebras, through the complex function applied in the plane of $1$ and $\im z$. We draw the map $z\mapsto c\sin z$ in the four Cayley--Dickson algebras. The quarters where the body fills the cube show large regions of bounded orbits typical of the sine family.
""",
    'M': r"""
In this part a four-dimensional mapping of HyperFractal Studio is applied to the sample point before the iteration. As explained in Remark~\ref{rem:mappings}, these transformations act only on the coordinates $1,i,j,k$, so that the $l$-directions are left untouched and the mapping may be invisible in some quarters. The base bodies are the octonionic Julia set of Plate~A01 and the Okubonic Julia set with the generic constant of Plate~B07.
""",
    'N': r"""
The same Okubonic body, the Julia set of Plate~B07, is drawn with nine coloring algorithms. The geometry and the measurements are identical in all plates of this part; only the coloring changes, and with it the information that reaches the eye.
""",
    'O': r"""
The four slices are sections through the center of the box. Here the center is moved along the hidden axis $l$, so that the three quarters containing $l$ are simply translated, while the quarter orthogonal to $l$ becomes a new section.
""",
    'P': r"""
We close with algebras and frames not covered by the previous parts: degenerate para-Hurwitz and Petersson algebras, an anisotropic octonion algebra, a split Petersson algebra, and the purely imaginary frame $F_D=(i,j,l\,|\,il)$ in the compact and split Okubo algebras.
""",
}


==> anc/scripts/atlas_text_parts_v2.py <==
"""Atlas_HF8D_4Slices - atlas_text_parts_v2.py (version 2): titles and introductions of the parts of the atlas.
Changes from v1: Parts B, C, M corrected after the referee report of 2026-09-30; new Part R (plates R01-R17)."""

PART_TITLES = {
    'A': 'Part A. The quadratic map with a complex constant',
    'B': 'Part B. The quadratic map with a generic eight-dimensional constant',
    'C': 'Part C. Symmetry tests in the plane of $j$ and $l$',
    'D': 'Part D. The signature path: from octonions to split-octonions',
    'E': 'Part E. The Petersson path: from para-octonions to Okubo and beyond',
    'F': 'Part F. Mandelbrot sets',
    'G': 'Part G. The Mandelbar map',
    'H': 'Part H. Cubic maps and higher powers',
    'I': 'Part I. The sandwich map',
    'J': "Part J. Bilateral maps and Kaplansky's trick",
    'K': 'Part K. The logistic map',
    'L': 'Part L. A transcendental map in the unital algebras',
    'M': 'Part M. Four-dimensional mappings',
    'N': 'Part N. Coloring algorithms on one body',
    'O': 'Part O. Moving along the hidden axis',
    'P': 'Part P. Further algebras and frames',
    'R': 'Part R. Tests of the predictions',
}

PART_INTROS = {
    'A': r"""
We begin with the simplest possible experiment: the quadratic map $z\mapsto z\diamond z+c$ with a complex constant $c$, drawn in the frame $F_A=(1,i,j\,|\,l)$ in all eight preset algebras. The constant is taken on the same complex direction $d_{\CC}$ in every algebra, at $97\%$ of the distance of the boundary of the connectedness locus. Since $c\in\CC$ lies in every one of these algebras, all the differences between the plates of this part come from the product alone. The top-left quarter, the quaternionic section $(1,i,j)$, is a built-in control: the quaternions are a subalgebra of every algebra of this part, with the product $pq$ in the octonions, split-octonions ($l^2=+1$) and semi-octonions, and the product $\bar p\,\bar q$ in the para-octonions and in the four Okubo-type algebras. The quarter is therefore shared by Plates~A01, A02, A04 on one side and by Plates~A05--A08 on the other. The other three quarters contain the direction $l$ and are where the algebras reveal themselves.
""",
    'B': r"""
In this part the constant is a generic eight-dimensional vector, on the direction $d_{\mathcal O}$ found by the parameter scan of the prototype HF8D~0.2, at $95\%$ of the boundary distance. The frame is $F_B=(1,l,il\,|\,jl)$, entirely made of the ``hidden'' half of the algebra except for the unit. With a generic constant the octonionic symmetry of Proposition~\ref{prop:equivariance} is reduced to the stabilizer of $\im c$, and the sections through $1$ are no longer bodies of revolution about a coordinate axis; nevertheless the octonionic orbits still lie in a three-dimensional subalgebra, while the Okubonic ones generate the whole algebra. In the Okubo algebra the stabilizer of a generic $c$ is again a two-dimensional torus, whose root planes are in general position with respect to the coordinate axes: the absence of revolutions in this part is an effect of the frame (Plate~R09).
""",
    'C': r"""
The frame $F_C=(1,j,l\,|\,i)$ puts the complex direction $i$ of the constant in the hidden axis, so that the top-left quarter $(1,j,l)$ is \emph{orthogonal} to $\im c$. It is the ideal section to test rotational symmetry: in the octonions any rotation of the plane of $j$ and $l$ fixes $c$ and commutes with the map. The part compares the octonions, the para-octonions, the Okubo algebra and three Petersson algebras, and then rotates the frame by $30^\circ$ in the plane of $j$ and $l$: an experiment that the octonions pass and the Okubo algebra does not, because in the Okubo algebra $j$ and $l$ lie in two different root planes, $V_1$ and $V_2$, and no one-parameter subgroup of the stabilizer of $c$ rotates the plane of $j$ and $l$ (Proposition~\ref{prop:torus}). The revolution is not broken but displaced: it appears in the frame $(1,l,il\,|\,j)$ of Plate~R01. In this frame the torus acts in the same way for every Petersson angle, which is why Plates~C04--C06 share the symmetry pattern of C03, with the single exception of the section $(j,l,i)$ at $\theta=90^\circ$.
""",
    'D': r"""
Along this path we deform the octonions by changing a single parameter, $\gamma_3=l^2$, from $-1$ (octonions) through $0$ (semi-octonions) to $+1$ (split-octonions), keeping the same constant $c\in\CC$ and the frame $F_C$. The quarter $(1,j,i)$ lies in $\HH$ and does not change at all: it is a built-in control. By Proposition~\ref{prop:rescaling} the algebras with $\gamma_3<0$ are isomorphic to the octonions, and the path is visually a stretching; the transition through $\gamma_3=0$ turns ellipsoids into cylinders and cylinders into hyperboloids. Two further plates change $\gamma_1$ and $\gamma_2$ instead.
""",
    'E': r"""
The Petersson product $\tau_\theta(\bar x)\,\tau_\theta^{-1}(\bar y)$ interpolates continuously between the para-octonions ($\theta=0$) and the Okubo algebra ($\theta=120^\circ$), and continues to $\theta=180^\circ$. We follow it in seven steps, with the generic constant direction $d_{\mathcal O}$ and the frame $F_B$. The boundary distance $s^*$ and the dimension of the orbits change along the path, and one angle, $\theta=90^\circ$, is exceptional.
""",
    'F': r"""
The Mandelbrot map $z\mapsto z\diamond z+c$, with $c$ equal to the sample point and the seed $z_0=a$, is the parameter space of the quadratic family. With the seed $0$ its orbits lie in a plane (Proposition~\ref{prop:span}), and the pictures are pulled back from a planar set, which is the tricorn in the compact symmetric composition algebras (Theorem~B of the article); with a seed $a\ne0$ the dynamics becomes genuinely higher-dimensional. For the split algebras the Euclidean bailout of the renderer is not an escape criterion, and the rendered bodies are approximations. The center of the box is moved to $c_0=-0.35$ on the real axis.
""",
    'G': r"""
The Mandelbar map $z\mapsto\overline{z\diamond z}+c$ provides the cleanest check of the para-Hurwitz construction. Since $x\bullet x=\overline{x^2}$ in the para-octonions, the Mandelbar map of one algebra is the Mandelbrot map of the other.
""",
    'H': r"""
Cubic maps are the first place where the symmetric composition algebras degenerate completely: $(z*z)*z=\n(z)\,z$. The comparison with the octonionic cubic, which does not degenerate, is immediate. The constants of this part are small; the fourth power computed by left bracketing, $((z*z)*z)*z$, is shown as well.
""",
    'I': r"""
The sandwich map $(z\diamond a)\diamond z+c$ is well defined in flexible algebras. In a symmetric composition algebra it collapses to $\n(z)\,a+c$, and its dynamics reduces to a real quadratic recursion on the norm (Proposition~\ref{prop:symmetric}). The constants are chosen so that this recursion has a bounded interval of initial norms.
""",
    'J': r"""
The bilateral map $(a\diamond z)\diamond(z\diamond b)+c$ uses two different factors, so that non-associativity cannot be hidden. With $a=b=1$ Kaplansky's trick turns the Okubo and the para-octonionic maps into the octonionic quadratic map. Quite unexpectedly, the same holds for generic factors, found by the parameter scan of HF8D~0.2: in a symmetric composition algebra $(a\diamond z)\diamond(z\diamond b)=\n(z,e)\,z-\n(z)\,e$ with $e=b\diamond a$, so that every bilateral map of the para-octonions and of the Okubo algebra is an octonionic quadratic map moved by a similarity, whose axis of revolution is the tilted direction of $e$ (Proposition~\ref{prop:kaplansky}). The octonionic bilateral map, on the contrary, is not of this form.
""",
    'K': r"""
The logistic map $c\diamond(z-z\diamond z)$ is conjugate to the quadratic map in the complex plane, but the conjugacy uses the unit and the associativity. In the algebras of this atlas it is an independent family.
""",
    'L': r"""
Transcendental functions are defined only in the unital algebras, through the complex function applied in the plane of $1$ and $\im z$. We draw the map $z\mapsto c\sin z$ in the four Cayley--Dickson algebras. The quarters where the body fills the cube show large regions of bounded orbits typical of the sine family.
""",
    'M': r"""
In this part a four-dimensional mapping of HyperFractal Studio is applied to the sample point before the iteration. As explained in Remark~\ref{rem:mappings}, these transformations act only on the coordinates $1,i,j,k$, so that the $l$-directions are left untouched and the mapping may be invisible in some quarters; for the same reason they break, artificially, the symmetries of the root planes of the Okubo algebra. These plates do not respect the algebra, and they are not measured in this version: the tables show the render-time measurements of the first version ($2400$ points, threshold $0.97$), which are only indicative. The base bodies are the octonionic Julia set of Plate~A01 and the Okubonic Julia set with the generic constant of Plate~B07.
""",
    'N': r"""
The same Okubonic body, the Julia set of Plate~B07, is drawn with nine coloring algorithms. The geometry and the measurements are identical in all plates of this part; only the coloring changes, and with it the information that reaches the eye.
""",
    'O': r"""
The four slices are sections through the center of the box. Here the center is moved along the hidden axis $l$, so that the three quarters containing $l$ are simply translated, while the quarter orthogonal to $l$ becomes a new section.
""",
    'P': r"""
We close the plates of the first version with algebras and frames not covered by the previous parts: degenerate para-Hurwitz and Petersson algebras, an anisotropic octonion algebra, a split Petersson algebra, and the purely imaginary frame $F_D=(i,j,l\,|\,il)$ in the compact and split Okubo algebras.
""",
    'R': r"""
The plates of this part were rendered \emph{after} the statements of the companion article were formulated, in order to test them; each one carries a prediction, which the image and the measurements confirm or refute. Unless stated otherwise the constant is $c_A=-0.086+0.231\,i$, the constant of Plates~A07 and C03, whose argument $110.4^\circ$ lies at $9.6^\circ$ from the Weyl wall at $120^\circ$. Plates~R01--R04 test the root planes of the Okubo algebra, with the octonionic term of comparison; R05--R08 follow the constant towards the Weyl wall at fixed modulus; R09 is the generic constant of Plate~B07 in the frame adapted to its stabilizer; R10--R12 test the subspace $W$ at $\theta=90^\circ$ and its controls; R13--R16 complete the Petersson path in the frame $F_C$; R17 repeats Plate~J01 with $20$ iterations, as a null test of Kaplansky's trick.
""",
}


==> anc/scripts/atlas_text_plates_1_v1.py <==
"""Atlas_HF8D_4Slices - atlas_text_plates_1_v1.py (version 1): commentary of the plates of parts A-D."""

TITLE = {
    'A01': 'Octonions: the reference plate',
    'A02': 'Split-octonions with $l^2=+1$',
    'A03': 'Split-octonions with $i^2=+1$',
    'A04': 'Semi-octonions: the degenerate direction',
    'A05': 'Para-octonions: the tricorn of revolution',
    'A06': 'Split para-octonions',
    'A07': 'The Okubo algebra: broken revolutions',
    'A08': 'The split Okubo algebra',
    'B01': 'Octonions with a generic constant',
    'B02': 'Split-octonions with a generic constant',
    'B03': 'Split-octonions ($i^2=+1$) with a generic constant',
    'B04': 'Semi-octonions with a generic constant',
    'B05': 'Para-octonions with a generic constant',
    'B06': 'Split para-octonions with a generic constant',
    'B07': 'The Okubo algebra with a generic constant',
    'B08': 'The split Okubo algebra with a generic constant',
    'C01': 'Octonions: revolution in the plane of $j$ and $l$',
    'C02': 'Para-octonions: the same test',
    'C03': 'Okubo: the revolution is broken',
    'C04': 'Petersson algebra, $\\theta=60^\\circ$',
    'C05': 'Petersson algebra, $\\theta=90^\\circ$',
    'C06': 'Petersson algebra at the golden angle',
    'C07': 'Octonions, frame rotated by $30^\\circ$',
    'C08': 'Okubo, frame rotated by $30^\\circ$',
    'D01': '$\\gamma_3=-1$: the octonions',
    'D02': '$\\gamma_3=-0.5$: a stretched octonion algebra',
    'D03': '$\\gamma_3=-0.15$: towards the cylinder',
    'D04': '$\\gamma_3=0$: the semi-octonions',
    'D05': '$\\gamma_3=+0.15$: the signature flips',
    'D06': '$\\gamma_3=+0.5$: saddles and hyperboloids',
    'D07': '$\\gamma_3=+1$: the split-octonions',
    'D08': '$\\gamma_1=0$: a dual plane of $1$ and $i$',
    'D09': '$\\gamma_2=+1$: split-quaternions inside',
}

COMMENT = {
'A01': r"""
This is the reference plate of the atlas, and it is worth reading slowly. The two upper quarters, $(1,i,j)$ and $(1,i,l)$, show the same body: a conch-like shell wound in a spiral staircase around the direction of the constant, with fine concentric ridges traced by the orbit-trap coloring. The coincidence is not an accident of the picture: by Proposition~\ref{prop:equivariance} the map $z^2+c$ is equivariant under every orthogonal transformation that fixes $1$ and $i$, in particular under the one exchanging $j$ and $l$. The measurements confirm it, with identical body shares ($25\%$) and identical symmetries.

The lower-left quarter $(1,j,l)$ is orthogonal to $\im c$. Here the same argument gives a whole circle of symmetries: the body is a body of revolution about the axis of $1$, and indeed the table reports a continuous rotational symmetry about the local $x$ axis. The lower-right quarter $(i,j,l)$ consists of purely imaginary points, for which $z^2=-\n(z)$ (Proposition~\ref{prop:imaginary}); the first iterate depends only on the norm, and the section is a perfect ball, symmetric under every rotation.

All orbits span three dimensions, the space of $1$, $\im z_0$ and $\im c$, as dictated by the quadratic identity $z^2=2\re(z)z-\n(z)$. This is the octonionic signature that the rest of the atlas will distort: identical quarters, a body of revolution and a ball.
""",
'A02': r"""
Changing only the sign of $l^2$ turns the octonions into the split-octonions, and the plate shows how differently the two halves of the algebra react. The upper-left quarter $(1,i,j)$ is identical to that of Plate~A01, because the quaternions are a common subalgebra and the constant, being complex, is the same: the shell is untouched.

The three quarters containing $l$ are completely transformed. In $(1,i,l)$ and $(1,j,l)$ the shell is replaced by hyperbolic sheets that leave the cube, with a saddle-shaped profile: the norm \eqref{eq:norm} now has the term $+x_4^2$ with the wrong sign, and the level sets of the norm, which in the compact case are spheres, become hyperboloids. The lower-right quarter $(i,j,l)$ shows a spool bounded by a hyperboloid of one sheet whose axis is $l$: by Proposition~\ref{prop:imaginary} the section is a region between level sets of $x_1^2+x_2^2-x_4^2$, and the table indeed reports a continuous rotational symmetry only about the $l$-axis (the local $z$ axis).

The contrast with Plate~A01 is a direct picture of the zero divisors: along the null cone $\n(z)=0$ the square $z^2=2\re(z)z$ loses the damping term, and the filled set extends to infinity along it.
""",
'A03': r"""
The split-octonions with $i^2=+1$ are isomorphic to those of Plate~A02, but the isomorphism moves the complex plane. Here the plane of $1$ and $i$ is the plane of the hyperbolic (split-complex) numbers, where the Mandelbrot and Julia sets become squares \cite{Senn}; the constant $c$ lies in this hyperbolic plane, and $s^*=0.425$ is smaller than in the compact case.

The upper two quarters, $(1,i,j)$ and $(1,i,l)$, are again identical, since $j$ and $l$ both have negative square and play the same role; but the body now has flat faces and straight edges, the signature of the null lines $1\pm i$ of the split-complex plane. The lower-left quarter $(1,j,l)$ is the only compact section of the plate, a rounded body of revolution about the axis of $1$ with a crater: the plane of $j$ and $l$ is Euclidean and orthogonal to $\im c$. The lower-right quarter is a hyperboloid-like trumpet whose axis is $i$, the hyperbolic direction.

The plate shows how the same abstract algebra looks different depending on where the complex plane is placed: the symmetry of the picture is the stabilizer of $c$ in $SO(3,4)$, and its shape depends on the signature of the plane containing $c$.
""",
'A04': r"""
The semi-octonions have $l^2=0$, a degenerate norm and a non-reductive automorphism group. The top-left quarter $(1,i,j)$ is once again the quaternionic shell of Plate~A01. The three quarters containing $l$, however, are cylinders: in $(1,i,l)$ and $(1,j,l)$ they are fluted columns along $l$ whose cross-section is the quaternionic shell, and in $(i,j,l)$ an exact circular cylinder.

The explanation is Proposition~\ref{prop:rescaling}: writing $z=p+ql$, the quaternionic part $p$ evolves autonomously by $p\mapsto p^2+c$, and the $l$-part is transported linearly by $q\mapsto 2\re(p)q$. On the hyperplane $\re p=0$ of the lower-right quarter the first iterate forgets $q$ entirely, so the body is a cylinder whose base is the ball of Plate~A01. In the other quarters the linear transport multiplies $q$ by $2\re p_n$ along the orbit; whenever the quaternionic orbit is attracted to a fixed point with $|2\re p^*|<1$ the $l$-component contracts, and the body is unbounded along $l$.

This is perhaps the clearest picture of a degenerate direction: the dynamics simply does not see it.
""",
'A05': r"""
In the para-octonions the square is $z\bullet z=\overline{z^2}$, so the map is the octonionic analogue of the tricorn \cite{CHRS}. The constant is again complex, but on the same ray the boundary distance is much smaller, $s^*=0.254$ against $0.682$ in the octonions: the connectedness locus of the tricorn is a different set.

The symmetry pattern is exactly the octonionic one. The two upper quarters coincide, the lower-left quarter $(1,j,l)$ is a body of revolution about $1$, and the lower-right quarter of purely imaginary points is a ball, because $\bar z=-z$ gives $z\bullet z=-\n(z)$ as in the octonions. This is not surprising: the para-Hurwitz product is built from the octonionic one with the conjugation, which commutes with every rotation fixing $1$, so Proposition~\ref{prop:equivariance} holds verbatim. The bodies are rounder and smoother than in Plate~A01, and their spiral bands are those of a tricorn-type Julia set turned around the axis of revolution.

The plate shows that the loss of the unit, by itself, does not break the symmetry: the para-octonions are still an algebra of revolutions.
""",
'A06': r"""
The split para-octonions combine the two previous deformations. The upper-left quarter repeats Plate~A05, since the para-quaternions are a common subalgebra. The quarters containing $l$ show hyperbolic sheets: saddle-like bodies in $(1,i,l)$ and $(1,j,l)$, with flat faces where the body is cut by the cube, and a spool in $(i,j,l)$, bounded by the hyperboloid of the split norm and symmetric under all rotations about the $l$-axis.

Compared with Plate~A02 the bodies are larger (body shares of $53\%$ and $72\%$ against $28\%$ and $60\%$), because the constant is smaller. The plate confirms that the para-Hurwitz construction simply transports the geometry of the split-octonions, mirror by mirror.
""",
'A07': r"""
This is the first Okubonic plate, and it should be compared quarter by quarter with Plates~A01 and A05. The constant is the same as in the para-octonions, because the critical orbit of a complex constant stays in $\HH$, where the Okubo product coincides with the para-quaternionic one (Proposition~\ref{prop:torus}); and indeed the upper-left quarter $(1,i,j)$ is identical to that of Plate~A05.

The other quarters are new. The upper-right quarter $(1,i,l)$ is no longer a copy of the upper-left one: in the octonions and para-octonions the two coincide by the $O(6)$-equivariance, but the Okubo product is not equivariant under the rotation exchanging $j$ and $l$. The lower-left quarter $(1,j,l)$, which was a body of revolution, has lost its continuous symmetry: the table reports only half-turns, and the Jaccard score of the $37^\circ$ rotation drops to $0.957$. The lower-right quarter of purely imaginary points is no longer a ball but a slightly flattened, egg-like body, because the identity $z*z=-\n(z)$ fails.

The orbits started in the quarters containing $l$ span five dimensions instead of three: the Okubo product mixes the quaternionic and the hidden half of the algebra. The plate is a small but complete picture of the difference between a para-unit and no unit at all.
""",
'A08': r"""
The split Okubo algebra, with derivation algebra $\mathfrak{su}(2,1)$, is to the Okubo algebra what the split para-octonions are to the para-octonions. The upper-left quarter repeats Plates~A05 and A07, as it should, since the split and compact algebras share their quaternionic subalgebra.

The quarters containing $l$ show hyperbolic structures as in Plate~A06, but twisted: the sheets of the upper-right quarter bend in a direction that is not a coordinate direction, and the lower-left quarter becomes a four-armed star. The Petersson twist $\tau$ rotates the $l$-half of the algebra by $120^\circ$ in the plane of $1$ and $i$, and this rotation is visible as a twist of the null directions. The lower-right quarter is a twisted shell, and the orbits again span five dimensions. The split norm and the twist act together; neither alone would produce these shapes.
""",
'B01': r"""
With a generic constant the octonionic map loses its large symmetry group, but it keeps its quadratic character. The three quarters through $1$, namely $(1,l,il)$, $(1,l,jl)$ and $(1,il,jl)$, show similar spiral shells, each wound around the projection of $\im c$ on the section, with the characteristic conch profile. A small detached satellite is visible near the tip of the second quarter. The lower-right quarter $(l,il,jl)$, orthogonal to $1$, is again a perfect ball, because Proposition~\ref{prop:imaginary} does not depend on the constant.

The table reports only mirror and half-turn symmetries in the quarters through $1$: the stabilizer of a generic $\im c$ in $O(7)$ is $O(6)$, but it moves these coordinate sections out of themselves. Nevertheless every orbit spans three dimensions exactly, as predicted by Proposition~\ref{prop:span}; the dynamics of the octonions is always ``three-dimensional'', whatever the constant.
""",
'B02': r"""
The split-octonions with a generic constant are drawn in a larger cube (half-extent $2.4$), because their bodies extend along the null directions. The three quarters through $1$ show smooth teardrop-shaped bodies pointing in the direction of the real axis; they are the compact part of the filled set seen in this frame, where all three hidden directions $l,il,jl$ have positive square and the norm restricted to the section has signature $(1,2)$. The lower-right quarter, $(l,il,jl)$, is a ball: the section is purely imaginary, the norm is negative definite there, and Proposition~\ref{prop:imaginary} applies with a sign change.

The constant has $s^*=1.486$, twice the octonionic value on the same ray: the split algebra tolerates larger constants because the norm can be negative. The orbits span three dimensions, like in the compact octonions: the split-octonions are quadratic as well.
""",
'B03': r"""
In the split-octonions with $i^2=+1$ the frame $F_B$ mixes elliptic and hyperbolic directions: $l$ and $jl$ square to $-1$, $il$ to $+1$. The picture reflects this unevenly. The quarter $(1,l,il)$ shows spiky hyperbolic sheets; the quarter $(1,l,jl)$, whose two hidden directions are elliptic, is almost empty (a chain of thin rings along a diagonal, $2\%$ of the ball); the quarter $(1,il,jl)$ is again a hyperbolic sheet. The lower-right quarter $(l,il,jl)$ is a hyperboloid of one sheet, an hourglass with axis $il$, symmetric under all rotations about that axis.

The plate illustrates that, in a split algebra, the geometry of a section is decided by the signature of the norm on it rather than by the algebra as a whole. The same algebra of Plate~B02, in another presentation, gives different pictures.
""",
'B04': r"""
For the semi-octonions the frame $F_B$ is unusable, because every quarter contains an $l$-direction along which the body is an unbounded cylinder; we therefore use the frame $F_A$. The upper-left quarter $(1,i,j)$ is the quaternionic Julia set of the quaternionic part of the constant, a small shell. The quarters $(1,i,l)$ and $(1,j,l)$ are cylinders along $l$ whose cross-section is that shell, with fluted walls, and the lower-right quarter $(i,j,l)$ is a cylinder with a flat circular base.

With a generic constant the $l$-component of $c$ does not vanish, and the linear recursion $q_{n+1}=2\re(p_n)q_n+c_l$ has a bounded solution only when the quaternionic orbit is attracting with $|2\re p^*|<1$; in that case every initial $q_0$ is allowed, which explains the cylinders. The recursion confines the orbits to at most five dimensions (three for $p_n$, two for $q_n$); the measured span is three, which only shows that few directions are excited above the tolerance by these quickly converging orbits.
""",
'B05': r"""
The para-octonions with the generic constant give three similar spiral shells in the quarters through $1$, as in Plate~B01, and a ball in the imaginary quarter. The shells are, however, rounder and fatter than their octonionic counterparts: the para-octonionic map is the Mandelbar-type conjugate of the octonionic one, and its Julia sets near the boundary of the connectedness locus are smoother.

The boundary distance on the generic ray is $s^*=0.290$, much smaller than the octonionic $0.738$. The orbits span three dimensions and the symmetry pattern is the octonionic one, confirming once more that the para-octonions are an algebra of revolutions.
""",
'B06': r"""
The split para-octonions with the generic constant, in the cube of half-extent $2.4$, show cone-like bodies pointing along the positive real axis in the three quarters through $1$, and a ball in the imaginary quarter. Compared with Plate~B02 the bodies are more pointed and slightly smaller ($15\%$ of the ball). The imaginary quarter is a ball because the split norm is negative definite on the span of $l,il,jl$, and $z\bullet z=-\n(z)$.

The plate completes the comparison of the four quadratic algebras with a generic constant: octonions, split-octonions, para-octonions and split para-octonions all have three-dimensional orbits and a ball in the imaginary quarter.
""",
'B07': r"""
The Okubo algebra with the generic constant produces fat, smooth, egg-like bodies with swirling color bands, quite unlike the conch shells of the quadratic algebras. The measurements explain why the pictures look so different: the orbits span all eight dimensions. Two generic elements generate the whole Okubo algebra (this was verified numerically in the certification of the prototype HF8D~0.2, where the subalgebra generated by $z_0$ and $c$ has dimension $8$ for the Okubo algebras and $4$ for the octonions and para-octonions), so the orbit of $z_0$ under $z*z+c$ has no reason to stay in a subspace. The dynamics genuinely uses the eight dimensions, and the three-dimensional sections see a projection of a truly eight-dimensional set.

The body shares are large ($42\%$ to $53\%$) and do not change between $0.99\,s^*$ and $0.999\,s^*$: the Okubonic Julia sets near this constant are fat and far from the filamentary regime. The imaginary quarter is a nearly round body: the table reports rotational symmetries up to the resolution of the sampling but only one mirror, a sign that the body is round but slightly displaced from the center.
""",
'B08': r"""
The split Okubo algebra with the generic constant gives three spectacular hourglasses in the quarters through $1$, bounded by trumpets with concentric rings, and a small egg in the imaginary quarter. The hyperbolic flare of the trumpets is the signature of the split norm; the rings and the twisted edges are the signature of the Petersson twist.

The orbits span eight dimensions in the quarters through $1$ and six in the imaginary one. Compared with Plate~B07, the split norm opens the bodies along the null directions, while the non-associativity of the Okubo product prevents any rotational symmetry.
""",
'C01': r"""
In the frame $F_C$ the hidden axis is $i$, the direction of $\im c$, so that the upper-left quarter $(1,j,l)$ is orthogonal to $\im c$. The octonionic body there is a body of revolution about the axis of $1$, as predicted by Proposition~\ref{prop:equivariance}: every rotation of the plane of $j$ and $l$ fixes $c$ and commutes with the map. The table confirms a continuous symmetry about the $x$ axis.

The two quarters $(1,j,i)$ and $(1,l,i)$ are identical shells, since $j$ and $l$ are interchangeable, and the quarter $(j,l,i)$ of purely imaginary points is a ball. The plate is the octonionic reference for the tests of this part.
""",
'C02': r"""
The para-octonions pass the same test. The quarter $(1,j,l)$ is a body of revolution about $1$, the quarters $(1,j,i)$ and $(1,l,i)$ are identical, and the imaginary quarter is a ball. The body is larger than in Plate~C01, for the same reasons as in Plate~A05.

This plate and the previous one show that the rotational symmetry in the plane of $j$ and $l$ is a feature of the whole para-Hurwitz family, not only of unital algebras.
""",
'C03': r"""
The Okubo algebra fails the test. The quarter $(1,j,l)$ is a round, somewhat dimpled body, but it is not a body of revolution: the Jaccard score of the $37^\circ$ rotation about the $1$-axis is $0.957$, below the threshold, and only the half-turn survives. By Proposition~\ref{prop:torus}, the automorphisms of the Okubo algebra fixing $c\in\CC$ include the torus $\varphi_{a,b}$, but these move the plane of $j$ and $l$ into the planes of $k$ and $il,jl,kl$; they do not rotate it in itself.

The quarter $(1,j,i)$ lies in $\HH$ and is identical to that of Plate~C02, as it must be. The quarter $(1,l,i)$ is a similar shell, but the orbits started in the quarters containing both $j$ and $l$ span five dimensions. The imaginary quarter $(j,l,i)$ is no longer a ball. The plate isolates, in a single picture, the loss of the continuous symmetry.
""",
'C04': r"""
The Petersson algebra with $\theta=60^\circ$ lies halfway between the para-octonions and the Okubo algebra. The quarter $(1,j,i)$ lies in $\HH$, which is fixed by every $\tau_\theta$, so it coincides with that of the para-octonions. The quarter $(1,j,l)$ is a ball-like body with a vortex on top, without continuous symmetry; the quarter $(1,l,i)$ shows two lobes side by side; the imaginary quarter is an egg with a vortex.

For $\theta\ne0,120^\circ$ the Petersson algebra is a composition algebra but not a symmetric one: $(x*y)*x\ne\n(x)y$. The picture therefore does not inherit the degeneracies of Part~I, while the torus of Proposition~\ref{prop:torus} still acts; the symmetry pattern is that of the Okubo algebra.
""",
'C05': r"""
At $\theta=90^\circ$ the twist $\tau$ has order four. The quarter $(1,j,i)$ is again the para-quaternionic shell. The quarter $(1,j,l)$ is a rounded potato with two vortex dimples; the quarter $(1,l,i)$ shows twin vortices; the imaginary quarter $(j,l,i)$ is an egg, with a continuous rotational symmetry about the local $y$ axis, the direction of $l$.

We have not identified the origin of this last symmetry, which is not produced by the torus of Proposition~\ref{prop:torus}; it may be related to the exceptional behaviour of $\theta=90^\circ$ described by Proposition~\ref{prop:theta90}, which becomes spectacular in Plate~E04: for this angle the square of an element of $\RR\oplus\HH l$ is a real number, and the dynamics on these subspaces becomes radial.
""",
'C06': r"""
At the golden angle $\theta=137.5^\circ$ the twist has infinite order, and the Petersson algebra has only the torus of Proposition~\ref{prop:torus} as symmetry. The quarter $(1,j,i)$ is the usual para-quaternionic shell; the quarters $(1,j,l)$ and $(j,l,i)$ are potato-shaped bodies with vortices; the quarter $(1,l,i)$ is a shell tilted in a new direction.

The comparison with Plate~C03 ($\theta=120^\circ$) shows that nothing visually special happens at the Okubo angle in this frame: the Okubo algebra is special for its identities, as Parts~H and I will show, not for the symmetry of its sections.
""",
'C07': r"""
Here the octonionic frame $F_C$ is rotated by $30^\circ$ in the plane of $j$ and $l$: the axes $j'$ and $l'$ are oblique combinations of $j$ and $l$. The plate is indistinguishable from Plate~C01, and the measurements agree to four decimals. This is the strongest possible confirmation of Proposition~\ref{prop:equivariance}: a rotation in the plane of $j$ and $l$ is a symmetry of the octonionic map, so any rotated frame gives the same sections.
""",
'C08': r"""
The same rotation applied to the Okubonic frame changes the picture. The quarter $(1,j',i)$ is no longer contained in $\HH$ and shows two vortices; the quarter $(1,j',l')$ has lost its mirror symmetries; the imaginary quarter acquires a vortex. The orbits now span five dimensions in all quarters.

Comparing this plate with Plate~C03 makes the failure of the equivariance visible: in the Okubo algebra the choice of the section, even inside a plane that contains no direction of the constant, matters.
""",
'D01': r"""
The first plate of the signature path is the octonionic reference in the frame $F_C$, identical to Plate~C01: a body of revolution in $(1,j,l)$, two identical shells, and a ball. The constant is the same along the whole path, because it lies in $\CC$, where the product does not depend on $\gamma_3$. The quarter $(1,j,i)$, contained in $\HH$, will remain identical in all plates of the path and serves as a control.
""",
'D02': r"""
With $\gamma_3=-0.5$ the algebra is isomorphic to the octonions by the map $l\mapsto l/\sqrt{0.5}$ (Proposition~\ref{prop:rescaling}), and the plate shows exactly this: the quarters containing $l$ are the octonionic bodies stretched by a factor $\sqrt2\approx1.41$ along $l$. The imaginary quarter is a prolate spheroid, elongated along $l$, and the quarter $(1,j,l)$ has lost its rotational symmetry, since a stretched body of revolution is no longer one. The control quarter $(1,j,i)$ is unchanged.
""",
'D03': r"""
With $\gamma_3=-0.15$ the stretching factor is $1/\sqrt{0.15}\approx2.58$. The quarter $(1,j,l)$ is a long fluted log, the quarter $(1,l,i)$ a column cut by the cube, and the imaginary quarter a convex barrel. The body shares grow accordingly. The algebra is still isomorphic to the octonions; the picture is approaching the degenerate cylinder of $\gamma_3=0$.
""",
'D04': r"""
At $\gamma_3=0$ the algebra is the semi-octonions, and the stretching becomes infinite: the quarters containing $l$ are cylinders along $l$, and the imaginary quarter is an exact circular cylinder, as explained by Proposition~\ref{prop:rescaling}. The plate is the midpoint of the path, where the ellipsoids of the octonions turn into the hyperboloids of the split-octonions.
""",
'D05': r"""
Just beyond the degenerate point, with $\gamma_3=+0.15$, the norm becomes indefinite. The picture changes in a subtle but unmistakable way: the barrel of Plate~D03, convex, has become a waisted spool, concave, bounded by a hyperboloid of one sheet. The quarter $(1,j,l)$ turns into a saddle whose sheets curve away from each other, and the quarter $(1,l,i)$ into a column with concave flanks. The signature flip is visible as the passage from convex to concave.
""",
'D06': r"""
With $\gamma_3=+0.5$ the hyperbolic geometry is fully developed. The quarter $(1,j,l)$ is a saddle with four fibrous sheets; the quarter $(1,l,i)$ shows bundles of curved sheets that leave the cube; the imaginary quarter is a hyperboloid of one sheet, a vase-shaped surface cut by the top face of the cube in a ring. The control quarter $(1,j,i)$ is the familiar quaternionic shell. The algebra is isomorphic to the split-octonions, stretched along $l$ by $\sqrt2$.
""",
'D07': r"""
The path ends at the split-octonions, $\gamma_3=+1$. The pictures are those of Plate~A02 seen in the frame $F_C$: saddles and horns in the quarters containing $l$, a spool with a bowl-shaped top in the imaginary quarter, and the untouched shell in $(1,j,i)$. Looking back along Plates~D01--D07, the path is a continuous deformation of a single picture: stretching, degeneration into a cylinder and opening into hyperboloids.
""",
'D08': r"""
In this plate $\gamma_1=i^2=0$: the plane of $1$ and $i$ is the plane of the dual numbers. On the ray of the complex direction the boundary distance is $s^*=2.14$, very large, because in the dual plane the real part evolves as a real quadratic map and the dual part as its parameter derivative (Remark~\ref{rem:dual}). The critical orbit escapes only in a small window around the period-doubling point $\re c=-3/4$; the chosen constant, $c=-0.724+1.945\,i$, lies just before that window.

The quarters $(1,i,j)$ and $(1,i,l)$ are columns along $i$, the dual direction, in the same way as the semi-octonions produce columns along $l$. The quarter $(1,j,l)$, orthogonal to $i$, is a quaternion-like body of revolution, since $j$ and $l$ are still elliptic; the imaginary quarter is a cylinder along $i$.
""",
'D09': r"""
With $\gamma_2=j^2=+1$ the quaternion subalgebra becomes the split-quaternions. The constant is complex and $i^2=-1$, so $s^*$ is the octonionic value. The quarter $(1,i,j)$ is now a hyperbolic saddle with horns, while the quarter $(1,i,l)$, in which $i$ and $l$ are elliptic, is the usual shell. The quarter $(1,j,l)$ is a saddle, and the imaginary quarter a spool with a continuous rotational symmetry about the local $y$ axis ($j$).

The plate is the counterpart of Plate~A02: there the hyperbolic direction was $l$, here it is $j$. The quaternionic control quarter of the previous plates is itself deformed, since the quaternions are no longer a subalgebra.
""",
}


==> anc/scripts/atlas_text_plates_1_v2.py <==
"""Atlas_HF8D_4Slices - atlas_text_plates_1_v2.py (version 2): commentary of the plates of parts A-D, checked against
the images and the measurements of measure_v2.py (the text is in the batch modules imported below)."""
import atlas_text_plates_v2_b1 as _a
import atlas_text_plates_v2_b2 as _b

TITLE = {**_a.TITLE, **_b.TITLE}
COMMENT = {**_a.COMMENT, **_b.COMMENT}


==> anc/scripts/atlas_text_plates_2_v1.py <==
"""Atlas_HF8D_4Slices - atlas_text_plates_2_v1.py (version 1): commentary of the plates of parts E-J."""

TITLE = {
    'E01': '$\\theta=0^\\circ$: the para-octonions',
    'E02': '$\\theta=30^\\circ$',
    'E03': '$\\theta=60^\\circ$',
    'E04': '$\\theta=90^\\circ$: four identical balls',
    'E05': '$\\theta=120^\\circ$: the Okubo algebra',
    'E06': '$\\theta=150^\\circ$',
    'E07': '$\\theta=180^\\circ$: an involutive twist',
    'F01': 'Octonions, seed $0$: the Mandelbrot set of revolution',
    'F02': 'Para-octonions, seed $0$: the tricorn of revolution',
    'F03': 'Okubo, seed $0$: the cubic form at work',
    'F04': 'Okubo, seed $0$, in the frame $F_B$',
    'F05': 'Split-octonions, seed $0$',
    'F06': 'Split Okubo, seed $0$',
    'F07': 'Semi-octonions, seed $0$',
    'F08': 'Split-octonions ($i^2=+1$), seed $0$',
    'F09': 'Octonions with a seed',
    'F10': 'Para-octonions with a seed',
    'F11': 'Okubo with a seed',
    'F12': 'Okubo with a seed, in the frame $F_B$',
    'F13': 'Split para-octonions with a seed',
    'G01': 'The octonionic Mandelbar is the para-octonionic Mandelbrot',
    'G02': 'The para-octonionic Mandelbar is the octonionic Mandelbrot',
    'H01': 'Octonions: a genuine cubic',
    'H02': 'Para-octonions: the cubic degenerates',
    'H03': 'Okubo: the same degenerate cubic',
    'H04': 'Split Okubo: a hyperbolic degenerate cubic',
    'H05': 'Split-octonions: a genuine hyperbolic cubic',
    'H06': 'Okubo: the third power $z^3$',
    'H07': 'Octonions: the fourth power',
    'H08': 'Okubo: the fourth power by left bracketing',
    'I01': 'Octonions: the sandwich is genuine',
    'I02': 'Okubo: the sandwich is a ball',
    'I03': 'Para-octonions: the same ball',
    'I04': 'Split-octonions: a genuine hyperbolic sandwich',
    'I05': 'Split Okubo: a ball and three carved cubes',
    'I06': 'Split para-octonions: the same carved cubes',
    'J01': 'Kaplansky: the Okubo bilateral map with $a=b=1$',
    'J02': 'Kaplansky: the octonionic Julia set',
    'J03': 'Octonions: a bilateral map',
    'J04': 'Para-octonions: a bilateral map',
    'J05': 'Split para-octonions: a bilateral map',
    'J06': 'Okubo: a bilateral map',
    'J07': 'Split Okubo: a bilateral map',
}

COMMENT = {
'E01': r"""
At $\theta=0$ the twist is the identity and the Petersson algebra is the para-octonions: the plate is identical to Plate~B05, with the same boundary distance $s^*=0.2901$ and the same measurements. The three quarters through $1$ show rounded shells, and the purely imaginary quarter $(l,il,jl)$ is a ball. The orbits span three dimensions. This is the starting point of the Petersson path.
""",
'E02': r"""
A twist of only $30^\circ$ changes the dynamics completely. The bodies shrink to less than a fifth of the ball, the boundary distance rises to $s^*=0.436$, and the quarters through $1$ show small ribbed conch shells. Above all, the orbits now span all eight dimensions, against three for the para-octonions: as soon as $\tau_\theta$ is not the identity, the product mixes the quaternionic half and the hidden half of the algebra. The imaginary quarter is an egg with a single mirror symmetry.

The Petersson algebra with $\theta=30^\circ$ is a composition algebra but not a symmetric one. The plate shows that the qualitative change happens at once, not gradually: the para-octonions are an isolated point of quadratic dynamics along the path.
""",
'E03': r"""
At $\theta=60^\circ$ the bodies grow again (about $45\%$ of the ball) and become fat, egg-like shapes with swirling textures, closer to the Okubonic bodies of Plate~B07 than to the para-octonionic shells. No quarter has a mirror or rotational symmetry, and the orbits span eight dimensions. The boundary distance is $s^*=0.621$.
""",
'E04': r"""
The plate at $\theta=90^\circ$ is the most striking of the path: the four quarters are identical balls. The cube had to be enlarged to half-extent $2.4$ to contain them. Every quarter of the frame $F_B$ lies in $\RR\oplus\HH l$, and by Proposition~\ref{prop:theta90} the Petersson square of $x=x_0+ql$ is the real number $x_0^2+|q|^2$, the Euclidean norm. The first iterate $z_1=|z_0|^2+c$ depends only on $|z_0|$, and the filled set restricted to these sections is a ball, the same in every quarter.

The balls occupy $25\%$ of the ball of radius $2.28$, so their radius is about $1.44$. The orbits span five dimensions. The plate is a reminder that the identities of an algebra can simplify the dynamics on a subspace even when the algebra, as a whole, is not symmetric: at $\theta=90^\circ$ the twist $u_\theta$ is the imaginary unit $i$, and $u_\theta^2=-1$ collapses the square.
""",
'E05': r"""
At $\theta=120^\circ$ the path reaches the Okubo algebra, and the plate is identical to Plate~B07, with the same boundary distance $0.490$ and the same measurements. Along the path, the Okubo algebra does not look special: the bodies are fat and smooth, as at $60^\circ$, and the orbits span eight dimensions. What makes $\theta=120^\circ$ special, the symmetric identities \eqref{eq:symmetric}, is not visible in the quadratic map, whose orbits do not use them. It will become visible with the sandwich and the cubic maps (Parts~H and I).
""",
'E06': r"""
At $\theta=150^\circ$ the twist has order twelve. The bodies are again smaller ($25\%$ of the ball) and take the shape of ribbed croissants in the quarters through $1$, while the imaginary quarter is a slightly irregular ball. There is no symmetry and the orbits span eight dimensions.
""",
'E07': r"""
At $\theta=180^\circ$ the twist $\tau(p+ql)=p-ql$ is an involutive automorphism of the octonions, and the product $\tau(\bar x)\,\tau(\bar y)=\tau(\bar x\bar y)$ is the para-octonionic product followed by an automorphism. The plate is closer to the para-octonions of Plate~E01 than to the Okubonic plates: shells in the quarters through $1$, a ball in the imaginary quarter, mirror and half-turn symmetries. The orbits span four dimensions, one more than the para-octonions, presumably because $\tau$ mixes the orbit with its image under $l\mapsto-l$.

The Petersson path thus closes on itself in a precise sense: at $0^\circ$ and $180^\circ$ the dynamics is almost quadratic, in between it is fully eight-dimensional, and at $90^\circ$ it becomes radial on half of the algebra.
""",
'F01': r"""
The octonionic Mandelbrot set with seed $0$ is the classical Mandelbrot set turned around the real axis. By Proposition~\ref{prop:span} every orbit lies in the plane of $1$ and $c$, and the escape depends only on $\re c$ and $|\im c|$; hence the three quarters through $1$ are identical bodies of revolution, and the imaginary quarter at $\re c=-0.35$ is a ball. The main cardioid, the period-two bulb and the chains of smaller bulbs appear as surfaces of revolution; the antenna along the negative real axis is a thin spike.

The measurements confirm a continuous symmetry about the real axis in every quarter through $1$, and an orbit span of exactly two. The plate is the parameter-space counterpart of Plate~A01.
""",
'F02': r"""
The para-octonionic Mandelbrot set with seed $0$ is the tricorn \cite{CHRS} turned around the real axis: three identical funnel-shaped bodies in the quarters through $1$, with the large disc of the tricorn and a stem. The imaginary quarter at $\re c=-0.35$ is nearly empty (a tiny ball, below one percent of the section), because the tricorn barely reaches that far along the imaginary directions. The orbits span two dimensions and the symmetry is the full revolution about the real axis, as for the octonions.

This plate and the previous one are the reference for the Okubo algebra. By Proposition~\ref{prop:span} all three algebras reduce the seed-$0$ dynamics to a planar map; the difference lies in the invariants of $c$ that drive it.
""",
'F03': r"""
The Okubonic Mandelbrot set with seed $0$ breaks the revolution. The quarter $(1,i,j)$ lies in $\HH$ and is identical to that of Plate~F02, since the Okubo product is para-quaternionic there. The other quarters are new: $(1,i,l)$ is a tilted cone with a spike and no rotational symmetry; $(1,j,l)$ is a three-armed body, reminiscent of the three arms of the tricorn but distributed in space; the imaginary quarter is a bent tube.

The explanation is Proposition~\ref{prop:okubocubic}. The seed-$0$ orbit depends on the two invariants $\n(c)$ and $\n(c,c*c)$. In the para-octonions the cubic invariant depends only on $c_0$ and $|\im c|$, which gives the revolution; in the Okubo algebra it is a genuinely different cubic form, and its level sets are not surfaces of revolution. The three arms of the quarter $(1,j,l)$ are the trace of the order-three twist. The orbits still span two dimensions, exactly as Proposition~\ref{prop:span} predicts.
""",
'F04': r"""
In the frame $F_B$ the same Okubonic Mandelbrot set looks completely different: the three quarters through $1$ are identical bodies of revolution, with a bulb and rings, and the imaginary quarter is a small ball. This is again Proposition~\ref{prop:okubocubic}: on the subspace $\RR\oplus\HH l$, which contains all the quarters of $F_B$, the Okubo cubic form $\n(c,c*c)=2c_0\big(c_0^2-(\cos2\theta+2\cos\theta)|q|^2\big)$ depends only on $c_0$ and $|q|$, and at $\theta=120^\circ$ the coefficient is $\cos240^\circ+2\cos120^\circ=-\tfrac32$.

Plates~F03 and F04 together show that the loss of revolution in the Okubo algebra depends on the direction: it is present in sections that mix $\HH$ and $\HH l$, absent in sections of $\RR\oplus\HH l$.
""",
'F05': r"""
The split-octonionic Mandelbrot set with seed $0$ keeps the classical Mandelbrot set of revolution in the quarter $(1,i,j)$, where the norm is positive definite. In the quarters containing $l$ the revolution becomes hyperbolic: the bodies are saddles and horns opening along the null directions, and the imaginary quarter is a trumpet, a region bounded by a hyperboloid. The escape still depends only on $\re c$ and $\n(\im c)$, but $\n(\im c)$ is now indefinite.
""",
'F06': r"""
The split Okubo algebra combines the effects of the previous plates: the tricorn of revolution in the quaternionic quarter, and twisted hyperbolic sheets in the others. The quarter $(1,i,l)$ has no rotational symmetry at all, and the quarter $(1,j,l)$ only half-turns. The orbits span two dimensions, as for every symmetric composition algebra with seed $0$.
""",
'F07': r"""
In the semi-octonions the Mandelbrot set with seed $0$ is the classical one in the quarter $(1,i,j)$, and a fluted cylinder along $l$ over it in the quarters $(1,i,l)$ and $(1,j,l)$. The imaginary quarter is a hollow tube: a cylinder along $l$ with an inner cavity. The cylinders are explained by Proposition~\ref{prop:rescaling}: the $l$-component of the orbit evolves linearly, driven by the quaternionic part, and does not affect it.
""",
'F08': r"""
With $i^2=+1$ the plane of $1$ and $i$ is the split-complex plane, where the Mandelbrot set is a square \cite{Senn}. The quarters $(1,i,j)$ and $(1,i,l)$ show the square extruded into an X-shaped hourglass, with straight edges along the null lines; the quarter $(1,j,l)$, where both hidden directions are elliptic, is the ordinary Mandelbrot set of revolution; the imaginary quarter is a hyperboloid trumpet whose axis is $i$. The plate places side by side the two classical Mandelbrot sets of the plane, the complex one and the hyperbolic one, inside the same algebra.
""",
'F09': r"""
With a seed $a\ne0$ the octonionic Mandelbrot map is no longer planar: the orbit lies in the three-dimensional space of $1$, $\im a$ and $\im c$. The plate shows the shell of the Mandelbrot set wrapped in rings and ribbons, and all symmetries of Plate~F01 are broken. The three quarters through $1$ are still similar, since the seed lies outside all of them, but no quarter is a body of revolution.
""",
'F10': r"""
The para-octonionic Mandelbrot set with the seed found by the parameter scan of HF8D~0.2 is still very close to the tricorn of revolution of Plate~F02: the seed is small and its effect is a slight deformation. The table shows that the revolution is broken, but only barely, and the imaginary quarter remains empty.
""",
'F11': r"""
The Okubonic Mandelbrot set with a seed combines the broken revolution of Plate~F03 with a genuinely eight-dimensional dynamics: the orbits span eight dimensions. The shapes are those of Plate~F03 (a funnel, a tilted cone, a three-armed body, a bent tube), but less regular and without any symmetry.
""",
'F12': r"""
In the frame $F_B$ the seed destroys the revolution that the Okubo cubic form produced in Plate~F04: the quarters through $1$ are small eggs with ribbed caps, no longer identical, and the orbits span eight dimensions. The comparison with Plate~F04 isolates the effect of the seed.
""",
'F13': r"""
The split para-octonions with a seed give teardrop-shaped bodies with a colored tip in the three quarters through $1$, and a small ball in the imaginary quarter. Two quarters keep a continuous rotational symmetry according to the table, presumably because the seed has small components in the corresponding planes. The orbits span three dimensions, as always for the para-Hurwitz algebras.
""",
'G01': r"""
The octonionic Mandelbar map $\overline{z^2}+c$ is, by definition, the para-octonionic Mandelbrot map, since $z\bullet z=\overline{z^2}$. The plate is indeed identical to Plate~F02: the tricorn of revolution, with the same measurements.
""",
'G02': r"""
Conversely, the para-octonionic Mandelbar map $\overline{z\bullet z}+c=z^2+c$ is the octonionic Mandelbrot map, and the plate is identical to Plate~F01: the Mandelbrot set of revolution. Together with Plate~G01 this is a visual proof of the relation between the octonions and the para-octonions: the conjugation that defines one from the other is a symmetry of the dynamics.
""",
'H01': r"""
The octonionic cubic $(z^2)z+c=z^3+c$ is a genuine cubic map, since the octonions are power-associative. The bodies are slightly deformed balls with a spiral cap, identical in the two upper quarters. In the imaginary quarter $z^3=-\n(z)z$, so that $z_1=c-\n(z_0)z_0$; since $c$ has imaginary components, this quarter is a ball-like body without exact symmetry. The constant is small, and the body occupies about half of the ball in every quarter.
""",
'H02': r"""
In the para-octonions the cubic degenerates: $(z\bullet z)\bullet z=\n(z)\,z$ by \eqref{eq:symmetric}, and the map is $z\mapsto\n(z)\,z+c$. The four quarters show four nearly identical, nearly spherical bodies, with nearly identical trap contours. The degenerate map commutes with every orthogonal transformation fixing $c$, a group isomorphic to $O(7)$, so the eight-dimensional body is a body of revolution about the axis of $c$. That axis is oblique to the coordinate axes, which is why the table, which tests only mirrors and rotations about the coordinate axes, reports no symmetry at all; and since $c$ is small, the sections are close to balls. The orbits span two dimensions, the plane of $z_0$ and $c$.
""",
'H03': r"""
The Okubonic cubic is the same degenerate map $\n(z)\,z+c$, and the plate is indistinguishable from Plate~H02, with identical measurements. This is the clearest visual statement of the fact that the para-octonions and the Okubo algebra share their symmetric identities: whatever the product, the cubic forgets it.
""",
'H04': r"""
In the split Okubo algebra the degenerate cubic $\n(z)\,z+c$ involves an indefinite norm. The quaternionic quarter, where the norm is positive definite, is again a ball; the three quarters containing $l$ are identical ``carved cubes'', bodies bounded by hyperbolic surfaces that fill most of the box. The map depends on the product only through the norm, so the same picture would be obtained in the split para-octonions.
""",
'H05': r"""
The split-octonionic cubic is a genuine cubic map, not degenerate. The quaternionic quarter is a shell-like ball, as in Plate~H01, while the quarters containing $l$ show hyperbolic saddles; the imaginary quarter is a spool with rotational symmetry about the $l$-axis. The comparison with Plate~H04 separates the effect of the split norm from the effect of the degeneration.
""",
'H06': r"""
The third power computed by the standard formula $z^p+c$ with $p=3$ uses the left bracketing $(z*z)*z$ in the non-unital algebras, and gives exactly the degenerate cubic of Plate~H03: the plate is identical, ball by ball. In the Okubo algebra there is no other natural cube: $z*(z*z)$ equals $(z*z)*z$ by flexibility.
""",
'H07': r"""
The fourth power in the octonions is a genuine quartic map. The bodies are rounded shells. Since the constant has components along $j$ and $l$, the two upper quarters are no longer related by a symmetry and differ slightly. The imaginary quarter is a perfect ball: for purely imaginary $z$ the fourth power is $\n(z)^2$, a real number, so that $z_1=\n(z_0)^2+c$ depends only on the norm. The quarter $(1,j,l)$ is nearly round, and the table even reports a continuous symmetry there.
""",
'H08': r"""
In the Okubo algebra the fourth power computed by left bracketing is $((z*z)*z)*z=\n(z)\,(z*z)$, a genuinely quadratic map rescaled by the norm. The bodies are smooth eggs with vortex textures, different in every quarter, and the orbits span five dimensions. This is not a degeneration but a hybrid: the quartic of the Okubo algebra is the Okubonic square weighted by the norm.
""",
'I01': r"""
In the octonions the sandwich map $(z\,a)\,z+c$ is a genuine quadratic-type map, well defined because the octonions are flexible. The bodies are ribbed potatoes with no symmetry, since the constants $a$ and $c$ are generic, and the orbits span three dimensions.
""",
'I02': r"""
In the Okubo algebra the sandwich degenerates into $\n(z)\,a+c$ (Proposition~\ref{prop:symmetric}), and its filled set is the region where the real recursion \eqref{eq:sandwich} of the norms stays bounded. With the constants of this plate the effective parameter is $c_{\mathrm{eff}}=-0.169$, and the bounded interval of initial norms is $\n(z_0)\le1.613$: the filled set is the ball of radius $1.270$. The four quarters are four identical smooth balls, and the measured radius is $1.274$.

Of all plates of the atlas, this is perhaps the one where the algebra speaks most clearly: a map that in the octonions produces the complicated bodies of Plate~I01 is, in the Okubo algebra, a sphere.
""",
'I03': r"""
The para-octonions give exactly the same balls as the Okubo algebra, as Proposition~\ref{prop:symmetric} predicts: the degenerate sandwich depends only on the norm, which is the same in both algebras.
""",
'I04': r"""
The split-octonionic sandwich is a genuine map, not degenerate, since the split-octonions are unital. The quaternionic quarter is a ribbed shell, while the quarters containing $l$ show large hyperbolic sheets and saddles that fill most of the box. The comparison with Plate~I05 is the split analogue of the comparison between Plates~I01 and I02.
""",
'I05': r"""
The split Okubo sandwich degenerates into $\n(z)\,a+c$ with the indefinite split norm. In the quaternionic quarter the norm is positive definite and the filled set is a ball, which here fills the whole section (the predicted radius $1.541$ exceeds the radius of the measuring ball). In the three quarters containing $l$ the filled set is the region $t_{\min}\le\n(z_0)\le t_{\max}$, with $t_{\min}=-1.575$: it is bounded by hyperboloids, and the pictures show identical carved cubes whose concave faces are the level sets $\n(z)=t_{\min}$.
""",
'I06': r"""
The split para-octonions give the same carved cubes as the split Okubo algebra, as predicted by Proposition~\ref{prop:symmetric}: the degenerate sandwich depends only on the norm, and the norms of the two algebras coincide.
""",
'J01': r"""
With $a=b=1$ the Okubonic bilateral map $(1*z)*(z*1)+c$ is, by Kaplansky's trick (Proposition~\ref{prop:kaplansky}), the octonionic map $z^2+c$. The plate shows ribbed shells in the quarters through $1$ and a ball in the imaginary quarter, and it should be compared with the next one.
""",
'J02': r"""
This is the octonionic Julia set of $z^2+c$ with the same constant. The plate is identical to Plate~J01: the geometry is the same and the body shares agree within one percent, the difference coming from the rounding of boundary points. The Okubo algebra, which has no unit, contains a hidden copy of the octonions, and Kaplansky's trick exhibits it.
""",
'J03': r"""
A bilateral map with generic factors $a$ and $b$ in the octonions gives smooth, bone-like bodies with tunnels and holes, without any symmetry. Unlike the quadratic map, the bilateral map uses the non-associativity of the octonions: $(az)(zb)$ cannot be rebracketed, and the orbits span all eight dimensions. This is the only octonionic plate of the atlas where the orbits are eight-dimensional.
""",
'J04': r"""
The para-octonionic bilateral map produces spheres with carved spiral grooves, and concentric target rings in the imaginary quarter. The measured orbit span is only three, although the para-octonionic map $(a\bullet z)\bullet(z\bullet b)=(za)(bz)$ could explore the whole algebra; we interpret it as a sign that these orbits converge quickly to an attracting cycle, so that few directions are excited above the tolerance.
""",
'J05': r"""
The split para-octonionic bilateral map, the best result of the parameter scan of HF8D~0.2, produces striated columns that fill the box in the quarters through $1$, and concentric target rings, magenta and yellow, in the imaginary quarter. The split norm opens the bodies along the null directions.
""",
'J06': r"""
The Okubonic bilateral map gives swirled balls with spiral grooves. The measured orbit span is three, in spite of the Okubo product; as in Plate~J04 we interpret it as the effect of quickly converging orbits rather than as an invariant subspace.
""",
'J07': r"""
The split Okubo bilateral map produces hyperbolic trumpets in the quarters through $1$ and an egg in the imaginary quarter. The trumpets are the signature of the split norm, the lack of symmetry the signature of the generic factors.
""",
}


==> anc/scripts/atlas_text_plates_2_v2.py <==
"""Atlas_HF8D_4Slices - atlas_text_plates_2_v2.py (version 2): commentary of the plates of parts E-J, checked against
the images and the measurements of measure_v2.py (the text is in the batch modules imported below)."""
import atlas_text_plates_v2_b3 as _a
import atlas_text_plates_v2_b4 as _b

TITLE = {**_a.TITLE, **_b.TITLE}
COMMENT = {**_a.COMMENT, **_b.COMMENT}


==> anc/scripts/atlas_text_plates_3_v1.py <==
"""Atlas_HF8D_4Slices - atlas_text_plates_3_v1.py (version 1): commentary of the plates of parts K-P."""

TITLE = {
    'K01': 'Octonions: small spindles',
    'K02': 'Para-octonions: conch shells',
    'K03': 'Split para-octonions: funnels and saddles',
    'K04': 'Okubo: goblets and ribbons',
    'K05': 'Split Okubo: flames',
    'L01': 'Octonions: the sine family of revolution',
    'L02': 'Split-octonions ($l^2=+1$)',
    'L03': 'Semi-octonions: extruded Mandelbrot sets',
    'L04': 'Split-octonions ($i^2=+1$)',
    'M01': 'Tesseract kaleidoscope on the Okubo body',
    'M02': 'Tesseract kaleidoscope on the octonion body',
    'M03': 'Inversion in a 3-sphere, Okubo',
    'M04': 'Inversion in a 3-sphere, octonions',
    'M05': 'Sphere fold, Okubo',
    'M06': 'Twist through $W$, Okubo: an invisible mapping',
    'M07': 'Waves, para-octonions',
    'M08': 'Tesseract fold, Okubo',
    'M09': 'Rotation in the plane $XW$, octonions',
    'M10': 'Rotation in the plane $XW$, Okubo',
    'M11': 'Planar kaleidoscope, Okubo',
    'M12': 'Planar twirl, octonions',
    'M13': 'Mirror in a hyperplane, Okubo',
    'N01': 'Smooth iteration count (8D norm)',
    'N02': '8D orbit trap: a point',
    'N03': '8D orbit trap: a hyperplane',
    'N04': '8D orbit trap: a 7-sphere',
    'N05': 'Hidden part: orbit average',
    'N06': 'Hidden part: final value',
    'N07': 'Ultra Fractal smooth coloring',
    'N08': 'Quaternion direction',
    'N09': '4D orbit trap',
    'N10': 'Hidden part on an octonionic body',
    'O01': 'Okubo, section at $l=0.3$',
    'O02': 'Okubo, section at $l=0.6$',
    'O03': 'Octonions, section at $l=0.4$',
    'P01': 'Semi-para-octonions',
    'P02': 'Semi-Okubo algebra',
    'P03': 'An anisotropic octonion algebra',
    'P04': 'A split Petersson algebra at $60^\\circ$',
    'P05': 'Okubo in the imaginary frame $F_D$',
    'P06': 'Split Okubo in the imaginary frame $F_D$',
}

COMMENT = {
'K01': r"""
The octonionic logistic map with the constant of the scan produces small spindle-shaped bodies, like beads, in the three quarters through $1$, and a small ball in the imaginary quarter. The spindles are only $4\%$ of the ball. The map $c(z-z^2)$ multiplies by $c$ on the left: the quantity $z-z^2$ lies in the plane of $1$ and $z$, and the product with $c$ keeps the orbit inside the quaternionic subalgebra generated by $c$ and $z_0$, of dimension four. The measured orbit span is indeed four, one more than for the quadratic map. The logistic map therefore shows that ``octonionic'' does not mean ``three-dimensional'': it is the quadratic map that is special.
""",
'K02': r"""
The para-octonionic logistic map gives large conch shells with thick lips, similar in the three quarters through $1$, and a small cup in the imaginary quarter. The shells are much larger than the octonionic spindles ($16\%$ of the ball), and they have no symmetry. The orbits span four dimensions, as in the octonions. This is one of the most sculptural plates of the atlas: the para-Hurwitz conjugations turn the tiny octonionic spindles into large spiral shells.
""",
'K03': r"""
In the split para-octonions the logistic map produces a funnel with a ring in the quaternionic quarter, saddle surfaces in the quarters containing $l$, and in the imaginary quarter a trumpet facing a disc. The funnel of the quaternionic quarter is a reminder of the tricorn; the saddles are the signature of the split norm. The orbits span four dimensions.
""",
'K04': r"""
The Okubonic logistic map produces the most intricate shapes of this part: a goblet with a stem and a cup in the quaternionic quarter, a dish surrounded by ribbons in the quarter $(1,i,l)$, a twisted flower in $(1,j,l)$ and a bent tube in the imaginary quarter. The orbits span eight dimensions. The comparison with Plate~K02 is instructive: the para-octonions and the Okubo algebra differ only by the twist, and in the logistic map, unlike the sandwich, the twist is not absorbed by any identity.
""",
'K05': r"""
The split Okubo logistic map gives flame-like and bird-like curved blades: a curled flame in the quaternionic quarter, a long crossed structure in $(1,i,l)$, twisted blades in $(1,j,l)$ and a small curled fragment in the imaginary quarter. The orbits span eight dimensions (seven in the imaginary quarter). The bodies are small, thin and irregular, as if the split norm had torn apart the Okubonic shapes of Plate~K04.
""",
'L01': r"""
The octonionic map $c\sin z$ is computed by applying the complex sine in the plane of $1$ and $\im z$: $\sin z$ is equivariant under every rotation fixing $1$, and the left multiplication by $c$ breaks this symmetry only through the imaginary part of $c$, which is small for the constant of this plate. The three quarters through $1$ are nearly identical, and show the sine family turned around the real axis: a sequence of nested shells, discs and rings, typical of the periodic structure of $\sin$. The imaginary quarter is a small, nearly spherical body: for purely imaginary $z$ the sine is purely imaginary, $\sin(t v)=v\sinh t$ for a unit imaginary $v$. The orbits span four dimensions, since $\sin z$ lies in the plane of $1$ and $z$ and the product with $c$ stays in the quaternionic subalgebra generated by $c$ and $z_0$.
""",
'L02': r"""
In the split-octonions the sine is applied in the plane of $1$ and $\im z$, which is a complex plane when $\n(\im z)>0$ and a split-complex plane when $\n(\im z)<0$; in the latter case $f(r+v)=\tfrac12\big(f(r+m)+f(r-m)\big)+\tfrac{v}{2m}\big(f(r+m)-f(r-m)\big)$ with $m^2=-\n(v)$, and near the null cone the implementation uses the first-order expansion $f(r)+v\,f'(r)$. The quaternionic quarter shows the sine family; the quarters containing $l$ are filled cubes, whose top faces reveal fibrous structures; the imaginary quarter shows a large disc and a bottle. In the hyperbolic directions the sine is evaluated at real points $r\pm m$, where it is bounded, which may explain the large body shares ($88\%$).
""",
'L03': r"""
In the semi-octonions the sine family becomes a family of extruded sets. The quaternionic quarter shows the sine family; the quarters $(1,i,l)$ and $(1,j,l)$ show columns along $l$, whose cross-section is the Mandelbrot-like structure of the sine family, with its characteristic bulbs; the imaginary quarter is a tube along $l$. The mechanism is the one of Proposition~\ref{prop:rescaling}: the $l$-part is transported linearly by the derivative of the function.
""",
'L04': r"""
With $i^2=+1$ the constant lies in a hyperbolic plane and the sine becomes, along it, a hyperbolic function. The quaternionic quarters are filled cubes with fibrous faces, the quarter $(1,j,l)$ shows the ringed structure of the sine family, since $j$ and $l$ are elliptic, and the imaginary quarter an hourglass. This plate and Plate~F08 show the same exchange of roles between the complex and the hyperbolic planes.
""",
'M01': r"""
The tesseract kaleidoscope folds the coordinates $1,i,j$ (and $k$) of the sample onto their positive side, $x_m\mapsto|x_m|$. Every section through the coordinate planes of these axes thus acquires the corresponding mirror symmetries. The measurements confirm it precisely. The quarter $(1,i,j)$ is mirrored in all three local axes. The quarter $(1,i,l)$ is mirrored in $1$ and $i$ by the fold, and in $l$ because the base body of Plate~M06 was already symmetric there. The quarters $(1,j,l)$ and $(i,j,l)$ are mirrored in $x$ and $y$ but not in $z$, the $l$-axis, which the mapping does not touch (Remark~\ref{rem:mappings}). The mapping has created, in the Okubonic body, the mirror symmetries that the algebra did not provide.
""",
'M02': r"""
On the octonionic body of Plate~A01 the kaleidoscope folds the shell of the quaternionic quarter into a heart-shaped body with a crease, identical in the quarter $(1,i,l)$. The quarters $(1,j,l)$ and $(i,j,l)$, which were already symmetric (a body of revolution and a ball), are unchanged. The octonionic plate shows the kaleidoscope acting on an already symmetric object, the Okubonic Plate~M01 shows it creating symmetry where there was none.
""",
'M03': r"""
The inversion in the unit 3-sphere of the coordinates $1,i,j,k$ maps the inside of the sphere to its outside. In the quaternionic quarter the Okubonic body, which lies inside the sphere, is mapped to an unbounded region, and the cube (half-extent $1.8$) is almost entirely filled, with only the image of the escaping region carved out near the center. In the quarters containing $l$ only the first four coordinates are inverted, and the pictures show frames: slabs bounded by the faces of the cube and pierced by a large tunnel with swirling walls. The mapping is not an automorphism of the algebra, and the pictures are no longer sections of a Julia set but of its inverse image.
""",
'M04': r"""
The same inversion on the octonionic body gives the analogous picture: an almost full cube in the quaternionic quarter, with small openings where the image of the complement reaches the faces, frames with swirling walls in the quarters $(1,i,l)$ and $(1,j,l)$, and a slab with a circular hole in the imaginary quarter. The hole of the imaginary quarter is round because the octonionic body is a ball there (Plate~A01); in the Okubonic Plate~M03 it is irregular.
""",
'M05': r"""
The sphere fold of the Mandelbox, in the four coordinates $1,i,j,k$, inverts the shell between the minimum and the fixed radius and scales up the inside of the minimum radius. The Okubonic body is cut into pieces: in the quaternionic quarter two shells face each other across a ring, with a small body at the center; in the quarters containing $l$ two shells are joined by a thin disc; in the imaginary quarter a ring surrounds a disc. The body shares drop to a few percent. This plate is a good example of how a mapping of the sample space can destroy the connectedness of a filled Julia set.
""",
'M06': r"""
The twist through the fourth dimension rotates the plane $XY$ of the first two coordinates by an angle proportional to the coordinate $W$, which is $k$ in the eight-dimensional sample. All quarters of the frame $F_A$ have $k=0$, so the twist is the identity on them (Remark~\ref{rem:mappings}), and this plate shows the untransformed Okubonic body with the generic constant in the frame $F_A$. It serves as the reference for the other Okubonic plates of this part: a shell in the quaternionic quarter, a flattened body with a vortex in $(1,i,l)$, a rounded cone with a vortex in $(1,j,l)$ and a ball-like body in the imaginary quarter. The orbits span eight dimensions.
""",
'M07': r"""
The waves displace each of the four coordinates $1,i,j,k$ by a sine of the next one. On the para-octonionic body the effect is a rippling of the surface: the shells of the three quarters through $1$ are covered with regular bumps, and the ball of the imaginary quarter becomes lumpy. The mapping preserves the connectedness and the overall shape. Intriguingly, the measurements still detect a continuous symmetry about the $1$-axis in the quarter $(1,j,l)$, although the waves move the samples of that quarter out of it (the coordinate $i$ receives $a\sin(f x_2)$); we have not found an explanation.
""",
'M08': r"""
The tesseract fold reflects each of the four coordinates $1,i,j,k$ that exceeds the limit $0.6$ back inside the tesseract. The Okubonic body is replicated by reflection: in the quaternionic quarter the cube is almost entirely filled, with small holes; in the quarters containing $l$, where the fold acts only on two coordinates, the pictures show a regular stack of mirrored copies of the body, like the cells of a honeycomb, bounded on one side by a flat face. The body shares are large ($76\%$ to $88\%$).
""",
'M09': r"""
The rotation by $45^\circ$ in the plane $XW$, i.e., of the coordinates $1$ and $k$, is not a symmetry of the octonionic map, because it moves the unit. The shells of the quaternionic quarter become twisted, but, remarkably, the two upper quarters remain identical and the quarter $(1,j,l)$ keeps its continuous symmetry about the $1$-axis. The explanation is Proposition~\ref{prop:equivariance}: the rotation mixes $1$ and $k$, but the map remains equivariant under the orthogonal transformations of the span of $j,l,il,jl,kl$, which fix $1$, $i$ and $k$; the exchange of $j$ and $l$ is one of them, and it maps the rotated section $(1,i,j)$ onto the rotated section $(1,i,l)$.
""",
'M10': r"""
The same rotation on the Okubonic body produces balls with vortices in the quarters containing $l$, and a shell in the quaternionic quarter. There is no symmetry, and the orbits span eight dimensions. The Okubonic body, already asymmetric, is simply seen from a different angle; the comparison with Plate~M09 shows that the equivariance which protected the octonionic picture has no counterpart here.
""",
'M11': r"""
The planar kaleidoscope of Ultra Fractal acts on the plane of the first two coordinates, $1$ and $i$, and folds it into sectors. The quarters $(1,i,j)$ and $(1,i,l)$, which contain this plane, acquire a six-fold symmetry about the axis orthogonal to it: the table reports rotations by $60^\circ$, $120^\circ$ and $180^\circ$ about the local $z$ axis, and the pictures show bodies with six bulbs arranged around that axis, a crystalline structure foreign to the Okubo algebra. The quarters $(1,j,l)$ and $(i,j,l)$, which contain only one of the two coordinates, are only mirrored.
""",
'M12': r"""
The planar twirl rotates the plane of $1$ and $i$ by an angle that decreases with the distance from the center. On the octonionic body it twists the shells of the two upper quarters into swirling shapes, identical in both quarters, since the twirl commutes with the exchange of $j$ and $l$. The quarter $(1,j,l)$ keeps its continuous symmetry about the $1$-axis and the imaginary quarter becomes a shell.
""",
'M13': r"""
The mirror in the hyperplane orthogonal to $(1,0,0,1)$ replaces the half-space in front of it by the mirror image of the other half. For the samples of the frame $F_A$, whose coordinate $k$ vanishes, the reflection sends $x_0$ to the coordinate $k$, and one half of the quaternionic quarter shows the body at points with $k=-x_0$: a smooth ball joined to a ribbed half-shell. The quarters containing $l$ show similar joins. The plate illustrates the difficulty of reading a four-dimensional mapping in an eight-dimensional section.
""",
'N01': r"""
The smooth iteration count computed from the eight-dimensional norm shows the level sets of the escape time near the surface: concentric bands of constant color that wrap the bodies, with dark creases where the level sets fold. It is the coloring that best shows the structure of the potential; the bands are the eight-dimensional analogue of the continuous potential of the complex Mandelbrot set \cite{Milnor}.
""",
'N02': r"""
The eight-dimensional orbit trap with a point at the origin colors by the minimum distance of the orbit from the origin. On the Okubonic body it produces fine, irregular contour lines, the same coloring as in Plate~B07, here with the Gold gradient. The contours record where the orbit comes closest to the critical point, and they are sharp where the orbit passes near it.
""",
'N03': r"""
The trap on the hyperplane orthogonal to $l$ colors by the minimum distance of the orbit from the hyperplane $x_4=0$. The colors are stretched along the direction in which the orbit crosses that hyperplane, and the bodies take a streaked, marbled appearance. It is a coloring that singles out one hidden direction.
""",
'N04': r"""
The trap on a 7-sphere of radius $0.6$ colors by the minimum distance of the orbit from the sphere. The coloring is soft, with a few contour lines, because the orbits of this body cross the sphere repeatedly. It is the least informative coloring of this part for the Okubo algebra.
""",
'N05': r"""
The ``hidden part'' coloring measures the angle between the orbit and the quaternionic subspace $\HH$, averaged over the orbit. In the Okubo algebra, where the orbits explore all eight dimensions, it varies strongly over the surface, and the pictures show a marbled texture of greens and blues. It is the coloring designed for this atlas: a direct picture of how much of the orbit lives in the hidden half of the algebra.
""",
'N06': r"""
The hidden part of the final value alone, instead of the orbit average, gives a much more contrasted texture: flame-like bands, swirls and vortices, especially visible in the imaginary quarter, where concentric rings mark the regions where the final value leaves $\HH$. The comparison with Plate~N05 shows how an average smooths the chaotic dependence of the orbit on the initial point.
""",
'N07': r"""
The smooth coloring of Ultra Fractal sees only the two-dimensional projection $(z_0,\pm|\im z|)$ of the orbit value. On the Okubonic body the resulting coloring is nearly uniform, a dark violet with faint contours: the projection discards most of the eight-dimensional information. This plate shows the limits of a two-dimensional coloring applied to an eight-dimensional dynamics.
""",
'N08': r"""
The quaternion direction coloring colors by the direction of the first four components of the final value, mapped to hue. The Okubonic bodies become iridescent, with red, green and blue swirls. It is the most colorful plate of the atlas and, in spite of the loss of the four hidden components, it reveals the rotation of the orbit in the quaternionic half.
""",
'N09': r"""
The four-dimensional orbit trap, which uses the first four components of the orbit, gives a result close to the eight-dimensional trap of Plate~N02 but softer, since half of the orbit is ignored. The comparison between the two traps is a measure of how much of the Okubonic dynamics takes place in the hidden half.
""",
'N10': r"""
The hidden part coloring applied to the octonionic body with the generic constant, in the frame $F_B$. The shells look fibrous, and the imaginary quarter is a teal ball of almost uniform color. For the octonions the orbit lives in the three-dimensional space of $1$, $\im z_0$ and $\im c$, and its angle with $\HH$ is determined by this space: the coloring is much less varied than for the Okubo algebra of Plate~N05.
""",
'O01': r"""
Moving the center of the box to the depth $l=0.3$ changes the quaternionic quarter, which becomes the section of the Okubonic body at $l=0.3$: a smaller, smoother shell. The quarters containing $l$ show the same bodies as in Plate~M06, translated by $0.3$ along the local $l$-axis inside the box. The orbits span eight dimensions.
""",
'O02': r"""
At the depth $l=0.6$ the quaternionic quarter shows a small egg: the section is approaching the boundary of the body in the $l$-direction. The other quarters are again translated. Plates~M06, O01 and O02 form a tomography of the body along $l$.
""",
'O03': r"""
For the octonions the section at the depth $l=0.4$ can be predicted exactly. By Proposition~\ref{prop:equivariance} a point $x_0+x_1i+x_2j+0.4\,l$ has the same orbit, up to a rotation fixing $1$ and $i$, as $x_0+x_1i+\sqrt{x_2^2+0.16}\;j$. The section at depth $0.4$ is therefore the central section of Plate~A01 restricted to $|x_2|\ge0.4$ and pushed inwards along $j$. The pictures confirm it: the quaternionic quarter shows the shell of Plate~A01 compressed along $j$, and the imaginary quarter a ball translated along $l$, which keeps its continuous symmetry about the $l$-axis but loses its mirror in $l$.
""",
'P01': r"""
The degenerate para-octonions ($\gamma_3=0$, para-Hurwitz product) produce, in the frame $F_C$, a fluted cylinder along $l$ in the quarter $(1,j,l)$, the para-quaternionic shell in $(1,j,i)$, a column along $l$ in $(1,l,i)$ and a cylinder in the imaginary quarter. The cylinders are those of the semi-octonions (Plate~A04), and the para-Hurwitz construction does not change the mechanism of Proposition~\ref{prop:rescaling}.
""",
'P02': r"""
The degenerate Okubo algebra ($\gamma_3=0$, $\theta=120^\circ$) keeps the cylinders of the semi-octonions in the quarters containing $l$: fluted columns whose cross-sections are irregular Okubonic sections, and a cylinder with a flat base in the imaginary quarter. The quaternionic quarter is a shell. The orbits span seven dimensions instead of eight: the degeneracy removes one direction from the dynamics of the Okubo algebra. This plate was rendered in a second run (Appendix~\ref{app:repro}), because in the frame $F_B$ every quarter contains an $l$-direction and the cube was entirely filled.
""",
'P03': r"""
The anisotropic octonion algebra $\gamma=(-0.5,-2,-1)$ is isomorphic to the octonions by a rescaling of $i$ and $j$. The pictures are the octonionic ones stretched: the imaginary quarter is an ellipsoid instead of a ball, elongated along $i$, and the bodies of the quarters through $1$ are stretched accordingly. The symmetry group is conjugate to that of the octonions, and the table reports mirrors and half-turns but no continuous symmetry, since the circles of revolution have become ellipses.
""",
'P04': r"""
The split Petersson algebra at $60^\circ$ combines the split norm with a non-symmetric twist. The quarters through $1$ show hyperbolic trumpets, as in the split Okubo algebra, and the imaginary quarter an egg with a small crest. The orbits span eight dimensions. The comparison with Plate~B08 ($\theta=120^\circ$) shows that, for the split algebras as well, the Okubo angle is not visually distinguished in the quadratic map.
""",
'P05': r"""
The imaginary frame $F_D=(i,j,l\,|\,il)$ contains no direction of the unit. In the Okubo algebra the four quarters are round bodies, each with one or two vortices, and nearly the same size ($34\%$ to $38\%$). In the octonions they would all be balls (Proposition~\ref{prop:imaginary}); the vortices mark the failure of the identity $z*z=-\n(z)$ in the Okubo algebra.
""",
'P06': r"""
In the split Okubo algebra the imaginary frame shows jar-like and shell-like bodies with concentric rings: in the quarters $(i,j,l)$ and $(i,j,il)$ tilted shells with a spiral cavity, in $(i,l,il)$ a jar with rings, and in $(j,l,il)$ a larger jar. The signature of the split norm on these sections is mixed, and the bodies are neither balls nor hyperboloids. The orbits span eight dimensions (six in the last quarter).
""",
}


==> anc/scripts/atlas_text_plates_3_v2.py <==
"""Atlas_HF8D_4Slices - atlas_text_plates_3_v2.py (version 2): commentary of the plates of parts K-P, checked against
the images and the measurements of measure_v2.py (the text is in the batch modules imported below)."""
import atlas_text_plates_v2_b5 as _a
import atlas_text_plates_v2_b6 as _b

TITLE = {**_a.TITLE, **_b.TITLE}
COMMENT = {**_a.COMMENT, **_b.COMMENT}


==> anc/scripts/atlas_text_plates_R_v2.py <==
"""Atlas_HF8D_4Slices - atlas_text_plates_R_v2.py (version 2): commentary of the plates of parts R, checked against
the images and the measurements of measure_v2.py (the text is in the batch modules imported below)."""
import atlas_text_plates_v2_bR as _a

TITLE = {**_a.TITLE}
COMMENT = {**_a.COMMENT}


==> anc/scripts/atlas_text_plates_v2_b1.py <==
"""Atlas_HF8D_4Slices - atlas_text_plates_v2_b1.py (version 2): commentary of plates A01-A08, B01-B08, checked against the
images and the measurements of measure_v2.py."""

TITLE = {
    'A01': 'Octonions: the reference plate',
    'A02': 'Split-octonions with $l^2=+1$',
    'A03': 'Split-octonions with $i^2=+1$',
    'A04': 'Semi-octonions: the degenerate direction',
    'A05': 'Para-octonions: the Mandelbar map in eight dimensions',
    'A06': 'Split para-octonions',
    'A07': 'The Okubo algebra: no revolution in this frame',
    'A08': 'The split Okubo algebra',
    'B01': 'Octonions with a generic constant',
    'B02': 'Split-octonions with a generic constant',
    'B03': 'Split-octonions ($i^2=+1$) with a generic constant',
    'B04': 'Semi-octonions with a generic constant',
    'B05': 'Para-octonions with a generic constant',
    'B06': 'Split para-octonions with a generic constant',
    'B07': 'The Okubo algebra with a generic constant',
    'B08': 'The split Okubo algebra with a generic constant',
}

COMMENT = {
'A01': r"""
This is the reference plate of the atlas, and it is worth reading slowly. The constant is $c=-0.231+0.620\,i$, at $97\%$ of the boundary distance $s^*=0.682$ on the complex ray. The two upper quarters, $(1,i,j)$ and $(1,i,l)$, show the same body: an elongated, conch-like shell covered by fine spiral ridges, tapering to a small whorl at one end. The coincidence is not an accident of the picture: by Proposition~\ref{prop:equivariance} the map $z^2+c$ commutes with every orthogonal transformation that fixes $1$ and $i$, in particular with the one exchanging $j$ and $l$. The measurements agree: the two quarters have the same body share ($25\%$) and the same exact symmetries, the mirror $M_z$, the half-turn $R_z(180^\circ)$ and the point reflection $P$. The last one is the universal symmetry $z\mapsto-z$ of Remark~\ref{rem:minus}, and the mirror is its composition with the half-turn.

The lower-left quarter $(1,j,l)$ is orthogonal to $c$. Here the same proposition gives a whole circle of symmetries, the rotations of the plane of $j$ and $l$, and the body ($23\%$) is a body of revolution about the axis of $1$: the rotations about the local $x$ axis are exact for every tested angle, including $37^\circ$, and the ridges of the picture are circles around that axis, ending in a concentric whorl at the tip. The lower-right quarter $(i,j,l)$ consists of purely imaginary points, for which $z^2=-\n(z)$ (Proposition~\ref{prop:imaginary}); the first iterate depends only on the norm, and the section is a ball ($35\%$), exact under every tested rotation.

All orbits lie in a subalgebra of dimension $3$, the span of $1$, $\im z_0$ and $\im c$ (Proposition~\ref{prop:span}), as dictated by the quadratic identity $z^2=2\re(z)z-\n(z)$. This is the octonionic signature that the rest of the atlas will distort: identical quarters, a body of revolution and a ball.
""",
'A02': r"""
Changing only the sign of $l^2$ turns the octonions into the split-octonions, and the plate shows how differently the two halves of the algebra react. The upper-left quarter $(1,i,j)$ is the shell of Plate~A01, with the same body share ($25\%$): the quaternions are a common subalgebra, and the constant, which lies in $\CC$, is the same.

The three quarters containing $l$ are completely transformed. In $(1,i,l)$ and $(1,j,l)$ the shell is replaced by large bodies made of curved, finely striated sheets with a saddle-shaped profile, which leave the cube ($27\%$ and $30\%$ of the ball). The norm \eqref{eq:norm} now contains $-x_4^2$ with the opposite sign, and its level sets, spheres in the compact case, become hyperboloids; the group of Proposition~\ref{prop:equivariance} is now pseudo-orthogonal, and its circles become hyperbolas. Accordingly, the rotations about the axis of $1$ are no longer symmetries of $(1,j,l)$: only the three mirrors, the three half-turns and $P$ are exact. The lower-right quarter $(i,j,l)$ is a large spool bounded by a hyperboloid of one sheet whose axis is $l$, cut by the faces of the cube in a circular section ($60\%$): by Proposition~\ref{prop:imaginary} the section is a region between level sets of $x_1^2+x_2^2-x_4^2$, and indeed the rotations about the local $z$ axis, the direction of $l$, are exact for every tested angle.

The contrast with Plate~A01 is a picture of the zero divisors: on the null cone $\n(z)=0$ the square $z^2=2\re(z)z$ loses the term $-\n(z)$ that keeps the compact bodies bounded, and the bodies extend beyond the cube along directions close to it. For the split algebras the Euclidean bailout of the renderer is not an escape criterion, so the bodies drawn here are approximations of the filled set.
""",
'A03': r"""
The split-octonions with $i^2=+1$ are isomorphic to those of Plate~A02, but the isomorphism moves the complex plane. Here the plane of $1$ and $i$ is the plane of the hyperbolic (split-complex) numbers, where the quadratic map splits, along the null lines $1\pm i$, into two real quadratic maps, and the Mandelbrot set becomes a square \cite{Senn}. It is worth noticing that the boundary distance $s^*=0.425$ is exactly the value at which one of the two real parameters, $c_0+c_1$, reaches $1/4$; the constant is $c=-0.144+0.386\,i$.

The upper two quarters, $(1,i,j)$ and $(1,i,l)$, are again identical ($43\%$ each, with the same exact symmetries $M_z$, $R_z(180^\circ)$, $P$), since $j$ and $l$ both have square $-1$ and are exchanged by a norm-preserving map fixing $1$ and $i$. Nothing of the shell remains: the quarters show a large body bounded by smooth saddle-like sheets that meet along sharp creases and leave the cube. The lower-left quarter $(1,j,l)$, on which the norm is positive definite, is the only compact section of the plate: an egg-shaped body of revolution about the axis of $1$ ($37\%$, exact rotations about the local $x$ axis for every tested angle), with a crater at its visible tip. The lower-right quarter $(i,j,l)$ is a spool bounded by a hyperboloid whose axis is $i$, the hyperbolic direction ($57\%$, exact rotations about the local $x$ axis): the norm there is $-x_1^2+x_2^2+x_4^2$.

The plate shows how the same abstract algebra looks different depending on where the complex plane is placed: the pictures record the signature of the norm on each section and on the plane of the constant.
""",
'A04': r"""
The semi-octonions have $l^2=0$, a degenerate norm and a non-reductive automorphism group. The upper-left quarter $(1,i,j)$ is once again the quaternionic shell of Plate~A01 ($25\%$). The three quarters containing $l$, however, are cylinders along $l$ that cross the whole cube: in $(1,i,l)$ and $(1,j,l)$ they are fluted columns with jagged cut faces ($46\%$ and $45\%$), and in $(i,j,l)$ a smooth circular cylinder ($64\%$), for which the rotations about the local $z$ axis, the direction of $l$, are exact for every tested angle.

The explanation is Proposition~\ref{prop:rescaling}: writing $z=p+ql$, one has $(p+ql)^2=p^2+2\re(p)\,q\,l$, so the quaternionic part evolves autonomously by $p\mapsto p^2+c$, and the $l$-part is transported linearly, $q_{n+1}=2\re(p_n)\,q_n$. On the hyperplane $\re p=0$ of the lower-right quarter the first iterate forgets $q$ entirely, and the body is an exact cylinder whose cross-section is the disc cut from the ball of Plate~A01 by the plane of $i$ and $j$. In the other two quarters $q_n$ is $q_0$ multiplied by the product of the factors $2\re p_k$ along the quaternionic orbit; where this product stays bounded every $q_0$ is allowed, and the body is a column along $l$ over the corresponding planar section of the quaternionic body.

This is perhaps the clearest picture of a degenerate direction: the dynamics does not see it. The orbits lie in a subalgebra of dimension $3$.
""",
'A05': r"""
In the para-octonions the square is $z\bullet z=\overline{z^2}$, so that on the complex plane the map is the Mandelbar map $\bar z^2+c$ \cite{CHRS}. The constant is again complex, but on the same ray the boundary distance is much smaller, $s^*=0.254$ against $0.682$ in the octonions, and the constant is $c=-0.086+0.231\,i$: the connectedness locus of the Mandelbar family is a different set.

The symmetry pattern is exactly the octonionic one. The two upper quarters coincide ($36\%$ each, exact $M_z$, $R_z(180^\circ)$ and $P$); the lower-left quarter $(1,j,l)$ is a body of revolution about the axis of $1$ ($35\%$, exact rotations about the local $x$ axis for every tested angle); the lower-right quarter of purely imaginary points is a ball ($36\%$), because $\bar z=-z$ gives $z\bullet z=-\n(z)$ as in the octonions (Proposition~\ref{prop:imaginary}). This is not surprising: the para-Hurwitz product is built from the octonionic one with the conjugation, which commutes with every orthogonal map fixing $1$, so Proposition~\ref{prop:equivariance} holds verbatim. It is worth noticing that the three bodies through $1$ look almost alike, rounder and more compact than in Plate~A01, with spiral ridges ending in a whorl; only the measurements tell the body of revolution from the other two, whose rotations by $37^\circ$ score $0.87$.

The plate shows that the loss of the unit, by itself, does not break the symmetry: the orbits still lie in a subalgebra of dimension $3$, and the para-octonions are still an algebra of revolutions.
""",
'A06': r"""
The split para-octonions combine the two previous deformations. The upper-left quarter repeats Plate~A05 ($36\%$), since the para-quaternions are a common subalgebra and the constant is the same. The quarters containing $l$ show hyperbolic sheets: saddle-shaped bodies in $(1,i,l)$ and $(1,j,l)$, bounded by smooth curved sheets and cut by the faces of the cube, and a spool in $(i,j,l)$, bounded by a hyperboloid of the split norm and cut by the cube in a circular section. The spool is an exact body of revolution about the $l$-axis (all tested rotations about the local $z$ axis), for the reason given in Plate~A02: by Proposition~\ref{prop:imaginary} the imaginary section is a region between level sets of the norm.

The exact symmetries coincide quarter by quarter with those of Plate~A02, but the bodies are larger: $53\%$, $53\%$ and $73\%$ of the ball in the three quarters containing $l$, against $27\%$, $30\%$ and $60\%$. The constant is also much smaller in modulus ($c=-0.086+0.231\,i$ against $-0.231+0.620\,i$), which is presumably the main reason. The plate confirms that the para-Hurwitz construction transports the symmetries of the split-octonions, mirror by mirror; the orbits lie in a subalgebra of dimension $3$. As for all split algebras, the rendered bodies are approximations, the Euclidean bailout not being an escape criterion.
""",
'A07': r"""
This is the first Okubonic plate, and it should be compared quarter by quarter with Plates~A01 and A05. The constant is the same as in the para-octonions, $c=-0.086+0.231\,i$, because the critical orbit of a complex constant stays in $\CC$, where the Okubo product coincides with the para-octonionic one, $\bar z\,\bar w$. The upper-left quarter $(1,i,j)$ lies in $\HH$, on which every Petersson product is the para-quaternionic one (Proposition~\ref{prop:torus}), and it is indeed the body of Plate~A05, with the same share ($36\%$) and the same exact symmetries.

The other quarters are new. The upper-right quarter $(1,i,l)$ is a similar ribbed shell ($35\%$), but turned: its spiral whorl faces upwards, and it is no longer a copy of the upper-left quarter, since the Okubo product does not enjoy the $O(6)$-equivariance that made the two quarters coincide in the octonions and para-octonions. The lower-left quarter $(1,j,l)$ is a rounded body with a small vortex on top ($37\%$), and the lower-right quarter of purely imaginary points is an egg-shaped body with a vortex facing the viewer ($33\%$): it is not a ball, because the identity $z*z=-\n(z)$ of Proposition~\ref{prop:imaginary} fails.

In $(1,j,l)$ and $(i,j,l)$ the exact symmetries are the three mirrors, the three half-turns and $P$; no rotation by another angle is exact, and the best one, $R_x(37^\circ)$ in $(1,j,l)$, scores $0.957$: the body is nearly round but is not a body of revolution. This is exactly what Theorem~A of the article \cite{Article} predicts. The continuous symmetry of the octonions is reduced to the torus of Proposition~\ref{prop:torus}, which fixes $c$ and rotates the root planes $V_1=\langle j,k\rangle$, $V_2=\langle l,il\rangle$, $V_3=\langle jl,kl\rangle$ by the angles \eqref{eq:rootangles}. The frame $F_A$ contains no root plane (the section $(1,j,l)$ contains only one vector of $V_1$ and one of $V_2$), so no one-parameter subgroup maps its sections into themselves; what remains are the elements of the torus that turn $V_1$ or $V_2$ by $180^\circ$, acting as the mirrors $j\mapsto-j$ and $l\mapsto-l$, the anti-automorphism $\sigma$, and the universal symmetry $z\mapsto-z$ of Remark~\ref{rem:minus}. The revolutions are not lost but displaced: the sections that contain a root plane are exact bodies of revolution (Plates~R01--R03).

The orbits started in $(1,j,l)$ and $(i,j,l)$ lie in a subalgebra of dimension $5$, those of the two upper quarters in a subalgebra of dimension $3$: the Okubo product mixes the quaternionic and the hidden half of the algebra. The plate is a small but complete picture of the difference between a para-unit and no unit at all.
""",
'A08': r"""
The split Okubo algebra, with automorphism group $PSU(2,1)$, is to the Okubo algebra what the split para-octonions are to the para-octonions. The upper-left quarter repeats Plates~A05 and A07 ($36\%$, the same exact symmetries), as it should, since the constant is the same and the split and compact algebras share their quaternionic subalgebra.

The quarters containing $l$ show hyperbolic structures, as in Plate~A06, but of a different shape. The upper-right quarter $(1,i,l)$ is a large body ($55\%$) bounded by smooth curved sheets that meet along a sharp crease and are cut by the faces of the cube, with fibrous flanks on the right. The lower-left quarter $(1,j,l)$ ($46\%$) is a saddle-shaped body whose sheets reach out in several directions to the faces of the cube; the lower-right quarter $(i,j,l)$ ($54\%$) is made of curved sheets wrapped around a hollow, again cut by the cube. Unlike the spool of Plate~A06, this last quarter is not a body of revolution (no rotation other than the half-turns is exact; $R_z(37^\circ)$ scores $0.81$): as in the compact case, the identity $z*z=-\n(z)$ fails for imaginary $z$.

The exact symmetries are exactly those of Plate~A07: $M_z$, $R_z(180^\circ)$ and $P$ in the two upper quarters, the three mirrors, the three half-turns and $P$ in the two lower ones. The Petersson twist $\tau$, which multiplies the $l$-half of the algebra by $u=e^{2\pi i/3}$, and the split norm act together, and neither alone produces these shapes. The orbits lie in a subalgebra of dimension $3$ in the upper quarters and $5$ in the lower ones. As for all split algebras, the Euclidean bailout is not an escape criterion, and the bodies drawn are approximations of the filled set.
""",
'B01': r"""
With a generic constant, $c$ at $95\%$ of $s^*=0.738$ on the eight-dimensional ray $d_{\mathcal O}$, the octonionic map loses its large symmetry group in the coordinate sections, but it keeps its quadratic character. The three quarters through $1$, namely $(1,l,il)$, $(1,l,jl)$ and $(1,il,jl)$, show similar spiral shells with the characteristic conch profile ($17\%$, $16\%$ and $17\%$ of the ball). A small detached piece is visible near the tip of the second quarter. The lower-right quarter $(l,il,jl)$, orthogonal to $1$, is again a ball ($22\%$, exact under every tested rotation), because Proposition~\ref{prop:imaginary} does not depend on the constant.

In the quarters through $1$ the only exact symmetry is the point reflection $P$, the universal symmetry $z\mapsto-z$ of Remark~\ref{rem:minus}; the mirror $M_y$ and the half-turn $R_y(180^\circ)$ are approximate in the first two quarters ($J=0.972$ and $0.974$) and absent in the third. By Proposition~\ref{prop:equivariance} the map still commutes with the group $O(6)$ of orthogonal maps fixing $1$ and $\im c$, but since $\im c$ is not a coordinate direction these maps move the coordinate sections out of themselves. Nevertheless every orbit lies in a subalgebra of dimension $3$, as predicted by Proposition~\ref{prop:span}: the dynamics of the octonions is always three-dimensional, whatever the constant.
""",
'B02': r"""
The split-octonions with a generic constant are drawn in a larger cube (half-extent $2.4$). The boundary distance on the ray is $s^*=1.486$, about twice the octonionic value, so that the constant is correspondingly larger. The three quarters through $1$ show smooth, rounded bodies without spiral ridges, narrowing towards a blunt tip ($16\%$, $15\%$ and $16\%$ of the ball). In this frame all three hidden directions $l,il,jl$ have square $+1$, and the norm restricted to these sections has signature $(1,2)$. The lower-right quarter, $(l,il,jl)$, is a ball ($22\%$, exact under every tested rotation): the section is purely imaginary, the norm is negative definite there, and Proposition~\ref{prop:imaginary} applies with a change of sign.

The symmetry pattern is that of Plate~B01: $P$ is exact in every quarter, and the mirror $M_y$ with the half-turn $R_y(180^\circ)$ is approximate in the first two quarters ($J=0.991$ and $0.989$). The orbits lie in a subalgebra of dimension $3$, as in the compact octonions: the split-octonions are quadratic as well.
""",
'B03': r"""
In the split-octonions with $i^2=+1$ the frame $F_B$ mixes elliptic and hyperbolic directions: $l$ and $jl$ square to $-1$, $il$ to $+1$. The constant is large ($s^*=1.644$) and the picture reflects the signature unevenly. The quarter $(1,l,il)$ shows spiky hyperbolic sheets that leave the cube ($30\%$); the quarter $(1,l,jl)$, on which the norm is positive definite, is almost empty: a chain of small flared discs strung along a diagonal, $2.4\%$ of the ball; the quarter $(1,il,jl)$ is again a large body of curved sheets cut by the cube ($33\%$). The lower-right quarter $(l,il,jl)$ is an hourglass bounded by a hyperboloid of axis $il$ ($33\%$), exact under all tested rotations about the local $y$ axis: by Proposition~\ref{prop:imaginary} it is a region between level sets of $x_4^2-x_5^2+x_6^2$.

In the three quarters through $1$ the only exact symmetry is $P$ (Remark~\ref{rem:minus}), and no symmetry is even approximate. The orbits lie in a subalgebra of dimension $3$. The plate illustrates that, in a split algebra, the geometry of a section is decided by the signature of the norm on it rather than by the algebra as a whole: the same algebra of Plate~B02, in another presentation, gives different pictures. As for all split algebras, the rendered bodies are approximations.
""",
'B04': r"""
For the semi-octonions the frame $F_B$ is unusable, because every quarter contains an $l$-direction along which the body is a cylinder cut by the cube; we therefore use the frame $F_A$. The upper-left quarter $(1,i,j)$ is the quaternionic Julia set of the quaternionic part of the constant, a small ribbed shell ($17.5\%$) with $P$ as its only exact symmetry, since the imaginary part of $c_{\HH}$ is not a coordinate direction. The quarters $(1,i,l)$ and $(1,j,l)$ are fluted columns along $l$ that cross the whole cube, with jagged cut faces ($49\%$ each; exact $M_z$, $R_z(180^\circ)$ and $P$), and the lower-right quarter $(i,j,l)$ is a circular cylinder along $l$ with a ringed end face ($54\%$), exact under every tested rotation about the local $z$ axis.

By Proposition~\ref{prop:rescaling} the quaternionic part evolves autonomously, $p_{n+1}=p_n^2+c_{\HH}$, while the $l$-part obeys the linear recursion $q_{n+1}=2\re(p_n)\,q_n+c_l$. On the hyperplane $\re p_0=0$ the first iterate is $q_1=c_l$, whatever $q_0$, so the body is an exact cylinder whose cross-section, by Proposition~\ref{prop:imaginary}, is a disc. In the other quarters, wherever the product of the factors $2\re p_n$ decays along the quaternionic orbit, $q_n$ stays bounded for every $q_0$, and the body is a full column along $l$; this is also why the mirror $l\mapsto-l$ is exact there. The orbits lie in a subalgebra of dimension $3$, the span of $1$, $\im z_0$ and $\im c$.
""",
'B05': r"""
The para-octonions with the generic constant give three similar spiral shells in the quarters through $1$ ($33\%$ each), as in Plate~B01, and a ball in the imaginary quarter ($32\%$, exact under every tested rotation). The shells are rounder and more compact than their octonionic counterparts, with a whorl at the tip; the map is not conjugate to the octonionic one, and on the complex plane it would be the Mandelbar map.

The boundary distance on the generic ray is $s^*=0.290$, much smaller than the octonionic $0.738$. The symmetry pattern is the octonionic one of Plate~B01: $P$ is exact in every quarter, and the mirror $M_y$ with the half-turn $R_y(180^\circ)$ is approximate in the first two quarters ($J=0.994$ and $0.995$). The orbits lie in a subalgebra of dimension $3$: Propositions~\ref{prop:equivariance}, \ref{prop:imaginary} and \ref{prop:span} hold verbatim for the para-Hurwitz product.
""",
'B06': r"""
The split para-octonions with the generic constant ($s^*=1.072$), in the cube of half-extent $2.4$, show smooth, pointed bodies in the three quarters through $1$ ($15\%$ of the ball each), and a ball in the imaginary quarter ($24\%$, exact under every tested rotation). Compared with Plate~B02 the bodies are more pointed and slightly smaller. The imaginary quarter is a ball because the split norm is negative definite on the span of $l,il,jl$, and $z\bullet z=-\n(z)$ (Proposition~\ref{prop:imaginary}).

The symmetry pattern is again that of Plates~B01 and B02: $P$ exact everywhere, and $M_y$ with $R_y(180^\circ)$ approximate in the first two quarters ($J=0.995$). The plate completes the comparison of the four quadratic algebras with a generic constant: octonions, split-octonions, para-octonions and split para-octonions all have orbits in a subalgebra of dimension $3$ and a ball in the imaginary quarter.
""",
'B07': r"""
The Okubo algebra with the generic constant ($s^*=0.490$) produces fat, smooth, egg-like bodies in the three quarters through $1$ ($53\%$, $52\%$ and $51\%$ of the ball), covered by thin irregular ridges of the surface itself (they are the same in all the colorings of Part~N) and quite unlike the conch shells of the quadratic algebras. The measurements explain why the pictures look so different: in every quarter the orbits lie in a subalgebra of dimension $8$, i.e.\ $z_0$ and $c$ generate the whole algebra, so the orbit of $z_0$ under $z*z+c$ has no reason to stay in a subspace. The three-dimensional sections see a genuinely eight-dimensional dynamics.

The imaginary quarter $(l,il,jl)$ is a nearly round body ($42\%$). Its only exact symmetry is $P$, but many rotations are approximate, with $J$ between $0.97$ and $0.99$ (for instance $R_z(37^\circ)$ at $0.986$ and $R_y(37^\circ)$ at $0.982$): the body is close to a ball without being one, since the identity $z*z=-\n(z)$ of Proposition~\ref{prop:imaginary} fails in the Okubo algebra. In the quarters through $1$ only $P$ is exact, with an approximate mirror $M_y$ in $(1,l,il)$ ($J=0.986$). The absence of revolutions is a frame effect: the stabilizer of a generic $c$ is a two-dimensional torus conjugate to that of Proposition~\ref{prop:torus}, whose root planes are in general position with respect to the coordinate axes, and in a frame adapted to it the revolutions reappear (Plate~R09).
""",
'B08': r"""
The split Okubo algebra with the generic constant ($s^*=0.534$) gives three hourglass-shaped bodies in the quarters through $1$ ($36\%$, $37\%$ and $38\%$ of the ball): a narrow waist and two wide ends, cut by the faces of the cube, where the flat cross-sections show concentric rings. The imaginary quarter holds a small egg-shaped body ($21\%$). The flare of the hourglasses is the signature of the split norm, which has signature $(1,2)$ on the sections through $1$.

In every quarter the orbits lie in a subalgebra of dimension $8$, as in Plate~B07. The only exact symmetry is $P$ (Remark~\ref{rem:minus}); in the imaginary quarter the mirror $M_x$ and the half-turn $R_x(180^\circ)$ are approximate ($J=0.974$). Compared with Plate~B07, the split norm opens the bodies along the null directions, while the constant, generic with respect to the coordinate frame, leaves no other symmetry visible in these sections. As for all split algebras, the rendered bodies are approximations.
""",
}


==> anc/scripts/atlas_text_plates_v2_b2.py <==
"""Atlas_HF8D_4Slices - atlas_text_plates_v2_b2.py (version 2): commentary of plates C01-D09, checked against the
images and the measurements of measure_v2.py."""

TITLE = {
    'C01': 'Octonions: revolution in the plane of $j$ and $l$',
    'C02': 'Para-octonions: the same test',
    'C03': 'Okubo: $j$ and $l$ in different root planes',
    'C04': 'Petersson algebra, $\\theta=60^\\circ$',
    'C05': 'Petersson algebra, $\\theta=90^\\circ$',
    'C06': 'Petersson algebra at the golden angle',
    'C07': 'Octonions, frame rotated by $30^\\circ$',
    'C08': 'Okubo, frame rotated by $30^\\circ$',
    'D01': '$\\gamma_3=-1$: the octonions',
    'D02': '$\\gamma_3=-0.5$: a stretched octonion algebra',
    'D03': '$\\gamma_3=-0.15$: towards the cylinder',
    'D04': '$\\gamma_3=0$: the semi-octonions',
    'D05': '$\\gamma_3=+0.15$: the signature flips',
    'D06': '$\\gamma_3=+0.5$: saddles and hyperboloids',
    'D07': '$\\gamma_3=+1$: the split-octonions',
    'D08': '$\\gamma_1=0$: a dual plane of $1$ and $i$',
    'D09': '$\\gamma_2=+1$: split-quaternions inside',
}

COMMENT = {
'C01': r"""
In the frame $F_C$ the hidden axis is $i$, the direction of $\im c$, so that the upper-left quarter $(1,j,l)$ is orthogonal to $\im c$. The octonionic body there is a rounded shell whose ridges are circles centred on the axis of $1$, and it is an exact body of revolution about that axis: the rotations about the local $x$ axis by all tested angles, $37^\circ$ included, are exact. This is Proposition~\ref{prop:equivariance}: every rotation of the plane of $j$ and $l$ fixes $1$ and $c$ and commutes with the map.

The upper-right quarter $(1,j,i)$ and the lower-left quarter $(1,l,i)$ show the same shell, wound in concentric ridges, with identical body shares ($24.4\%$) and identical symmetries: the exchange of $j$ and $l$ is one of the rotations of Proposition~\ref{prop:equivariance}. The quarter $(j,l,i)$ of purely imaginary points is a ball, exact under every tested rotation, because $z^2=-\n(z)$ there (Proposition~\ref{prop:imaginary}). Every quarter is centrally symmetric (Remark~\ref{rem:minus}), and the orbits lie in a subalgebra of dimension $3$.

The plate is the octonionic reference for the tests of this part: a body of revolution, two identical shells and a ball.
""",
'C02': r"""
The para-octonions pass the same test. The quarter $(1,j,l)$ is an exact body of revolution about $1$, the quarters $(1,j,i)$ and $(1,l,i)$ coincide (body share $35.6\%$ and the same symmetries), and the imaginary quarter $(j,l,i)$ is a ball. The bodies are rounder and smoother than in Plate~C01, and larger ($34.5\%$ against $22.5\%$ in the quarter $(1,j,l)$), because the constant is smaller: on the same ray the para-octonionic boundary distance is much smaller than the octonionic one (Plate~A05). On $\CC$ the map is the Mandelbar map $\bar z^2+c$.

The explanation is the same as for the octonions. The para-Hurwitz product $\bar x\,\bar y$ is built from the octonionic product and the conjugation, which commutes with every orthogonal map fixing $1$, so that Proposition~\ref{prop:equivariance} holds verbatim, and the orbits lie in a subalgebra of dimension $3$. This plate and the previous one show that the rotational symmetry in the plane of $j$ and $l$ is a feature of the whole para-Hurwitz family, not only of unital algebras.
""",
'C03': r"""
The Okubo algebra, with the same constant as Plate~C02, does not pass the test. The quarter $(1,j,l)$ is a nearly round body with a vortex near the top and swirling bands, but it is not a body of revolution: the rotations about the axis of $1$ score only $J\approx0.95$--$0.96$ ($0.958$ at $37^\circ$), below the threshold of the approximate symmetries. What survives is exact but finite: the three mirrors, the three half-turns and the point reflection. The reason is Proposition~\ref{prop:torus}. The torus $\varphi_{a,b}$ that fixes $c$ rotates $j$ inside the root plane $V_1=\langle j,k\rangle$ by $2\alpha$ and $l$ inside $V_2=\langle l,il\rangle$ by $\beta-\alpha$ \eqref{eq:rootangles}: $j$ and $l$ lie in different root planes, and no element of the torus rotates the plane of $j$ and $l$ into itself, except the half-turns that change the sign of $j$ ($\alpha=\beta=90^\circ$) or of $l$ ($\alpha=0$, $\beta=180^\circ$). They give two of the mirrors, and the point reflection $z\mapsto-z$ of Remark~\ref{rem:minus} gives the rest.

The quarter $(1,j,i)$ lies in $\HH$, where the product is the para-quaternionic one, and it is the shell of Plate~C02 ($36.0\%$ against $35.6\%$, with the same symmetries). The quarter $(1,l,i)$ is a similar banded shell, but it is no longer a copy of $(1,j,i)$: the centre of its concentric ridges is seen at the lower left, and its body share is $34.8\%$. The imaginary quarter $(j,l,i)$ is not a ball but an egg-shaped body with a vortex at the upper left, with the same finite symmetries as $(1,j,l)$: Proposition~\ref{prop:imaginary} does not hold in the Okubo algebra. The two quarters that contain both $j$ and $l$ generate a subalgebra of dimension $5$, the other two of dimension $3$.

It is worth noticing what the plate does and does not show. The frame $F_C$ contains no root plane, so it cannot show a revolution; but the continuous symmetry is not lost, it is displaced to the sections that contain a root plane, such as $(1,l,il)$, which are exact bodies of revolution (Plates~R01--R03). Of the $15$-dimensional group of Proposition~\ref{prop:equivariance} the Okubo algebra keeps a $2$-torus, and in this frame only its half-turns are visible.
""",
'C04': r"""
The Petersson algebra with $\theta=60^\circ$ lies halfway between the para-octonions and the Okubo algebra. The quarter $(1,j,i)$ lies in $\HH$, which is fixed by every $\tau_\theta$, and it coincides with that of the para-octonions ($35.7\%$ against $35.6\%$). The quarter $(1,j,l)$ is a rounded, ball-like body with a vortex on top; the quarter $(1,l,i)$ shows two banded lobes side by side, separated by a groove, and it is the largest body of the plate ($45.9\%$); the imaginary quarter $(j,l,i)$ is an egg with a vortex at the upper left.

The table is the same as in Plate~C03: in $(1,j,l)$ and $(j,l,i)$ the three mirrors, the three half-turns and the point reflection, with no rotation scoring above $J=0.94$; in $(1,j,i)$ and $(1,l,i)$ a single mirror, its half-turn and the point reflection. This is expected: the torus $\varphi_{a,b}$ and the anti-automorphism $\sigma$ of Proposition~\ref{prop:torus} exist for every $\theta$, and in the frame $F_C$ they act by the same half-turns. As in the Okubo algebra, the quarters containing both $j$ and $l$ generate a subalgebra of dimension $5$.

For $\theta\neq0,\pm120^\circ$ the Petersson algebra is a composition algebra but not a symmetric one: $(x*y)*x\neq\n(x)\,y$. The pictures therefore do not inherit the degeneracies of Parts~H and~I, while the symmetry pattern in this frame is that of the Okubo algebra.
""",
'C05': r"""
At $\theta=90^\circ$ the twist $\tau_\theta$ has order four. The quarter $(1,j,i)$ is again the para-quaternionic shell ($35.8\%$). The quarter $(1,j,l)$ is a rounded body with a vortex dimple near the top and smaller dimples beside it; the quarter $(1,l,i)$ is an egg-shaped banded body whose lower half shows two vortices side by side; the imaginary quarter $(j,l,i)$ is an egg elongated along $l$, with circular bands around its top.

In the first three quarters the table shows the finite pattern of Plates~C03, C04 and C06. The imaginary quarter is different: it is an exact body of revolution about the local $y$ axis, the direction of $l$, with the rotations by all tested angles exact. Quite surprisingly, this revolution is not produced by any automorphism: the section $(i,j,l)$ contains no root plane, so the torus of Proposition~\ref{prop:torus} cannot rotate it. It is explained by Proposition~\ref{prop:theta90}. For $\theta=90^\circ$ the subspace $W=\langle1,i\rangle\oplus\langle l,kl\rangle$ is closed under squaring \eqref{eq:W}, and on $W$ the map satisfies the twisted equivariance $f\circ R_\varphi=R_{-\varphi}\circ f$: the rotation is reversed at every step, so it is not a symmetry of the algebra, but it preserves the norms along the orbits and hence their escape, and $K_c\cap W$ is a body of revolution. Since the square of every point of $\langle i,j,l\rangle$ lies in $W$, the section $(i,j,l)$ inherits a revolution about $l$.

The same angle produces the four identical balls of Plate~E04, where every section contained in $\RR\oplus\HH l$ is the same ball because $x*x=x_0^2+|q|^2$. Here, as in the other Petersson plates, the quarters containing both $j$ and $l$ generate a subalgebra of dimension $5$, the other two of dimension $3$.
""",
'C06': r"""
At the golden angle $\theta=137.5^\circ$ the twist has infinite order. The quarter $(1,j,i)$ is the usual para-quaternionic shell ($35.6\%$). The quarter $(1,j,l)$ is a rounded body with a vortex near the top and a few shallow dimples; the quarter $(1,l,i)$ is a banded shell whose concentric ridges are centred at the lower left, much as in Plate~C03; the imaginary quarter $(j,l,i)$ is a flattened rounded body with a vortex on top.

The table is, quarter by quarter, the same as in Plates~C03 and C04: the three mirrors, the three half-turns and the point reflection in $(1,j,l)$ and $(j,l,i)$, a single mirror with its half-turn in the other two, and a subalgebra of dimension $5$ wherever $j$ and $l$ appear together. These are the torus and the anti-automorphism $\sigma$ of Proposition~\ref{prop:torus}, which exist for every $\theta$ and act in the frame $F_C$ by the same half-turns; only at $\theta=90^\circ$ (Plate~C05) does a further revolution appear, for a reason that is not an automorphism.

The comparison with Plate~C03 ($\theta=120^\circ$) shows that nothing special happens at the Okubo angle in this frame: the shapes and the body shares change with $\theta$ ($32.1\%$, $28.2\%$ and $28.6\%$ here against $37.4\%$, $34.8\%$ and $33.2\%$ in Plate~C03), but the symmetry pattern does not. The Okubo algebra is special for its identities, as Parts~H and~I will show, not for the symmetries of these sections.
""",
'C07': r"""
Here the octonionic frame $F_C$ is rotated by $30^\circ$ in the plane of $j$ and $l$: the axes $j'$ and $l'$ are oblique combinations of $j$ and $l$. The quarters $(1,j',l')$ and $(j',l',i)$ are the same three-dimensional subspaces as $(1,j,l)$ and $(j,l,i)$, seen with axes rotated by $30^\circ$, while $(1,j',i)$ and $(1,l',i)$ are new sections. The plate is indistinguishable from Plate~C01, and so is the table: the same exact symmetries in every quarter, and body shares that agree within a few tenths of a percent, the size of the sampling error ($22.8\%$, $24.8\%$, $24.8\%$ and $34.9\%$ against $22.5\%$, $24.4\%$, $24.4\%$ and $34.7\%$).

This is a direct confirmation of Proposition~\ref{prop:equivariance}: a rotation in the plane of $j$ and $l$ fixes $1$ and $c$ and commutes with the octonionic map, so the rotated frame gives the same sections, and the orbits still lie in a subalgebra of dimension $3$.
""",
'C08': r"""
The same rotation applied to the Okubonic frame changes the picture. The quarters $(1,j',l')$ and $(j',l',i)$ are the sections $(1,j,l)$ and $(j,l,i)$ of Plate~C03, seen with the axes rotated by $30^\circ$ about $1$ and about $i$ respectively: their body shares are the same ($37.5\%$ and $33.2\%$ against $37.4\%$ and $33.2\%$), but these bodies are not bodies of revolution, and the images differ. Accordingly, the table keeps only the symmetries that commute with the rotation of the axes: in $(1,j',l')$ the half-turn about $1$, the mirror $M_x$ and the point reflection, in $(j',l',i)$ the half-turn about $i$, the mirror $M_z$ and the point reflection. The separate sign changes of $j$ and of $l$, which in Plate~C03 came from the half-turns of the torus in the root planes $V_1$ and $V_2$, are no longer mirrors in the new coordinate planes. The rotation about $1$ scores $J=0.960$ at $37^\circ$, as in Plate~C03.

The quarters $(1,j',i)$ and $(1,l',i)$ are genuinely new sections: $j'$ is no longer contained in $\HH$, and both quarters now generate a subalgebra of dimension $5$, like the other two. They are egg-shaped banded bodies; $(1,j',i)$ shows two vortices side by side in its lower half, $(1,l',i)$ a vortex at the lower left. Each keeps one exact mirror, the sign change of $j'$ (or $l'$), with its half-turn: it comes from the torus element that changes the signs of $j$ and $l$ together. The imaginary quarter shows a large vortex facing the viewer.

Comparing this plate with Plates~C03 and C07 makes the failure of the octonionic equivariance visible: in the Okubo algebra a rotation of the plane of $j$ and $l$ is not a symmetry, because $j$ and $l$ lie in different root planes (Proposition~\ref{prop:torus}), and the choice of the section matters even inside a space orthogonal to the constant.
""",
'D01': r"""
The first plate of the signature path is the octonionic reference in the frame $F_C$, the same as Plate~C01: an exact body of revolution about $1$ in $(1,j,l)$, two identical shells in $(1,j,i)$ and $(1,l,i)$ ($24.6\%$ each), and a ball in $(j,l,i)$. The constant is the same along the whole path, because it lies in $\CC$, where the product does not depend on $\gamma_3$. The quarter $(1,j,i)$, contained in $\HH$, is the same in all plates of the path (its body share stays between $24.5\%$ and $24.9\%$, with the same symmetries) and serves as a control.
""",
'D02': r"""
With $\gamma_3=-0.5$ the algebra is isomorphic to the octonions by the map $p+ql\mapsto p+\sqrt{0.5}\,ql$ (Proposition~\ref{prop:rescaling}), and the plate shows exactly this: the quarters containing $l$ are the octonionic bodies of Plate~D01 stretched by a factor $\sqrt2\approx1.41$ along $l$. The imaginary quarter $(j,l,i)$ is a prolate spheroid elongated along $l$, still an exact body of revolution about $l$. The quarter $(1,j,l)$ keeps its three mirrors and half-turns but is no longer a body of revolution about $1$ ($J=0.70$ at $37^\circ$): a body of revolution stretched in a direction orthogonal to its axis is no longer one.

The body shares grow with the stretching ($32.3\%$, $35.0\%$ and $49.5\%$ in the quarters containing $l$, against $22.9\%$, $24.6\%$ and $35.1\%$ in Plate~D01), while the control quarter $(1,j,i)$ is unchanged ($24.8\%$).
""",
'D03': r"""
With $\gamma_3=-0.15$ the stretching factor is $1/\sqrt{0.15}\approx2.58$, and the bodies no longer fit in the cube. The quarter $(1,j,l)$ is a long banded log along $l$, cut by the faces of the cube; the quarter $(1,l,i)$ is a banded column along $l$, cut by the top face; the imaginary quarter is a convex barrel with axis $l$, cut flat at the top, and an exact body of revolution about $l$. The body shares grow accordingly ($43.2\%$, $43.9\%$ and $61.0\%$). The algebra is still isomorphic to the octonions; the picture is approaching the degenerate cylinder of $\gamma_3=0$.
""",
'D04': r"""
At $\gamma_3=0$ the algebra is the semi-octonions, and the stretching becomes infinite. The quarters $(1,j,l)$ and $(1,l,i)$ are fluted columns along $l$, cut by the faces of the cube, and the imaginary quarter is a circular cylinder with axis $l$, an exact body of revolution about $l$. The cylinder is explained by Proposition~\ref{prop:rescaling}: for $z=p+ql$ with $\re p=0$ one has $z^2=p^2$, so the first iterate forgets the $l$-component altogether. The body shares ($45.1\%$, $45.3\%$ and $64.1\%$) are close to those of Plate~D03. The plate is the midpoint of the path, where the ellipsoids of the octonions turn into the hyperboloids of the split-octonions.
""",
'D05': r"""
Just beyond the degenerate point, with $\gamma_3=+0.15$, the norm becomes indefinite, and the algebra is a split-octonion algebra stretched along $l$ (by the substitution of Proposition~\ref{prop:rescaling} with $\sqrt{\gamma_3}$). The picture changes in a subtle but unmistakable way: the convex barrel of Plate~D03 has become a waisted spool with concave flanks, bounded by a hyperboloid of one sheet with axis $l$ and still an exact body of revolution about $l$, since by Proposition~\ref{prop:imaginary} the section is a region between level sets of an indefinite norm. The quarter $(1,j,l)$ turns into a saddle whose banded sheets curve away from each other, with small separate pieces near the faces of the cube, and the quarter $(1,l,i)$ into a column of curved sheets with concave flanks. The signature flip is visible as the passage from convex to concave, while the body shares ($45.0\%$, $45.1\%$ and $66.7\%$) hardly change from Plate~D04.
""",
'D06': r"""
With $\gamma_3=+0.5$ the hyperbolic geometry is fully developed; the algebra is isomorphic to the split-octonions, stretched along $l$ by $\sqrt2$. The quarter $(1,j,l)$ is an X-shaped saddle whose banded sheets leave the cube; the quarter $(1,l,i)$ shows bundles of curved sheets that leave the cube through its top and bottom faces. The imaginary quarter is a waisted vase with axis $l$, an exact body of revolution about $l$, and its cut by the top face of the cube is a ring: near that face the body is hollowed out around its axis. This is what Proposition~\ref{prop:imaginary} predicts for an indefinite norm, the section being the region between two level sets, a hyperboloid of one sheet outside and, near the axis, one of two sheets. The control quarter $(1,j,i)$ is the familiar quaternionic shell ($24.6\%$).
""",
'D07': r"""
The path ends at the split-octonions, $\gamma_3=+1$. The four quarters are the sections of Plate~A02, drawn in the frame $F_C$: X-shaped saddles and bundles of curved sheets in $(1,j,l)$ and $(1,l,i)$, the untouched shell in $(1,j,i)$, and in the imaginary quarter a waisted spool with axis $l$, an exact body of revolution about $l$, whose top face shows a bowl-shaped cavity around the axis. The imaginary quarter coincides with that of Plate~D09, with the same body share ($59.8\%$) and the same symmetries, although there the hyperbolic direction is $j$ instead of $l$: by Proposition~\ref{prop:imaginary} the section depends only on the norm restricted to it.

Looking back along Plates~D01--D07, the path is a continuous deformation of a single picture: stretching, degeneration into a cylinder and opening into hyperboloids, with the orbits always in a subalgebra of dimension $3$.
""",
'D08': r"""
In this plate $\gamma_1=i^2=0$: the plane of $1$ and $i$ is the plane of the dual numbers. On the ray of the complex direction the boundary distance is $s^*=2.14$, very large, because in the dual plane the real part evolves as a real quadratic map and the dual part as its parameter derivative (Remark~\ref{rem:dual}). The critical orbit escapes only in a small window around the period-doubling point $\re c=-3/4$; the chosen constant, $c=-0.724+1.945\,i$, lies just before that window.

The quarters $(1,i,j)$ and $(1,i,l)$ are identical columns along $i$, the dual direction, cut by the top face of the cube ($48.6\%$ each); besides the exact mirror in $j$ (or $l$) they are only approximately symmetric under the mirror in $i$ ($J=0.999$). The quarter $(1,j,l)$, orthogonal to $i$, is a small banded body ($17.0\%$), an exact body of revolution about $1$, since $j$ and $l$ are still elliptic and the rotations of their plane fix $1$ and $c$ (Proposition~\ref{prop:equivariance}). The imaginary quarter $(i,j,l)$ is a circular cylinder along $i$, an exact body of revolution about $i$: on purely imaginary points the norm is $x_2^2+x_4^2$, which does not see the $i$-component, and by Proposition~\ref{prop:imaginary} the section is a union of its level sets. The orbits lie in a subalgebra of dimension $3$.
""",
'D09': r"""
With $\gamma_2=j^2=+1$ the quaternion subalgebra $\langle1,i,j,k\rangle$ becomes the split-quaternions. The constant is complex and $i^2=-1$, so its orbit stays in $\CC$ and $s^*$ is the octonionic value. The quarter $(1,i,j)$ is now a hyperbolic saddle whose sheets leave the cube, with a single exact mirror (the sign change of $j$), its half-turn and the point reflection. The quarter $(1,i,l)$ lies in the subalgebra $\langle1,i,l,il\rangle$, which is still the ordinary quaternion algebra, and it is the usual octonionic shell ($24.8\%$). The quarter $(1,j,l)$ is a saddle with its three mirrors and half-turns but no revolution, and the imaginary quarter $(i,j,l)$ is a waisted spool with a cavity at the top, an exact body of revolution about the local $y$ axis, the hyperbolic direction $j$.

The plate is the counterpart of Plate~D07: there the hyperbolic direction was $l$, here it is $j$, and the imaginary quarters of the two plates coincide (body share $59.8\%$, same symmetries), as Proposition~\ref{prop:imaginary} predicts. The quaternionic control quarter of the previous plates is deformed here, because the quaternion subalgebra has itself become split.
""",
}


==> anc/scripts/atlas_text_plates_v2_b3.py <==
"""Atlas_HF8D_4Slices - atlas_text_plates_v2_b3.py (version 2): commentary of plates E01-F13, checked against the
images and the measurements of measure_v2.py."""

TITLE = {
    'E01': '$\\theta=0^\\circ$: the para-octonions',
    'E02': '$\\theta=30^\\circ$',
    'E03': '$\\theta=60^\\circ$',
    'E04': '$\\theta=90^\\circ$: four identical balls',
    'E05': '$\\theta=120^\\circ$: the Okubo algebra',
    'E06': '$\\theta=150^\\circ$',
    'E07': '$\\theta=180^\\circ$: an involutive twist',
    'F01': 'Octonions, seed $0$: the Mandelbrot set of revolution',
    'F02': 'Para-octonions, seed $0$: the tricorn of revolution',
    'F03': 'Okubo, seed $0$: the cubic form at work',
    'F04': 'Okubo, seed $0$, in the frame $F_B$',
    'F05': 'Split-octonions, seed $0$',
    'F06': 'Split Okubo, seed $0$',
    'F07': 'Semi-octonions, seed $0$',
    'F08': 'Split-octonions ($i^2=+1$), seed $0$',
    'F09': 'Octonions with a seed',
    'F10': 'Para-octonions with a seed',
    'F11': 'Okubo with a seed',
    'F12': 'Okubo with a seed, in the frame $F_B$',
    'F13': 'Split para-octonions with a seed',
}

COMMENT = {
'E01': r"""
At $\theta=0$ the twist is the identity and the Petersson algebra is the para-octonions: the plate reproduces Plate~B05, with the same constant ($c=0.95\,s^*$, $s^*=0.2901$) and, within the sampling error, the same measurements. The three quarters through $1$ are ribbed shells, wound in ridges around the axis of $1$ and tapering to an apex on the side of positive real part; each fills $33\%$ of the ball. The purely imaginary quarter $(l,il,jl)$ is a ball, exact under every tested rotation, because $z\bullet z=-\n(z)$ for purely imaginary $z$ (Proposition~\ref{prop:imaginary}).

The shells are not bodies of revolution, since the constant is generic. The orthogonal maps that fix $1$ and $c$ commute with the map (Proposition~\ref{prop:equivariance}), but in a section through $1$ and two hidden directions they only give the mirror in the plane of $1$ and of the projection of $\im c$, which is not a coordinate plane. In the quarters $(1,l,il)$ and $(1,l,jl)$ this projection is almost along $il$, respectively $jl$, because the $l$-component of $c$ is tiny, and the coordinate mirror $M_y$ is approximate ($J=0.994$ and $0.995$); in the quarter $(1,il,jl)$ it is oblique and no coordinate mirror comes close. The point reflection is exact in every quarter (Remark~\ref{rem:minus}).

The orbits lie in a subalgebra of dimension $3$, spanned by $1$, $\im z_0$ and $\im c$ (Proposition~\ref{prop:span}). This is the starting point of the Petersson path.
""",
'E02': r"""
A twist of only $30^\circ$ ($s^*=0.436$) leaves the shapes recognizable but changes the algebra of the orbits at once. The three quarters through $1$ are still ribbed shells, like conch shells with a pointed apex on the side of positive real part, but they are smaller: $18$--$20\%$ of the ball, against $33\%$ at $\theta=0$. The imaginary quarter is no longer a ball but an egg, elongated along $il$; its best symmetry is the mirror $M_y$, only approximate ($J=0.971$).

The orbits now lie in a subalgebra of dimension $8$ in every quarter, against $3$ for the para-octonions: as soon as $\tau_\theta$ is not the identity, the product mixes the quaternionic half and the hidden half of the algebra. The Petersson algebra with $\theta=30^\circ$ is a composition algebra but not a symmetric one, and Proposition~\ref{prop:imaginary} no longer applies. The only exact symmetry left in the table is the point reflection of Remark~\ref{rem:minus}.

The jump of the dimension is immediate, while the change of the shapes, as the following plates show, is gradual.
""",
'E03': r"""
At $\theta=60^\circ$ ($s^*=0.621$) the bodies grow ($43$--$48\%$ of the ball in the quarters through $1$, $32\%$ in the imaginary quarter) and lose their ribs: they are smooth eggs, elongated along the axis of $1$, whose surface only carries the swirling patterns of the colouring. In appearance they are closer to the Okubonic bodies of Plate~E05 than to the para-octonionic shells of Plate~E01. The imaginary quarter is a rounded body, but not a ball.

No quarter has an exact or even an approximate mirror or rotation: the only exact symmetry is the point reflection of Remark~\ref{rem:minus}, and the best scores ($J=0.958$ for $M_y$ in the quarter $(1,l,il)$, $0.957$ for $M_x$ in the quarter $(1,l,jl)$) stay below the threshold. The orbits lie in a subalgebra of dimension $8$.
""",
'E04': r"""
The plate at $\theta=90^\circ$ is the most striking of the path: the four quarters show the same ball, and the four pictures coincide down to the faint pattern on its surface. The cube had to be enlarged to half-extent $2.4$ to contain it ($s^*=0.933$). In each quarter the ball fills $25.6\%$ of the ball of radius $0.95\cdot2.4=2.28$ in which the measurements are taken, so that its radius is about $1.45$, and each quarter is exactly invariant under all the $22$ tested transformations.

All the axes of the frame $F_B$ lie in $\RR\oplus\HH l$, and by Proposition~\ref{prop:theta90} the Petersson square of $x=x_0+ql$ is the real number $x_0^2+|q|^2$: at $\theta=90^\circ$ the twist is $u_\theta=i$, and $u_\theta^2=-1$ turns the middle term of \eqref{eq:okubocubic} into $+|q|^2$, while $\cos\theta=0$ removes the last one. The first iterate $z_1=|z_0|^2+c$ therefore depends only on the Euclidean norm of $z_0$, and the filled Julia set meets every section contained in $\RR\oplus\HH l$ in the same ball, whatever the constant. The orbits themselves are not simple: after the first step they leave $\RR\oplus\HH l$, and they lie in a subalgebra of dimension $6$.

It is worth noticing that these rotations are not automorphisms of the algebra: they come from an identity of the product on a subspace (Proposition~\ref{prop:theta90}), not from its symmetry group. The Petersson algebra with $\theta=90^\circ$ is not symmetric, yet on $\RR\oplus\HH l$ its square is the Euclidean norm.
""",
'E05': r"""
At $\theta=120^\circ$ the path reaches the Okubo algebra, and the plate reproduces Plate~B07: same constant ($s^*=0.490$) and, within the sampling error, the same measurements. The quarters through $1$ are large smooth eggs ($51$--$53\%$ of the ball), similar to those at $60^\circ$; the imaginary quarter is a nearly round body ($42\%$). The orbits lie in a subalgebra of dimension $8$.

The point reflection is exact in every quarter (Remark~\ref{rem:minus}); the mirror $M_y$ of the quarter $(1,l,il)$ is approximate ($J=0.986$), and the imaginary quarter is nearly, but not exactly, round: its mirror $M_x$, the half-turn about $l$ and several rotations score between $0.97$ and $0.99$, and none is exact. For a generic constant the automorphisms fixing $c$ form a torus conjugate to that of Proposition~\ref{prop:torus}, whose root planes are in general position with respect to the coordinate axes: the absence of revolutions in the frame $F_B$ is a frame effect (Plate~R09).

Along the path, therefore, the Okubo algebra does not look special in this frame. What makes $\theta=120^\circ$ special, the symmetric identities \eqref{eq:symmetric}, does not show in the Julia sets of the quadratic map with a generic constant; it becomes visible in the Mandelbrot sets with seed $0$ (Plates~F03 and F04) and in the sandwich and cubic maps (Parts~H and I).
""",
'E06': r"""
At $\theta=150^\circ$ the twist $\tau_\theta$ has order twelve, and $s^*=0.513$. The quarters through $1$ are again ribbed bodies, elongated along the axis of $1$ with a rounded apex on the side of positive real part, fuller than the shells of Plate~E02 ($25$--$28\%$ of the ball). The imaginary quarter is a rounded body ($20.5\%$), close to a ball in appearance but without any measured symmetry: no rotation scores more than $J=0.94$.

The only exact symmetry of the table is the point reflection of Remark~\ref{rem:minus}; no mirror or rotation reaches the threshold of the approximate symmetries (the best score is $J=0.947$, for $M_y$ in the quarter $(1,l,il)$). The orbits lie in a subalgebra of dimension $8$. Seen along the path, the ribs of the para-octonionic shells return as $\theta$ approaches $180^\circ$, while the smooth eggs belong to the angles $60^\circ$ and $120^\circ$.
""",
'E07': r"""
At $\theta=180^\circ$ the twist $\tau(p+ql)=p-ql$ is an involutive automorphism of the octonions, and the product $\tau(\bar x)\,\tau(\bar y)=\tau(\bar x\bar y)$ is the para-octonionic product followed by an automorphism: $z*z=\tau(z\bullet z)$. The plate is indeed close to Plate~E01: strongly ribbed conical shells in the quarters through $1$ ($27\%$ of the ball, against $33\%$), and an exact ball in the imaginary quarter ($31\%$), invariant under every tested rotation. The ball has the same origin as in the para-octonions: for purely imaginary $z$ the square $z\bullet z=-\n(z)$ is real, and $\tau$ fixes it.

The table repeats the pattern of Plate~E01: the point reflection is exact everywhere, and the mirror $M_y$ of the quarters $(1,l,il)$ and $(1,l,jl)$ is approximate ($J=0.992$ and $0.993$). The orbits lie in a subalgebra of dimension $4$, one more than for the para-octonions. The reason can be read off the product: $z\bullet z=2\re(z)\,\bar z-\n(z)$, hence $z*z=2\re(z)\,\tau(\bar z)-\n(z)$; for $z_0\in\RR\oplus\HH l$ the twist only changes the sign of $\im z_0$, but it separates the quaternionic part and the $\HH l$ part of $\im c$, which become two independent directions.

The Petersson path thus closes on itself: at $0^\circ$ and $180^\circ$ the dynamics is that of a para-Hurwitz product, with orbits in a subalgebra of dimension $3$ or $4$; in between the orbits fill all eight dimensions; and at $90^\circ$ the dynamics becomes radial on the five-dimensional subspace $\RR\oplus\HH l$.
""",
'F01': r"""
The octonionic Mandelbrot set with seed $0$ is the classical Mandelbrot set turned about the real axis. By Proposition~\ref{prop:span} the orbit of $0$ lies in the plane of $1$ and $c$, a copy of $\CC$, and the escape depends only on $\re c$ and $|\im c|$. Hence the three quarters through $1$ are the same body ($15.1\%$ of the ball in each), an exact body of revolution about the axis of $1$, and the imaginary quarter at $\re c=-0.35$ is a ball, exact under every tested rotation.

The main cardioid appears as a large ribbed disc, whose front face is covered with the concentric rings swept by the bulbs attached to it; the period-two bulb is the smaller disc behind it, on the negative real side, followed by a small knob on the axis. The orbits lie in a subalgebra of dimension $2$, the plane of $1$ and $c$. The plate is the parameter-space counterpart of Plate~A01.
""",
'F02': r"""
The para-octonionic Mandelbrot set with seed $0$ is the tricorn \cite{CHRS} turned about the real axis. The three quarters through $1$ are the same body ($9.3\%$ of the ball), an exact body of revolution about the axis of $1$: a wide funnel, open towards positive real part and cut by the faces of the cube, and a thin beaded stem along the negative real axis. The stem is swept by the arm of the tricorn that lies on the negative real axis, the funnel by the two arms that point towards $e^{\pm i\pi/3}$. The imaginary quarter at $\re c=-0.35$ contains only a tiny ball ($0.1\%$ of the section, exact under every tested rotation), because the vertical line $\re\zeta=-0.35$ meets the tricorn only in a short segment.

Theorem~B of the article \cite{Article} explains the plate at once. In a symmetric composition algebra the orbit of $0$ stays in the plane of $c$ and $c\bullet c$ (Proposition~\ref{prop:span}), and when $4\n(c)^3>\n(c,c\bullet c)^2$ this plane is isometric to $(\CC,\bar x\,\bar y)$ through $c\mapsto\zeta$, with $|\zeta|^2=\n(c)$ and $2\re\zeta^3=\n(c,c\bullet c)$: the point $c$ belongs to the Mandelbrot set if and only if $\zeta$ belongs to the tricorn. In the para-octonions $\n(c,c\bullet c)=2c_0(c_0^2-3|\im c|^2)$ (Proposition~\ref{prop:okubocubic}), so that one may take $\zeta=c_0+i|\im c|$: the Mandelbrot set is the tricorn moved by $G_2$, a tricorn of revolution. The orbits lie in a subalgebra of dimension $2$.

This plate and the previous one are the references for the Okubo algebra, whose Mandelbrot set is pulled back from the same tricorn, but moved by a different group.
""",
'F03': r"""
At first sight the Okubonic Mandelbrot set with seed $0$ is very different from the para-octonionic one. The upper-left quarter $(1,i,j)$ lies in $\HH$, where the Okubo product is $\bar x\,\bar y$ (Proposition~\ref{prop:torus}), and it is the funnel of Plate~F02, with the same body share ($9.3\%$) and the same exact revolution about $1$. The upper-right quarter $(1,i,l)$ shows a funnel and a beaded stem again, but tilted: the stem points upwards and to the right, along a line of the plane of $1$ and $i$, and the funnel opens downwards to the left. The lower-left quarter $(1,j,l)$ is a three-armed body ($4.4\%$): a flared, ribbed fan on the left and two ribbed stems, upwards and downwards, joined by a thin web. The imaginary quarter at $\re c=-0.35$ is a bent, ribbed tube ($1.2\%$), ending in a small disc on one side and in a thin beaded spike on the other.

Quite surprisingly, all four quarters are pulled back from the same planar figure. By Theorem~B of the article \cite{Article} the Okubonic Mandelbrot set is the tricorn moved by $PSU(3)$: $c$ belongs to it if and only if the point $\zeta$ with $|\zeta|^2=\n(c)$ and $2\re\zeta^3=\n(c,c*c)$ belongs to the tricorn. What changes with respect to the para-octonions is the group: the orbits of $PSU(3)$, cut out by $\n(c)$ and $\n(c,c*c)$, are smaller than those of $G_2$, and the Okubo cubic form is not a function of $c_0$ and $|\im c|$ alone (Proposition~\ref{prop:okubocubic}).

The revolutions are not lost but displaced. The section $\langle1,i,l\rangle$ is a body of revolution about the Weyl line of $e^{i\pi/3}$, a line of the plane of $1$ and $i$ at $60^\circ$ from the real axis: its stem is the arm of the tricorn that lies on this line, and its funnel is swept by the other two arms. This axis is neither a coordinate axis nor a line through the centre of the cube (it passes through the origin, $0.35$ to the right of the centre), so the table cannot detect the revolution, and it lists only the exact mirror $M_z$. In the section $\langle1,j,l\rangle$ the normalized cubic invariant $\n(c,c*c)/2\n(c)^{3/2}$ has three maxima and three minima on the unit sphere, and the three arms are the three arms of the tricorn, redistributed by $PSU(3)$; there, as in the imaginary quarter, the mirrors $M_y$, $M_z$ and the half-turn about the first axis are exact. The orbits lie in a subalgebra of dimension $2$, the plane of $c$ and $c*c$, as Proposition~\ref{prop:span} predicts.
""",
'F04': r"""
In the frame $F_B$ the same Okubonic Mandelbrot set shows three identical bodies of revolution about the axis of $1$ ($10.8\%$ of the ball each, with the rotations by all tested angles exact): a smooth rounded cap on the side of positive real part, followed on the negative side by a flared collar of ribbed rings. The imaginary quarter is a small ball ($2.1\%$), exact under every tested rotation. The orbits lie in a subalgebra of dimension $2$.

The explanation is Proposition~\ref{prop:okubocubic}: on the subspace $\RR\oplus\HH l$, which contains all the quarters of $F_B$, the Okubo cubic form is $\n(c,c*c)=2c_0\big(c_0^2-(\cos2\theta+2\cos\theta)|q|^2\big)=2c_0\big(c_0^2+\tfrac32|q|^2\big)$, and, like $\n(c)=c_0^2+|q|^2$, it depends only on $c_0$ and $|q|$. By Theorem~B of the article \cite{Article} these two invariants decide whether $c$ belongs to the set, so every section through $1$ is a body of revolution about $1$, and the imaginary quarter, where $c_0=-0.35$ is fixed, is a ball. It is worth noticing that the quarters $(1,l,jl)$ and $(1,il,jl)$ contain no root plane, yet they are bodies of revolution: for a Mandelbrot set the variable is the constant itself, and the symmetry is not limited to the torus that fixes a given $c$.

The profile of these bodies is not the tricorn itself: the map $(c_0,|q|)\mapsto\zeta$ differs from the para-octonionic one $\zeta=c_0+i|\im c|$, and this is why the bodies of this plate have a cap where those of Plate~F02 have a stem. Plates~F03 and F04 together show that the Okubonic Mandelbrot set keeps its revolutions, about the axis of $1$ in the sections of $\RR\oplus\HH l$ and in $\langle1,i,j\rangle$, about a tilted Weyl line in $\langle1,i,l\rangle$, while in $\langle1,j,l\rangle$ they give way to the three arms of the tricorn.
""",
'F05': r"""
The split-octonionic Mandelbrot set with seed $0$ ($l^2=+1$) keeps the classical Mandelbrot set of revolution in the quarter $(1,i,j)$, where the norm is positive definite: body share and symmetries coincide with those of Plate~F01 ($15.2\%$, all rotations about $1$ exact). The quarters $(1,i,l)$ and $(1,j,l)$ coincide ($35.4\%$ each): large saddle-shaped sheets, cut by the faces of the cube, with ribs along curved lines. The imaginary quarter is a trumpet with its waist in the middle and its axis along $l$, opening widely on both sides and hollow along the axis; it is exactly invariant under the rotations about $l$ by all tested angles.

By Proposition~\ref{prop:span} the orbit of $0$ lies in the plane of $1$ and $c$, which is a copy of the complex plane when $\n(\im c)>0$ and of the split-complex plane when $\n(\im c)<0$; here $\n(\im c)=c_1^2+c_2^2+c_3^2-c_4^2-c_5^2-c_6^2-c_7^2$ is indefinite. The bounded set therefore depends only on $c_0$ and $\n(\im c)$: it is pulled back from the Mandelbrot set on one side of the null cone and from the hyperbolic Mandelbrot set, a square \cite{Senn}, on the other, and its level surfaces are hyperboloids. This is why, in the sections containing $l$, the rotations about $1$ are replaced by hyperbolic rotations, which are not Euclidean symmetries: only the mirrors $M_y$, $M_z$ and the half-turn about $1$ are exact there. In the imaginary quarter the body lies between two hyperboloids about the axis of $l$, which accounts for the trumpet and its hollow core.

The orbits lie in a subalgebra of dimension $2$. The rendered bodies depend on the Euclidean bailout, which is not an escape criterion in a split algebra: they are approximations of the bounded set.
""",
'F06': r"""
In the split Okubo algebra the quarter $(1,i,j)$ is the tricorn of revolution of Plate~F02 ($9.2\%$, all rotations about $1$ exact), since on $\HH$ the product is $\bar x\,\bar y$ as in the compact case. The three quarters through $l$ are dominated by large smooth sheets with sharp rims, cut by the faces of the cube: a curved, saddle-like sheet in $(1,i,l)$ ($20.6\%$), a similar sheet with a small ribbed fan on the left in $(1,j,l)$ ($21.0\%$), and two separate curved sheets in the imaginary quarter ($6.2\%$).

Theorem~B of the article \cite{Article} also covers this plate. The orbit of $0$ lies in the plane of $c$ and $c*c$ (dimension $2$), and the set is the pull-back of the tricorn where $\Delta=4\n(c)^3-\n(c,c*c)^2>0$ and of the \emph{hyperbolic tricorn}, its analogue over the split-complex numbers, where $\Delta<0$; the quarters through $l$ cross the surfaces $\Delta=0$, where the planar model changes. The finite symmetries are those of the compact Plate~F03: the mirror $M_z$ in the quarter $(1,i,l)$, the mirrors $M_y$, $M_z$ and the half-turn about the first axis in $(1,j,l)$ and in the imaginary quarter.

The picture must be read with two warnings. The Euclidean bailout of the renderer is not an escape criterion in a split algebra, and in double precision the invariant plane can be transversally unstable: rounding errors push the orbit out of the plane, the distance grows exponentially, and some points of the set escape although their exact orbit is bounded. The rendered bodies are therefore approximations of the Mandelbrot set, which Theorem~B describes exactly.
""",
'F07': r"""
In the semi-octonions ($l^2=0$) the quarter $(1,i,j)$ is the classical Mandelbrot set of revolution ($15.0\%$, all rotations about $1$ exact, as in Plate~F01). The quarters $(1,i,l)$ and $(1,j,l)$ coincide ($39.0\%$): prisms along $l$, whose ridges run parallel to $l$ across the whole cube, and whose faces cut by the cube show the dark outline of the Mandelbrot set. The imaginary quarter is a circular cylinder along $l$, crossing the cube, exactly invariant under the rotations about $l$ by all tested angles ($31.1\%$).

The cylinders are explained by Proposition~\ref{prop:rescaling}: for $\gamma_3=0$, $(p+ql)^2=p^2+2\re(p)\,q\,l$. The quaternionic part of the orbit is the orbit of the quaternionic Mandelbrot map and does not see the $l$-component of $c$; the $l$-part is driven linearly, $q_{n+1}=2\re(p_n)\,q_n+c_l$, and never feeds back. The body is therefore the quaternionic Mandelbrot set extended along $l$, as long as the linear growth of the $l$-part stays below the bailout. Only the mirrors $M_y$, $M_z$ and the half-turn about $1$ are exact in the quarters through $1$ and $l$, and the orbits lie in a subalgebra of dimension $2$.
""",
'F08': r"""
With $i^2=+1$ the plane of $1$ and $i$ is the split-complex plane, where the Mandelbrot set is a square \cite{Senn}. The quarters $(1,i,j)$ and $(1,i,l)$ coincide ($35.2\%$ each): X-shaped sheets, pinched in the middle like an hourglass and cut by the faces of the cube, with the mirrors $M_y$, $M_z$ and the half-turn about $1$ exact. The quarter $(1,j,l)$, where both hidden directions are elliptic, is the ordinary Mandelbrot set of revolution ($15.0\%$, all rotations about $1$ exact). The imaginary quarter is a trumpet with its axis along $i$, exactly invariant under the rotations about $i$ by all tested angles.

As in Plate~F05, the orbit of $0$ lies in the plane of $1$ and $c$, and the bounded set depends only on $c_0$ and $\n(\im c)=-c_1^2+c_2^2-c_3^2+c_4^2-c_5^2+c_6^2-c_7^2$: it is pulled back from the Mandelbrot set where $\n(\im c)>0$ and from the hyperbolic square where $\n(\im c)<0$. The plate places side by side, inside the same algebra, the two classical Mandelbrot sets of the plane, the complex one and the hyperbolic one. The orbits lie in a subalgebra of dimension $2$; as for every split algebra, the rendered bodies depend on the Euclidean bailout and are approximations.
""",
'F09': r"""
With a seed $a\ne0$ the first iterate is $z_1=a^2+c$: the seed shifts the first iterate by the fixed vector $a^2$, and the orbit is no longer confined to the plane of $1$ and $c$. It lies in the span of $1$, $\im a$ and $\im c$, a subalgebra of dimension $3$. The seed of this plate is the generic eight-dimensional seed of Plate~F11, of norm $\n(a)\approx0.30$. The three quarters through $1$ show the ribbed body of Plate~F01, less regular and surrounded by loose rings; they are similar, with nearly equal body shares ($13.2$--$13.3\%$), but not identical, because the seed projects differently onto each section. The imaginary quarter is no longer a ball: a rounded body ($12.1\%$) with a raised band on one side.

No symmetry of the table survives, not even approximately: the best scores stay below $J=0.91$. Proposition~\ref{prop:equivariance} still acts, since every orthogonal map fixing $1$ and $a$ commutes with the map, but the symmetries it gives are not coordinate ones: in each section through $1$, the mirror in the plane of $1$ and of the projection of $\im a$; in the imaginary quarter, the rotations about the projection of $\im a$ on $\langle i,j,l\rangle$, a tilted axis, compatible with the raised band. None of them is tested by the table.
""",
'F10': r"""
The para-octonionic Mandelbrot set with the seed found by the parameter scan of HF8D~0.2 is very close to the tricorn of revolution of Plate~F02: the same funnels and beaded stems in the three quarters through $1$, with the same body share ($9.3\%$), and the same tiny ball in the imaginary quarter ($0.1\%$). Since $z_1=a\bullet a+c$, the seed only shifts the first iterate by a fixed vector of norm $\n(a)\approx0.09$, and its effect is a slight deformation.

The rotations about $1$ are no longer symmetries, but they come close: they score $J=0.95$--$0.96$, just below the threshold of the approximate symmetries. The reason is Proposition~\ref{prop:equivariance}: the exact symmetries are the orthogonal maps fixing $1$ and $a$, and the projections of $\im a$ onto the three sections are short, since the seed is concentrated on $1$ and $il$. The orbits lie in a subalgebra of dimension $3$, spanned by $1$, $\im a$ and $\im c$. The imaginary quarter is too small for its symmetries to be measured reliably.
""",
'F11': r"""
The Okubonic Mandelbrot set with a generic seed keeps the shapes of Plate~F03, smaller and less regular: a funnel with a stem in the quarter $(1,i,j)$ ($7.9\%$), a tilted funnel with a stem pointing upwards and to the right in $(1,i,l)$ ($6.8\%$), a three-armed body in $(1,j,l)$ ($3.5\%$), and a bent tube in the imaginary quarter ($0.8\%$). Spiral ribbons wind around the stems.

The seed destroys every symmetry of the table, including the finite ones of Plate~F03: the best scores are $J=0.81$ for the rotations about $1$ in the first quarter and $0.72$ or less in the others. The Mandelbrot set with a seed is not a planar pull-back: the orbits lie in a subalgebra of dimension $8$, and the invariants of the pair $(a,c)$ that govern it are not known (an open problem, see the article \cite{Article}). The automorphisms that fix $a$ still commute with the map, but for a generic seed they form a torus whose root planes are in general position with respect to the coordinate axes, and they give no coordinate symmetry.
""",
'F12': r"""
In the frame $F_B$ the seed breaks the revolutions of Plate~F04. The quarters through $1$ are small eggs ($5$--$7\%$ of the ball), with a smooth cap on the side of positive real part and ribbed, flaky layers behind; they are no longer identical, and the imaginary quarter is a small flattened egg ($2.9\%$) instead of a ball. No symmetry of the table survives, not even approximately (the best score is $J=0.87$).

The revolutions of Plate~F04 came from the fact that, on $\RR\oplus\HH l$, the two invariants $\n(c)$ and $\n(c,c*c)$ depend only on $c_0$ and $|q|$ (Proposition~\ref{prop:okubocubic}). With a seed the orbit leaves the plane of $c$ and $c*c$ and lies in a subalgebra of dimension $8$, and these two invariants no longer decide the escape. The comparison with Plate~F04 isolates the effect of the seed.
""",
'F13': r"""
The split para-octonions with a seed, in the frame $F_B$, give three teardrop-shaped bodies in the quarters through $1$, with a small bright tip on the side of negative real part ($7.0$--$7.1\%$ of the ball), and a nearly round body in the imaginary quarter ($4.5\%$). In these sections $\im c$ lies in $\HH l$, where the norm is negative definite; without the seed, the sections would be pulled back from the hyperbolic tricorn by Theorem~B of the article \cite{Article}.

No symmetry is exact, but several are approximate, and Proposition~\ref{prop:equivariance} explains which: the exact symmetries are the maps fixing $1$ and $a$ and preserving the norm, which include the rotations of $\HH l$ that fix the $\HH l$-part of $a$. This part is almost along $jl$. Accordingly, in the quarter $(1,l,il)$, where the seed has only a small projection, the mirror $M_z$ ($J=0.991$) and the rotation by $37^\circ$ about $1$ ($0.974$) are approximate; in $(1,il,jl)$ the mirror $M_y$ is approximate ($0.990$); in $(1,l,jl)$, where the projection is oblique, nothing comes close; and the imaginary quarter is nearly a body of revolution about $jl$ (mirror $M_y$ $0.995$, rotations about $jl$ by $37^\circ$ and $60^\circ$ $0.984$ and $0.972$). The orbits lie in a subalgebra of dimension $3$, spanned by $1$, $\im a$ and $\im c$.
""",
}


==> anc/scripts/atlas_text_plates_v2_b4.py <==
"""Atlas_HF8D_4Slices - atlas_text_plates_v2_b4.py (version 2): commentary of plates G01-J07, checked against the
images and the measurements of measure_v2.py."""

TITLE = {
    'G01': 'The octonionic Mandelbar is the para-octonionic Mandelbrot',
    'G02': 'The para-octonionic Mandelbar is the octonionic Mandelbrot',
    'H01': 'Octonions: a genuine cubic',
    'H02': 'Para-octonions: the cubic degenerates',
    'H03': 'Okubo: the same degenerate cubic',
    'H04': 'Split Okubo: a hyperbolic degenerate cubic',
    'H05': 'Split-octonions: a genuine hyperbolic cubic',
    'H06': 'Okubo: the third power $z^3$',
    'H07': 'Octonions: the fourth power',
    'H08': 'Okubo: the fourth power by left bracketing',
    'I01': 'Octonions: the sandwich is genuine',
    'I02': 'Okubo: the sandwich is a ball',
    'I03': 'Para-octonions: the same ball',
    'I04': 'Split-octonions: a genuine hyperbolic sandwich',
    'I05': 'Split Okubo: a ball and three carved cubes',
    'I06': 'Split para-octonions: the same carved cubes',
    'J01': 'Kaplansky: the Okubo bilateral map with $a=b=1$',
    'J02': 'Kaplansky: the octonionic Julia set',
    'J03': 'Octonions: a bilateral map',
    'J04': 'Para-octonions: a bilateral map',
    'J05': 'Split para-octonions: a bilateral map',
    'J06': 'Okubo: a bilateral map',
    'J07': 'Split Okubo: a bilateral map',
}

COMMENT = {
'G01': r"""
The octonionic Mandelbar map $\overline{z^2}+c$ is, by definition, the para-octonionic Mandelbrot map, since $z\bullet z=\bar z\,\bar z=\overline{z^2}$, and the plate reproduces Plate~F02. The three quarters through $1$ show the same body: a wide flared disc, cut by the faces of the cube, attached to a thin ribbed stalk that runs along the axis of $1$ towards negative real part. The imaginary quarter is the hyperplane $\re c=-0.35$ through the centre of the box, and it meets the body in a small ball.

By Theorem~B of the article \cite{Article}, the orbit of the seed $0$ stays in the plane of $1$ and $c$, and the para-octonionic Mandelbrot set is the tricorn turned about the real axis, the tricorn of revolution: every section through the axis of $1$ contains the same tricorn, and every section orthogonal to it is a ball. The tricorn has three long arms, at $180^\circ$ and at $\pm60^\circ$; the arm at $180^\circ$ becomes the stalk, and the two arms at $\pm60^\circ$ sweep the flared disc on the side of positive real part. At $\re c=-0.35$ the tricorn is only about $0.1$ high, whence the small ball. The measurements agree with Plate~F02: in each quarter through $1$ the rotations about $1$ by every tested angle are exact, the body share is $9.3\%$, and the imaginary quarter is a ball occupying $0.1\%$ of the measuring ball; the orbits lie in a subalgebra of dimension $2$. Since the variable of a Mandelbrot set is the constant, the point reflection $z\mapsto-z$ is not a symmetry here (Remark~\ref{rem:minus}).
""",
'G02': r"""
Conversely, the para-octonionic Mandelbar map $\overline{z\bullet z}+c=z^2+c$ is the octonionic Mandelbrot map, and the plate reproduces Plate~F01: the Mandelbrot set of revolution about the axis of $1$. The three quarters through $1$ show the same ribbed body, the main cardioid turned about the real axis with the bulbs stacked along it, and the imaginary quarter, which is the hyperplane $\re c=-0.35$, is a ball.

The orbit of the seed $0$ stays in the plane of $1$ and $c$ (Proposition~\ref{prop:span}), so every section through the axis of $1$ contains the same complex Mandelbrot set, and the sections orthogonal to that axis are balls. The table agrees with Plate~F01 within the sampling error: the rotations about $1$ by every tested angle are exact in the quarters through $1$ ($15.0\%$), the imaginary quarter is an exact ball ($10.3\%$), and the orbits lie in a subalgebra of dimension $2$. Plates~G01 and G02 are two readings of the single identity $x\bullet y=\bar x\,\bar y$: conjugating the square exchanges the Mandelbrot and the Mandelbar maps of the two algebras.
""",
'H01': r"""
The octonionic cubic $(z^2)z+c=z^3+c$ is a genuine cubic map, since the octonions are power-associative. The three quarters through $1$ show similar egg-shaped bodies, ribbed and with a spiral tip, with body shares of $50$--$51\%$; the imaginary quarter is a smoother, nearly round body ($52\%$).

The cube $z^3$ is a real polynomial in $\re z$, $\n(z)$ and $z$, so that, exactly as for the square (Proposition~\ref{prop:equivariance}), the map commutes with every orthogonal map fixing $1$ and $c$. The constant $c=(0.045,0.2025,0.09,0,0.0675,0,0,0)$ has components along $i$, $j$ and $l$, and none of these symmetries is a coordinate mirror or rotation: the table finds no exact symmetry, and, the map being odd, not even the point reflection. In the imaginary quarter the symmetries fixing $1$ and $c$ include all the rotations about the projection of $\im c$, an axis tilted by about $29^\circ$ from $i$: the quarter is an exact body of revolution about this oblique axis, which the table sees only as an approximate rotation about $i$ ($J=0.974$). The subalgebra generated by $z_0$ and $c$ is a quaternion algebra, of dimension $4$.
""",
'H02': r"""
In the para-octonions the cubic degenerates: $(z\bullet z)\bullet z=\n(z)\,z$ by \eqref{eq:symmetric}, and the map is $z\mapsto\n(z)\,z+c$. The four quarters show four nearly round bodies, with nearly identical trap contours and body shares of $48$--$49\%$.

The degenerate map commutes with every orthogonal transformation fixing $c$, a group isomorphic to $O(7)$, so the eight-dimensional body is a body of revolution about the axis of $c$. Each quarter is in turn a body of revolution about the projection of $c$ onto it (a numerical check with $37^\circ$ rotations about these axes gives $J=1$). Since $c$ is oblique to the coordinate axes, so are these axes, and the table, which tests only coordinate mirrors and rotations, reports no symmetry at all: the bodies are not balls, the largest score being $0.96$. The map is odd, and the point reflection is not a symmetry. The subalgebra generated by $z_0$ and $c$ has dimension $4$, but the orbits themselves stay in the plane of $z_0$ and $c$, since $\n(z)\,z+c$ lies in that plane.
""",
'H03': r"""
The Okubonic cubic is the same degenerate map $\n(z)\,z+c$ (Proposition~\ref{prop:symmetric}), and the plate is indistinguishable from Plate~H02; the body shares agree within the sampling error ($48.7$--$49.5\%$ against $48.2$--$49.1\%$), and on a common sample of points the two maps give identical bodies. Whatever the product, the cubic of a symmetric composition algebra forgets it, and only the norm survives.

The only visible trace of the Okubo product is in the table: the subalgebra generated by $z_0$ and $c$ has dimension $8$ instead of $4$. It contains the orbits, but it is much larger than them, since every orbit stays in the plane of $z_0$ and $c$. As in Plate~H02, each quarter is a body of revolution about the oblique projection of $c$, which the coordinate tests do not detect.
""",
'H04': r"""
In the split Okubo algebra the degenerate cubic $\n(z)\,z+c$ involves an indefinite norm. The quaternionic quarter, where the norm is positive definite, is again a nearly round body ($50\%$), close to the one of Plate~H02. The three quarters containing $l$ look identical: bodies that fill most of the cube ($81\%$), cut by its faces into flat cross-sections, with a large concave bowl on the side of $l$ and saddle-shaped surfaces on the opposite side, the marks of the level sets of an indefinite norm.

The table reports no exact symmetry, only approximate mirrors in the $l$-direction ($J\approx0.97$) and, in the quarter $(1,j,l)$, an approximate rotation about $l$ ($J=0.977$). The map commutes with every linear map that preserves the split norm and fixes $c$, but in the quarters containing $l$ these are hyperbolic rotations, not Euclidean ones. The map depends on the product only through the norm, so the same picture would be obtained in the split para-octonions. The rendering uses a Euclidean bailout, which is not an escape criterion for an indefinite norm: the bodies of this plate are approximations.
""",
'H05': r"""
The split-octonionic cubic is a genuine cubic map, not degenerate. The quaternionic quarter is a ribbed egg with a spiral tip, as in Plate~H01, while the quarters $(1,i,l)$ and $(1,j,l)$ show large hyperbolic saddles and sheets cut by the faces of the cube; the imaginary quarter is a body that fills most of the cube ($83\%$), with a concave bowl on the side of $l$, very much like the corresponding quarter of Plate~H04.

The table reports no exact symmetry; in the imaginary quarter the mirror in $l$ and the rotation about $l$ are approximate ($J\approx0.975$). As in the octonions, the cube is a real polynomial in $\re z$, $\n(z)$ and $z$, but the maps that preserve the split norm and fix $1$ and $c$ are hyperbolic rotations in the directions of $l$, and they do not produce Euclidean revolutions. The comparison with Plate~H04 separates the effect of the split norm from the effect of the degeneration.
""",
'H06': r"""
The third power computed by the standard formula $z^p+c$ with $p=3$ uses the left bracketing $(z*z)*z$ in the non-unital algebras, and gives exactly the degenerate cubic of Plate~H03: the plate is identical, ball-like body by ball-like body, and the body shares agree with those of Plates~H02 and H03 within the sampling error. In the Okubo algebra there is no other natural cube: by \eqref{eq:symmetric}, $z*(z*z)=(z*z)*z=\n(z)\,z$.

As in Plates~H02 and H03, the table reports no symmetry: every quarter is a body of revolution about the projection of $c$, which is oblique to the coordinate axes, and the odd map has no point symmetry.
""",
'H07': r"""
The fourth power in the octonions is a genuine quartic map. The three quarters through $1$ are ribbed, rounded bodies whose ribs wind about a pole, very similar to each other ($50\%$); the imaginary quarter is a ball. For purely imaginary $z$ one has $z^2=-\n(z)$ and $z^4=\n(z)^2$, a real number, so that $z_1=\n(z_0)^2+c$ depends only on the norm, and the table confirms that the quarter is exactly invariant under every rotation.

The quartic is even, and the point reflection is exact in every quarter (Remark~\ref{rem:minus}). As for the square, $z^4$ is a real polynomial in $\re z$, $\n(z)$ and $z$, and the map commutes with every orthogonal map fixing $1$ and $c=(-0.1,0.3,0.05,0,0.1,0,0,0)$. Since the components of $c$ along $j$ and $l$ are small, the rotation about $1$ in the quarter $(1,j,l)$ nearly fixes $c$, and the table reports it as approximate ($J=0.977$), not exact. The subalgebra generated by $z_0$ and $c$ has dimension $4$.
""",
'H08': r"""
In the Okubo algebra the fourth power computed by left bracketing is $((z*z)*z)*z=\n(z)\,(z*z)$, by \eqref{eq:symmetric}: a quadratic map rescaled by the norm. The bodies are smooth eggs with trap contours, somewhat different from quarter to quarter, with body shares of $44$--$48\%$. This is not a degeneration into a function of the norm but a hybrid: the quartic of the Okubo algebra is the Okubonic square weighted by the norm.

The map is even, and the point reflection is exact in every quarter (Remark~\ref{rem:minus}); the table finds no other exact symmetry, and only approximate ones: the rotation about $1$ in the quarter $(1,j,l)$ ($J=0.976$) and the mirror in $i$ of the imaginary quarter ($J=0.995$). The constant has components along $j$ and $l$, so that it does not lie in $\CC$ and the torus of Proposition~\ref{prop:torus} does not fix it. The subalgebra generated by $z_0$ and $c$ has dimension $8$.
""",
'I01': r"""
In the octonions the sandwich map $(z\,a)\,z+c$ is a genuine quadratic-type map, well defined because the octonions are flexible. The three quarters through $1$ are ribbed, irregular bodies, and the imaginary quarter is a striped, nearly round body; the body shares are close to $29\%$ in every quarter.

The map is even, and the point reflection is exact in every quarter (Remark~\ref{rem:minus}); since the constants $a$ and $c$ are generic, there is no other symmetry, and even the imaginary quarter is not a ball (the best score is $0.96$). The subalgebra generated by $z_0$, $a$ and $c$ is the whole algebra, of dimension $8$: unlike the quadratic map, the sandwich uses the non-associativity of the octonions.
""",
'I02': r"""
In the Okubo algebra the sandwich degenerates into $\n(z)\,a+c$ (Proposition~\ref{prop:symmetric}), and its filled set is the region where the real recursion \eqref{eq:sandwich} of the norms stays bounded. With the constants of this plate, $\n(a)=0.86$, $\n(c)=0.15$ and $\n(a,c)=-0.48$, the effective parameter is $c_{\mathrm{eff}}=-0.169$, and the bounded interval of initial norms is $0\le\n(z_0)\le1.613$: the filled set is the ball of radius $1.270$. The four quarters are four identical smooth balls, invariant under every tested rotation and mirror, with a body share of $58.4\%$ of the measuring ball of radius $0.95\cdot1.6$, which corresponds to a radius of $1.270$, in agreement with the prediction.

Of all plates of the atlas, this is perhaps the one where the algebra speaks most clearly: a map that in the octonions produces the complicated bodies of Plate~I01 is, in the Okubo algebra, a ball. The subalgebra generated by $z_0$, $a$ and $c$ has dimension $8$, but the orbit is trivial: from $z_1$ on it stays on the line $\{t\,a+c\}$.
""",
'I03': r"""
The para-octonions give the same balls as the Okubo algebra, as Proposition~\ref{prop:symmetric} predicts: the degenerate sandwich $\n(z)\,a+c$ depends only on the norm, which is the same in both algebras. The four quarters are identical balls, exactly invariant under every tested rotation and mirror; the body share, $58.0\%$, agrees with that of Plate~I02 ($58.4\%$) within the sampling error, and corresponds to the predicted radius $1.27$.
""",
'I04': r"""
The split-octonionic sandwich is a genuine map, not degenerate, since the split-octonions are unital. The quaternionic quarter is a ribbed irregular body, as in Plate~I01 ($48\%$), while the quarters containing $l$ show large hyperbolic sheets and saddles, cut by the faces of the cube, that fill most of the box ($66$--$78\%$). The map is even, and the point reflection is the only exact symmetry (Remark~\ref{rem:minus}); the orbits generate the whole algebra (dimension $8$). The comparison with Plate~I05 is the split analogue of the comparison between Plates~I01 and I02. For an indefinite norm the Euclidean bailout of the renderer is not an escape criterion, and the bodies are approximations.
""",
'I05': r"""
The split Okubo sandwich degenerates into $\n(z)\,a+c$ with the indefinite split norm (Proposition~\ref{prop:symmetric}). Here \eqref{eq:sandwich} reads $t\mapsto0.6\,t^2-0.48\,t+0.13$, and the filled set is the region $t_{\min}\le\n(z_0)\le t_{\max}$ with $t_{\min}=-1.575$ and $t_{\max}=2.375$. In the quaternionic quarter the norm is positive definite and the filled set is the ball of radius $\sqrt{2.375}=1.541$, nearly inscribed in the cube and larger than the measuring ball, which it fills entirely.

In the three quarters containing $l$ the norm has signature $(2,1)$, and the filled set is bounded by two hyperboloids: the two-sheeted $\n(z)=t_{\min}$, which carves the concave elliptic bowl seen on the side of $l$, and the one-sheeted $\n(z)=t_{\max}$, which shapes the saddle surfaces on the opposite side. The three quarters are therefore identical ``carved cubes'' ($98.0\%$ of the measuring ball), and each is an exact body of revolution about $l$, since the norm depends only on the distance from the $l$-axis and on the $l$-coordinate; the table confirms the rotations about $l$ by every tested angle. The Euclidean bailout of the renderer is harmless here, since the orbit after the first step lies on the line $\{t\,a+c\}$ and escapes together with $t$.
""",
'I06': r"""
The split para-octonions give the same carved cubes as the split Okubo algebra, as predicted by Proposition~\ref{prop:symmetric}: the degenerate sandwich depends only on the norm, and the norms of the two algebras coincide. The quaternionic quarter is the ball of radius $1.541$, which fills the measuring ball ($100\%$); the three quarters containing $l$ are identical ($97.9\%$) and exactly invariant under every rotation about $l$, the two-sheeted hyperboloid $\n(z)=t_{\min}$ removing only two small caps about the $l$-axis from the measuring ball.
""",
'J01': r"""
With $a=b=1$ the Okubonic bilateral map $(1*z)*(z*1)+c$ \emph{coincides} with the octonionic map $z^2+c$, by Kaplansky's trick (Proposition~\ref{prop:kaplansky}). The plate shows ribbed, spindle-shaped bodies in the three quarters through $1$ and a ball in the imaginary quarter, and it should be compared with the next one.

The symmetries are those of the octonionic Julia set with $c=(-0.35,0.45,0,0,0.35,0,0,0)$. The imaginary quarter is a ball (Proposition~\ref{prop:imaginary}); the mirror in $j$, which fixes $1$ and $c$, is exact in the quarters $(1,i,j)$ and $(1,j,l)$ (Proposition~\ref{prop:equivariance}), together with the half-turn that the point reflection pairs with it (Remark~\ref{rem:minus}); in the quarter $(1,i,l)$, which contains $c$, only the point reflection is detected. The subalgebra generated by $z_0$ and the constants under the Okubo product has dimension $8$ ($4$ in the quarter $(1,i,l)$), but every orbit stays in the three-dimensional space spanned by $z_0$, $1$ and $c$. This plate was rendered with $16$ iterations and Plate~J02 with $20$; the body shares ($21$--$23\%$ through $1$, $29.4\%$ in the imaginary quarter) differ slightly from those of Plate~J02 for this reason only, and Plate~R17, which repeats this plate with $20$ iterations, coincides with Plate~J02.
""",
'J02': r"""
This is the octonionic Julia set of $z^2+c$ with the same constant, rendered with $20$ iterations. The geometry is the same as in Plate~J01, with the same exact symmetries: a ball in the imaginary quarter, the mirror in $j$ and its paired half-turn in the quarters $(1,i,j)$ and $(1,j,l)$, and the point reflection everywhere. The body shares ($20.9$--$22.3\%$ through $1$, $29.1\%$ in the imaginary quarter) are slightly smaller than those of Plate~J01, which was rendered with only $16$ iterations: the difference comes from the iteration count, not from the algebra. With $20$ iterations the bilateral map gives Plate~R17, whose escape masks coincide with those of this plate on every sampled point. The orbits lie in a subalgebra of dimension $3$ (Proposition~\ref{prop:span}).

The Okubo algebra has no unit, yet its product hides the octonionic one, and Kaplansky's trick exhibits it: the two plates are not merely similar, they are the same set.
""",
'J03': r"""
A bilateral map with generic factors $a$ and $b$ in the octonions gives smooth, bent, bone-like bodies, with a tunnel in the quarter $(1,l,il)$, a hollow in $(1,il,jl)$ and an arch in the imaginary quarter; the body shares are $16$--$21\%$. The map is even, and the point reflection is exact in every quarter (Remark~\ref{rem:minus}); no other symmetry is detected.

Unlike the para-octonionic and the Okubonic bilateral maps of Plates~J04--J07, the octonionic bilateral map is not an octonionic quadratic map in disguise: the identity of Proposition~\ref{prop:kaplansky} requires a symmetric composition algebra, and in the octonions $(az)(zb)$ cannot be rebracketed. The orbits generate the whole algebra (dimension $8$), and the bodies have none of the ribbed structure of the quadratic Julia sets.
""",
'J04': r"""
The para-octonionic bilateral map produces balls with carved spiral grooves in the three quarters through $1$, and a ball with concentric grooves around a central cap in the imaginary quarter; the body shares are $26$--$29\%$. The point reflection is exact in every quarter (Remark~\ref{rem:minus}), and no coordinate symmetry is detected.

By Proposition~\ref{prop:kaplansky}, $(a\bullet z)\bullet(z\bullet b)=\n(z,e)\,z-\n(z)\,e$ with $e=b\bullet a$, and here $\n(e)=\n(a)\n(b)=1$: the filled set is an octonionic filled Julia set moved by an isometry that sends $1$ to $e$. It is therefore invariant under every rotation fixing $e$ and $c$, a body of revolution about the plane of $e$ and $c$, which is tilted with respect to the coordinate frame; the spiral grooves are the ribs of that body, and in each quarter the symmetry that survives is a mirror in an oblique plane, not tested by the table (a direct check gives $J=1$). The equivalent complex constant is $0.253+0.567\,i$, in the Mandelbrot set. The subalgebra generated by $z_0$, $a$, $b$ and $c$ has dimension $8$, but every orbit stays in the three-dimensional space spanned by $z_0$, $e$ and $c$: the ``orbit span of three'' of the first version is exact, and not an effect of converging orbits.
""",
'J05': r"""
The split para-octonionic bilateral map, the best result of the parameter scan of HF8D~0.2, produces bodies that fill most of the box ($48$--$76\%$) and are cut by its faces: striated columns along $l$ and $il$ in the quarters through $1$, and a block in the imaginary quarter. On the flat face where the cube cuts the imaginary quarter, the coloring draws concentric bands, magenta and yellow-green on a cyan ground: these are bands of the orbit-trap coloring on a cross-section, not rings of the geometry. The point reflection is exact in every quarter (Remark~\ref{rem:minus}), and no coordinate symmetry is detected.

The identity of Proposition~\ref{prop:kaplansky} holds in every symmetric composition algebra, the split ones included. Here $e=b\bullet a$ has split norm $\n(e)=0.059>0$, so that the filled set is a split-octonionic filled Julia set moved by a map that preserves the split norm, followed by a dilation by $1/\sqrt{\n(e)}\approx4.1$: this large factor is why the bodies overflow the cube. The map preserving the split norm is not a Euclidean isometry, and the shapes are distorted accordingly; moreover the Euclidean bailout of the renderer is not an escape criterion for an indefinite norm, and the bodies are approximations.
""",
'J06': r"""
The Okubonic bilateral map gives swirled balls with spiral ribs, with a clear spiral vortex in the quarter $(1,l,jl)$ and body shares of $20$--$26\%$. The point reflection is exact in every quarter (Remark~\ref{rem:minus}), and no coordinate symmetry is detected.

By Proposition~\ref{prop:kaplansky} the bilateral map is $\n(z,e)\,z-\n(z)\,e+c$ with $e=b*a$, and here $\n(e)=1$: the filled set is an octonionic filled Julia set moved by an isometry that sends $1$ to $e$, in spite of the Okubo product. The spiral ribs are the ribs of an octonionic body of revolution about the plane of $e$ and $c$, tilted with respect to the coordinate frame, and in each quarter the surviving symmetry is a mirror in an oblique plane, which the table does not test (a direct check gives $J=1$). The equivalent complex constant, $-0.031+0.656\,i$, lies just outside the Mandelbrot set, but its critical orbit needs $30$ iterations to escape, more than the $16$ of the rendering. The subalgebra generated by $z_0$ and the constants has dimension $8$, while every orbit stays in the three-dimensional space spanned by $z_0$, $e$ and $c$.
""",
'J07': r"""
The split Okubo bilateral map produces flared, trumpet-like tubes in the quarters through $1$, bounded by hyperbolic surfaces and cut by the faces of the cube ($45$--$49\%$), and an egg in the imaginary quarter ($25\%$). The point reflection is exact in every quarter (Remark~\ref{rem:minus}), and no coordinate symmetry is detected.

As in Plate~J05, the identity of Proposition~\ref{prop:kaplansky} applies: $e=b*a$ has split norm $\n(e)=0.64$, and the filled set is a split-octonionic filled Julia set moved by a map preserving the split norm and dilated by $1/\sqrt{\n(e)}\approx1.25$. The trumpets are the signature of the split norm, the lack of coordinate symmetries the signature of the tilted element $e$. The Euclidean bailout of the renderer is not an escape criterion for the split norm, and the bodies are approximations.
""",
}


==> anc/scripts/atlas_text_plates_v2_b5.py <==
"""Atlas_HF8D_4Slices - atlas_text_plates_v2_b5.py (version 2): commentary of plates K01-M13, checked against the
images and the measurements of measure_v2.py."""

TITLE = {
    'K01': 'Octonions: small spindles',
    'K02': 'Para-octonions: conch shells',
    'K03': 'Split para-octonions: funnels and saddles',
    'K04': 'Okubo: a trumpet, a dish and blades',
    'K05': 'Split Okubo: flames',
    'L01': 'Octonions: the sine family, nearly of revolution',
    'L02': 'Split-octonions ($l^2=+1$)',
    'L03': 'Semi-octonions: columns along $l$',
    'L04': 'Split-octonions ($i^2=+1$)',
    'M01': 'Tesseract kaleidoscope on the Okubo body',
    'M02': 'Tesseract kaleidoscope on the octonion body',
    'M03': 'Inversion in a 3-sphere, Okubo',
    'M04': 'Inversion in a 3-sphere, octonions',
    'M05': 'Sphere fold, Okubo',
    'M06': 'Twist through $W$, Okubo: an invisible mapping',
    'M07': 'Waves, para-octonions',
    'M08': 'Tesseract fold, Okubo',
    'M09': 'Rotation in the plane $XW$, octonions',
    'M10': 'Rotation in the plane $XW$, Okubo',
    'M11': 'Planar kaleidoscope, Okubo',
    'M12': 'Planar twirl, octonions',
    'M13': 'Mirror in a hyperplane, Okubo',
}

COMMENT = {
'K01': r"""
The octonionic logistic map $c(z-z^2)$ produces small spindle-shaped bodies, like beads with fine ridges at both ends, elongated along the $1$-axis in the three quarters through $1$, and a small ball in the imaginary quarter. The spindles occupy only $4\%$ of the ball, the imaginary ball $2\%$.

The centre of the box is the point $\tfrac12$, the critical point of the logistic map, and this explains the two exact symmetries of the table. Writing $z=\tfrac12+w$ one has $z-z^2=\tfrac14-w^2$, an even function of $w$: the point reflection $P$ through the centre is exact in all four quarters, by the argument of Remark~\ref{rem:minus} applied to the variable $w$. In the imaginary quarter $w$ is purely imaginary, $w^2=-\n(w)$, and the first iterate $c\big(\tfrac14+\n(w)\big)$ depends only on $\n(w)$, as in Proposition~\ref{prop:imaginary}: the quarter is an exact ball, and all the tested mirrors and rotations are exact.

In the quaternionic quarter the rotations about the $1$-axis are approximate ($J=0.97$--$0.985$), the mirror in $j$ and the half-turn about $j$ nearly exact ($J=0.995$); in $(1,j,l)$ the mirror in $j$ is approximate ($0.991$), and $(1,i,l)$ has no symmetry beyond $P$. The near-revolution of the quaternionic quarter has a simple origin: the automorphisms of the octonions that preserve the quaternions and rotate the plane $\langle i,j\rangle$ can be chosen to fix the components of $c$ outside that plane, and the components of $c$ along $i$ and $j$ are very small ($-0.036$ and $0.006$). The orbits lie in a subalgebra of dimension $4$: $z-z^2$ lies in the plane of $1$ and $z$, and by Artin's theorem $c$ and $z_0$ generate an associative, quaternionic subalgebra.
""",
'K02': r"""
The para-octonionic logistic map gives conch-like shells with thick, rolled lips, similar in the three quarters through $1$ (body $15\%$ to $17\%$), and in the imaginary quarter a small rounded body with a circular rim ($4\%$). The shells are much larger than the octonionic spindles of Plate~K01, but the two plates use different constants, so that the comparison concerns the families rather than the algebras.

No symmetry is found, not even the point reflection: in the para-octonions $z\bullet z=\bar z^{\,2}$, the substitution $z=\tfrac12+w$ leaves a term linear in $w$, and the argument of Plate~K01 fails. The orbits lie in a subalgebra of dimension $4$, as in the octonions: $z-z\bullet z$ lies in the span of $1$ and $z$, and the product with $c$ stays in the quaternionic subalgebra generated by $c$ and $z_0$.
""",
'K03': r"""
In the split para-octonions ($l^2=+1$) the quaternionic quarter shows a wide funnel narrowing into a thin stem, which ends in a small ringed cup. The quarters $(1,i,l)$ and $(1,j,l)$, nearly identical, show two large curved sheets meeting at a narrow waist, like a saddle or an hourglass cut by the faces of the cube; the imaginary quarter shows a wide bell facing a rounded body. The bodies are thin: they occupy only $1.5\%$ to $4.4\%$ of the ball.

No symmetry is found; the best candidate, the mirror in $l$ in the quarters containing $l$, stays at $J=0.91$. The open, hyperbolic shapes of the quarters containing $l$ are consistent with the indefinite norm of the algebra. The orbits lie in a subalgebra of dimension $4$, as in Plates~K01 and~K02.
""",
'K04': r"""
The Okubonic logistic map produces the most intricate shapes of this part. The quaternionic quarter shows a trumpet-like body: a wide bell narrowing into a stem that ends in a small open ring, with a few thin curved blades nearby. The quarter $(1,i,l)$ is a large shallow dish, seen obliquely, with curled fragments along its rim; the quarter $(1,j,l)$ an irregular stalk that flares at its base into layered, curled blades; the imaginary quarter a bent tube, with a loop at one end. The bodies are small ($0.9\%$ to $6.6\%$ of the ball).

No symmetry is found, and the orbits generate the whole algebra (dimension $8$). The comparison with Plate~K01, which uses the same constant, is instructive: there the orbits stay in a quaternionic subalgebra and the logistic map is even about its critical point $\tfrac12$; here the element $1$ is not a unit, neither property survives, and no identity of Proposition~\ref{prop:symmetric} applies to $c*(z-z*z)$, which, unlike the sandwich and the cubic map, does not reduce to the norm. The constant is generic, so that no rotation from the torus of Proposition~\ref{prop:torus} is to be expected in this frame either.
""",
'K05': r"""
The split Okubo logistic map gives thin, curved, flame-like blades: a curled flame ending in a pointed tip in the quaternionic quarter, a long crossed structure of ribbed blades in $(1,i,l)$, a cluster of twisted blades in $(1,j,l)$ and a small curled fragment in the imaginary quarter. The bodies are small and irregular ($0.5\%$ to $6.1\%$ of the ball).

No symmetry is found, and the orbits generate the whole algebra (dimension $8$) in all four quarters. The constant differs from that of Plate~K04, so the two plates show the two families rather than the effect of the split norm alone.
""",
'L01': r"""
The octonionic map $c\sin z$ is computed by applying the complex sine in the plane of $1$ and $\im z$, so that $\sin z$ lies in the plane of $1$ and $z$ and commutes with every rotation fixing $1$; the symmetry is broken only by the left multiplication by $c$, through the imaginary part of $c$, which for the constant of this plate is about a quarter of its real part. The three quarters through $1$ are indeed nearly identical (body $54\%$ in each) and show the periodic structure of the sine: nested shells and rings stacked along the real axis, with a smooth cap at one end. They look like bodies of revolution about the $1$-axis, but they are not: the best rotation about that axis, by $37^\circ$, reaches only $J=0.92$--$0.93$.

The imaginary quarter is a small, roundish, grainy body ($3\%$ of the ball). For purely imaginary $z$ the sine is purely imaginary, $\sin(tv)=v\sinh t$ for a unit imaginary $v$, but the first iterate $c\,v\sinh t$ still depends on the direction $v$; on a body this small the measurements do not confirm any rotation ($J\le0.64$).

The only exact symmetry, in all four quarters, is the point reflection $P$. It is not the symmetry of the even maps of Remark~\ref{rem:minus}: here the map is odd, $c\sin(-z)=-c\sin z$, so the orbit of $-z_0$ is the opposite of the orbit of $z_0$ and escapes at the same time. The orbits lie in a subalgebra of dimension $4$: $\sin z$ stays in the plane of $1$ and $z$, and by Artin's theorem $c$ and $z_0$ generate an associative, quaternionic subalgebra of the octonions.
""",
'L02': r"""
In the split-octonions the sine is applied in the plane of $1$ and $\im z$, which is a complex plane when $\n(\im z)>0$ and a split-complex plane when $\n(\im z)<0$; in the latter case $f(r+v)=\tfrac12\big(f(r+m)+f(r-m)\big)+\tfrac{v}{2m}\big(f(r+m)-f(r-m)\big)$ with $m^2=-\n(v)$, and near the null cone the implementation uses the first-order expansion $f(r)+v\,f'(r)$.

The quaternionic quarter shows again the nested shells and rings of the sine family (body $64\%$). The quarters $(1,i,l)$ and $(1,j,l)$ are filled cubes ($88\%$), whose top faces reveal fibrous structures; the imaginary quarter shows a large flat-faced disc joined through a narrow neck to a barrel-shaped body ($45\%$). In the hyperbolic directions the sine is evaluated at the real points $r\pm m$, where it is bounded, which may explain the large body shares.

As in Plate~L01 the map is odd and the point reflection $P$ is exact in every quarter; in the quarter $(1,i,l)$ the half-turn about $l$ and the mirror in $l$ are only approximate ($J=0.970$), and no other symmetry is found. The orbits lie in a subalgebra of dimension $4$.
""",
'L03': r"""
In the semi-octonions ($l^2=0$) the sine family is extruded along $l$. The quarters $(1,i,l)$ and $(1,j,l)$ are filled with striated columns parallel to the $l$-axis (body $80\%$); where the columns are cut by the faces of the cube, the cross-sections show the round bulbs of the filled Julia set of the sine. The imaginary quarter is a striated tube along $l$ ($17\%$), and the quaternionic quarter shows the shells and rings of the sine family ($60\%$).

The mechanism is the one described after Proposition~\ref{prop:rescaling} for the quadratic map: the norm does not see the $l$-part, the quaternionic part of the orbit evolves autonomously, and the $l$-part is transported linearly by the derivative of the function. This also explains why the quaternionic quarter differs from the one of Plate~L01 ($54\%$): there the $l$-components of the constant feed back into the quaternionic part, here they do not.

The columns are not exact cylinders: the reflection $l\mapsto-l$ is only approximate ($J=0.998$ in both quarters), since the $l$-part is driven by the $l$-components of the constant and may grow where the derivative expands. The point reflection $P$ is exact, as for every odd map (Plate~L01), and the orbits lie in a subalgebra of dimension $4$.
""",
'L04': r"""
With $i^2=+1$ the plane of $1$ and $i$, which carries the dominant part of the constant, becomes split-complex, and along it the sine behaves like a hyperbolic function. The quarters $(1,i,j)$ and $(1,i,l)$ are filled cubes (body $88\%$), whose faces show the bulbs of the sine family on one side and a fibrous, wavy structure on the other; the quarter $(1,j,l)$, where $j$ and $l$ are elliptic, shows the nested shells and rings of the sine family ($62\%$), and the imaginary quarter an hourglass, with a large flat face at one end ($43\%$).

The point reflection $P$ is exact in all quarters, as for every odd map; the mirror $M_y$ and the half-turn about the $i$-axis come close to the threshold in the two upper quarters ($J=0.967$--$0.969$) but are not symmetries. The orbits lie in a subalgebra of dimension $4$. This plate and Plate~F08 show the same exchange of roles between the complex and the hyperbolic planes.
""",
'M01': r"""
The tesseract kaleidoscope folds the coordinates $1,i,j,k$ of the sample onto their positive side, $x_m\mapsto|x_m|$, before the iteration: each quarter shows the points whose folded image lies in the Okubonic body of Plate~M06 (generic constant, frame $F_A$), and it acquires by construction the mirrors in the folded coordinates. The pictures differ little from Plate~M06, because the base body is already close to these reflections; the fold is visible mainly as a step on the left side of the quarter $(1,i,l)$.

The plates of Part~M are not measured (Remark~\ref{rem:mappings}); the render-time check, on $2400$ points with threshold $0.97$ and therefore only indicative, finds the expected mirrors: all three in the quarter $(1,i,j)$, the first two in the quarters $(1,i,l)$, $(1,j,l)$ and $(i,j,l)$, whose third axis $l$ is not touched by the mapping. In $(1,i,l)$ it also reports the mirror in $l$ at $J=0.97$, inherited from a near-symmetry of the base body ($0.98$ in Plate~M06), not an exact one.

The mirrors are imposed by the mapping, not by the algebra: for a generic constant the stabilizer is a torus whose root planes are in general position (Plate~R09), and no coordinate symmetry is to be expected from the dynamics.
""",
'M02': r"""
The same kaleidoscope on the octonionic body of Plate~A01 ($c\in\CC$). The quarters $(1,i,j)$ and $(1,i,l)$ are identical: a compact shell with spiral ridges. The quarter $(1,j,l)$ shows a ringed body and the imaginary quarter a smooth ball, as in Plate~A01.

The fold changes nothing in the two lower quarters. By Proposition~\ref{prop:equivariance} the base body is invariant under $O(6)$, which contains the reflection of $j$; and by Remark~\ref{rem:minus} $z\mapsto-z$ is a symmetry, whose composition with a half-turn of $O(6)$ reflects the coordinate $1$ (or $i$) alone within these sections. So the folded point always lies in the body exactly when the original one does. In the quarters $(1,i,j)$ and $(1,i,l)$ the base body has the mirror in the third axis and the half-turn about it, and the fold adds the mirrors in $1$ and $i$. The render-time check (indicative only; Part~M is not measured) agrees: three mirrors in the upper quarters, a body of revolution about $1$ in $(1,j,l)$, a ball in $(i,j,l)$.

The octonionic plate shows the kaleidoscope acting on an already symmetric object, the Okubonic Plate~M01 shows it imposing mirrors that the dynamics of a generic constant does not have.
""",
'M03': r"""
The inversion in the unit 3-sphere of the coordinates $1,i,j,k$ exchanges the inside and the outside of the sphere. In the quaternionic quarter the visible faces of the cube (half-extent $1.8$) are entirely filled: the far points are sent close to the origin, inside the Okubonic body, while the points near the centre are sent far away and escape, so that the empty part of the quarter ($33\%$ at render time) is hidden inside the cube.

In the quarters containing $l$ only the first four coordinates are inverted (Remark~\ref{rem:mappings}), and the pictures show thick slabs bounded by the faces of the cube and pierced by a tunnel around the $l$-axis, where the inverted coordinates are small and their images large. The walls of the tunnel carry vortices in the quarters $(1,i,l)$ and $(1,j,l)$; in the imaginary quarter they are smooth, with an oval mouth. The render-time check (indicative only) finds no symmetry except an approximate mirror in $l$ in the quarter $(1,i,l)$.

The mapping is not an automorphism of the algebra, and the pictures are no longer sections of a Julia set but of its inverse image under the mapping.
""",
'M04': r"""
The same inversion on the octonionic body ($c\in\CC$). The quaternionic quarter is an almost full cube, with a few openings on its faces where the swirling surface of the complement shows through. The quarter $(1,j,l)$ is a square frame with swirling walls; the quarter $(1,i,l)$ is more fragmented, two twisted walls separated by wide gaps; the imaginary quarter is a slab with a smooth circular hole around the $l$-axis.

The hole is round because the octonionic body is a ball in the imaginary quarter (Proposition~\ref{prop:imaginary}) and the inversion of the coordinates $i,j$ commutes with the rotations of their plane, while $l$ is untouched: the quarter is a body of revolution about $l$, and the render-time check (indicative only) finds all the rotations about that axis. In the quarter $(1,j,l)$ it finds the three mirrors, in the two upper quarters the mirror in the third axis. In the Okubonic Plate~M03, with a generic constant, the mouth of the tunnel is oval and no rotation is found.
""",
'M05': r"""
The sphere fold of the Mandelbox, in the four coordinates $1,i,j,k$, inverts the shell between the minimum radius $0.3$ and the fixed radius $0.9$ in the sphere of radius $0.9$, and scales up the inside of the minimum radius by the factor $9$. The Okubonic body is cut into pieces: in the quaternionic quarter two shells face each other across a thin ring, with a small body at the centre; in the quarters containing $l$ two shells are separated by a thin disc, with a few small fragments; in the imaginary quarter a ring surrounds a disc.

The body shares drop to a few percent ($1\%$ to $7\%$ at render time, indicative only), and no symmetry is found. This plate shows how a mapping of the sample space can split the sections of a filled Julia set into separate pieces.
""",
'M06': r"""
The twist through the fourth dimension rotates the plane $XY$ of the first two coordinates by an angle proportional to the coordinate $W$, which is $k$ in the eight-dimensional sample. All quarters of the frame $F_A$ have $k=0$, so the twist is the identity on them (Remark~\ref{rem:mappings}), and this plate shows the untransformed Okubonic body with the generic constant in the frame $F_A$.

It serves as the reference for the other Okubonic plates of this part: a ribbed shell in the quaternionic quarter, an oblate body with a spiral vortex in $(1,i,l)$, a rounded body with a vortex on top in $(1,j,l)$ and a roundish body with a vortex in the imaginary quarter. The render-time check (indicative only, since Part~M is not measured) finds only approximate mirrors, in $l$ for $(1,i,l)$ and in $i$ for $(i,j,l)$ ($J=0.97$--$0.98$), and orbits spanning all eight dimensions. No exact symmetry is expected in this frame: for a generic constant the stabilizer is a torus whose root planes are in general position (Plate~R09).
""",
'M07': r"""
The waves displace each of the coordinates $1,i,j,k$ by a sine of the next one ($x_0$ by $x_1$, $x_1$ by $x_2$, $x_2$ by $x_3$, $x_3$ by $x_0$), with amplitude $0.08$ and frequency $6$. The base body is the para-octonionic Julia set of the generic constant, in the frame $F_A$. The effect is a gentle rippling: the three quarters through $1$ show ribbed shells whose ridges are wavy, and the imaginary quarter a lumpy, rounded body. The mapping preserves the overall shape.

The render-time check (on $2400$ points with threshold $0.97$; Part~M is not measured) reports in the quarter $(1,j,l)$ the rotations about the $1$-axis by $37^\circ$ ($J=0.98$) and $60^\circ$ ($0.97$), but not those by $72^\circ$, $90^\circ$ and $120^\circ$. An exact continuous symmetry would pass every angle, and this sample cannot distinguish an exact symmetry from an approximate one: we record a near-symmetry of unknown size, not a symmetry. A plausible origin is the following. The para-octonionic map is equivariant under the rotations fixing $1$ and $\im c$ (Proposition~\ref{prop:equivariance}); the projection of $\im c$ onto the plane $\langle j,l\rangle$ is only about a fifth of $\im c$, so the base body is nearly invariant under the rotations of that plane; and in this quarter the waves only add the small coordinates $x_1=0.08\sin 6x_2$ and $x_3=0.08\sin 6x_0$. The same check finds the mirror in $l$ in the three quarters containing $l$ ($J=0.99$--$1.00$): $l$ is not touched by the waves, and the $l$-component of the constant is very small.

The orbits of the displaced samples lie in the three-dimensional space spanned by $1$, $\im z_0$ and $\im c$ (Proposition~\ref{prop:span}).
""",
'M08': r"""
The tesseract fold reflects each of the coordinates $1,i,j,k$ that exceeds the limit $0.6$ back inside the tesseract. The Okubonic body is replicated by reflection: in the quaternionic quarter the cube is almost entirely filled, with small holes on its faces; in the quarters containing $l$, where the fold acts only on two coordinates, the pictures show a regular grid of rounded, pillow-like cells, the mirrored copies of the body, bounded on the right by a smooth wavy surface.

The body shares are large ($76\%$ to $88\%$ at render time, indicative only), and the check finds only approximate mirrors ($J=0.98$) in the quarters containing $l$.
""",
'M09': r"""
The rotation by $45^\circ$ in the plane $XW$, i.e., of the coordinates $1$ and $k$, is not a symmetry of the octonionic map, because it moves the unit. The shells of the two upper quarters are twisted into a spiral, but they remain identical, and the quarter $(1,j,l)$ keeps its ringed appearance; the imaginary quarter, where $x_0=k=0$, is not moved at all and is the ball of Plate~A01.

The explanation is Proposition~\ref{prop:equivariance}: the rotation mixes $1$ and $k$, but the map remains equivariant under the orthogonal transformations of the span of $j,l,il,jl,kl$, which fix $1$, $i$ and $k$ and commute with the mapping. The exchange of $j$ and $l$ is one of them, and it maps the rotated section $(1,i,j)$ onto the rotated section $(1,i,l)$; the rotations of the plane $\langle j,l\rangle$ are others, and the quarter $(1,j,l)$ remains a body of revolution about $1$. The render-time check (indicative only; Part~M is not measured) confirms both, and finds in the upper quarters the mirror in the third axis.
""",
'M10': r"""
The same rotation on the Okubonic body of Plate~M06. The quaternionic quarter is a ribbed shell, the quarters $(1,i,l)$ and $(1,j,l)$ are rounded bodies with spiral vortices, and the imaginary quarter, where $x_0=k=0$, is not moved: it is the same body as in Plate~M06. The render-time check (indicative only) finds no symmetry except the approximate mirror of the imaginary quarter already present in Plate~M06.

The comparison with Plate~M09 must be read with care. There the constant is complex, and the large group of Proposition~\ref{prop:equivariance} contains maps that commute with the rotation; here the constant is generic, its stabilizer is a torus whose root planes are in general position (Plate~R09), and there is no coordinate symmetry for the rotation to preserve. The Okubonic body is simply seen along a different section.
""",
'M11': r"""
The planar kaleidoscope of Ultra Fractal acts on the plane of the first two coordinates, $1$ and $i$, and folds it into six mirrored wedges. The quarters $(1,i,j)$ and $(1,i,l)$, which contain this plane, acquire by construction a six-fold dihedral symmetry about the axis orthogonal to it: the render-time check (indicative only; Part~M is not measured) reports the mirrors in $1$ and $i$ and the rotations by $60^\circ$, $120^\circ$ and $180^\circ$ about the third axis. The quaternionic quarter shows a lobed body with conical bulbs arranged around the $j$-axis, the quarter $(1,i,l)$ a body with creased faces meeting at star-shaped points, a crystalline structure foreign to the Okubo algebra.

The two lower quarters contain only one of the two coordinates. In $(1,j,l)$ the fold reduces to $x_0\mapsto|x_0|$, and the quarter is the base body of Plate~M06 mirrored in $1$; in $(i,j,l)$ the points of the $i$-axis are sent to the line at $30^\circ$ in the plane of $1$ and $i$, so the quarter shows a tilted section of the base body, mirrored in $i$. The check finds only these mirrors.
""",
'M12': r"""
The planar twirl rotates the plane of $1$ and $i$ by an angle that decreases with the distance from the centre. On the octonionic body ($c\in\CC$) it twists the shells of the two upper quarters into swirling shapes, identical in both quarters, since the twirl commutes with the exchange of $j$ and $l$ (Proposition~\ref{prop:equivariance}).

The two lower quarters are ringed bodies. The twirl commutes with the rotations of the plane $\langle j,l\rangle$, which are symmetries of the octonionic map, so the quarter $(1,j,l)$ remains a body of revolution about $1$ and the imaginary quarter becomes a body of revolution about $i$; it is no longer a ball, because the twirl moves its samples out of the imaginary hyperplane. The render-time check (indicative only; Part~M is not measured) finds both revolutions.
""",
'M13': r"""
The mirror in the hyperplane orthogonal to $(1,0,0,1)$ replaces the half-space in front of it by the mirror image of the other half. For the samples of the frame $F_A$, whose coordinate $k$ vanishes, a point with $x_0>0$ is sent to the point with $x_0=0$ and $k=-x_0$; the points with $x_0\le0$ are not moved. In the quaternionic quarter one half is the ribbed shell of Plate~M06 and the other a smooth dome, the body at the points with $k=-x_0$; the quarters $(1,i,l)$ and $(1,j,l)$ show similar joins of a smooth half and a swirled half. The imaginary quarter, where $x_0=0$, is not moved and coincides with that of Plate~M06.

The render-time check (indicative only; Part~M is not measured) finds no clear symmetry; in the quaternionic quarter it reports two rotations about the $1$-axis at $J=0.98$, but not the others, which on $2400$ points is not evidence of a symmetry. The plate illustrates the difficulty of reading a four-dimensional mapping in an eight-dimensional section.
""",
}


==> anc/scripts/atlas_text_plates_v2_b6.py <==
"""Atlas_HF8D_4Slices - atlas_text_plates_v2_b6.py (version 2): commentary of plates N01-N10, O01-O03, P01-P06, checked against the
images and the measurements of measure_v2.py."""

TITLE = {
    'N01': 'Smooth iteration count (8D norm)',
    'N02': '8D orbit trap: a point',
    'N03': '8D orbit trap: a hyperplane',
    'N04': '8D orbit trap: a 7-sphere',
    'N05': 'Hidden part: orbit average',
    'N06': 'Hidden part: final value',
    'N07': 'Ultra Fractal smooth coloring',
    'N08': 'Quaternion direction',
    'N09': '4D orbit trap',
    'N10': 'Hidden part on an octonionic body',
    'O01': 'Okubo, section at $l=0.3$',
    'O02': 'Okubo, section at $l=0.6$',
    'O03': 'Octonions, section at $l=0.4$',
    'P01': 'Semi-para-octonions',
    'P02': 'Semi-Okubo algebra',
    'P03': 'An anisotropic octonion algebra',
    'P04': 'A split Petersson algebra at $60^\\circ$',
    'P05': 'Okubo in the imaginary frame $F_D$',
    'P06': 'Split Okubo in the imaginary frame $F_D$',
}

COMMENT = {
'N01': r"""
Part~N keeps one body fixed, the Okubonic Julia set of Plate~B07 with the generic constant in the frame $F_B$, and changes only the coloring. The measurements are those of Plate~B07 up to the Monte Carlo error, as they must be: bodies of $53\%$, $52\%$, $52\%$ and $42\%$ of the ball, the point reflection $P$ as the only exact symmetry of every quarter (Remark~\ref{rem:minus}), and orbits in a subalgebra of dimension $8$. The shapes are the same in Plates~N01--N09: three fat eggs in the quarters through $1$ and a nearly round body in the imaginary quarter $(l,il,jl)$, whose approximate rotations ($J$ between $0.97$ and $0.99$) do not reach exactness. It is worth noticing that the thin, irregular terrace lines visible on the surfaces recur identically in every plate of the part, whatever the coloring: they belong to the relief of the rendered surface, not to the coloring.

Here the surface is colored by the smooth iteration count computed from the eight-dimensional Euclidean norm of the orbit value, the continuous escape time familiar from the complex Mandelbrot set \cite{Milnor}. With the Classic gradient the bodies are amber, crossed by dark bands that follow the terraces of the surface; in the three quarters through $1$ a deep blue appears in the V-shaped crease at the centre of the visible face. The imaginary quarter shows amber and dark concentric bands without blue.
""",
'N02': r"""
The eight-dimensional orbit trap with a point at the origin colors each point by the minimum distance of its orbit from the origin. This is the coloring of Plate~B07, here with the Gold gradient instead of Aurora, and the plate shows the same body (bodies of $53\%$, $52\%$, $51\%$ and $42\%$, only $P$ exact, dimension $8$).

With these settings the trap varies little over the surface: the bodies are an almost uniform pale gold, modulated mainly by the lighting, with a small brighter whorl at the right end of the quarter $(1,il,jl)$. The thin light lines that cover the surfaces are the terrace lines of the relief, common to every plate of Part~N (Plate~N01), and not contours of the trap. The comparison with Plates~N05, N06 and N08 shows that the colorings based on the direction of the orbit vary much more over the surface than the distance to a point.
""",
'N03': r"""
The trap on the hyperplane $x_4=0$, orthogonal to $l$, colors each point by the minimum distance of its orbit from that hyperplane. The body is again that of Plate~B07 (bodies of $53\%$, $52\%$, $51\%$ and $42\%$, only $P$ exact, dimension $8$).

With the Neon gradient the surfaces are magenta. In the two upper quarters, $(1,l,il)$ and $(1,l,jl)$, whose vertical axis is $l$, the upper part of the body is marked by darker swirling streaks and brighter pink patches; the two lower quarters are an almost uniform magenta, with only the terrace lines of the relief (Plate~N01). It is natural that the trap reacts most where the initial point itself has a large component along $l$, but the plate does not allow a finer reading: this coloring singles out one hidden direction and is otherwise rather uniform.
""",
'N04': r"""
The trap on the 7-sphere of radius $0.6$ colors each point by the minimum distance of its orbit from that sphere. The body is that of Plate~B07 (bodies of $53\%$, $52\%$, $52\%$ and $42\%$, only $P$ exact, dimension $8$).

With the Pastel gradient the bodies are an almost uniform grey-green; the visible lines are those of the relief (Plate~N01), and the only trace of the coloring is a faint pink tint in the small whorl at the right end of the quarter $(1,il,jl)$. With these settings the trap is nearly constant on the surface, and for this body it is the least informative coloring of the part.
""",
'N05': r"""
The ``hidden part'' coloring measures, at each iterate, the angle between the orbit value and the quaternionic subspace $\langle1,i,j,k\rangle$, i.e.\ how much of the orbit lies in the hidden half $\langle l,il,jl,kl\rangle$, and averages it over the orbit. It was designed for this atlas. The body is that of Plate~B07 (bodies of $53\%$, $52\%$, $51\%$ and $42\%$, only $P$ exact, orbits in a subalgebra of dimension $8$).

With the Viridis-like gradient the three quarters through $1$ show a marbled texture of greens, with blue-violet streaks and yellow-green highlights, organized in bands that wrap around the bodies; the imaginary quarter is darker, in blues and teals, with concentric bands. The variety of the texture is the visible counterpart of the dimension $8$: the orbits move in and out of the quaternionic half. The comparison with Plate~N10, where the same coloring is applied to an octonionic body, is instructive.
""",
'N06': r"""
The hidden part of the final orbit value alone, instead of the average of Plate~N05, gives a much more contrasted texture on the same body (bodies of $53\%$, $52\%$, $51\%$ and $42\%$, only $P$ exact, dimension $8$). With the Fire gradient the surfaces are covered by bands of orange, yellow and dark brown, with swirls and small vortices in the quarters through $1$; the imaginary quarter shows concentric rings around a dark vortex on its visible face.

The comparison with Plate~N05 shows how the average over the orbit smooths the sensitive dependence of the final value on the initial point: the value at a single iterate changes quickly from point to point, and the bands become narrow and numerous.
""",
'N07': r"""
The Smooth coloring of the standard library of Ultra Fractal is a formula written for the complex plane, and in HyperFractal~8D it sees only a complex projection of the eight-dimensional orbit value. On the body of Plate~B07 (bodies of $53\%$, $52\%$, $51\%$ and $42\%$, only $P$ exact, dimension $8$) the result is an almost uniform dark violet, on which only the lighting and the terrace lines of the relief (Plate~N01) are visible. The plate shows the limits of a two-dimensional coloring applied to an eight-dimensional dynamics; the comparison with Plate~N01, which uses the full eight-dimensional norm in the same smooth formula, makes the point.
""",
'N08': r"""
The quaternion direction coloring does not use the gradient: it assigns to each point a color whose red, green and blue components are the absolute values of the $i$, $j$ and $k$ components of the final orbit value, normalized by the length of that imaginary part. The body is that of Plate~B07 (bodies of $53\%$, $52\%$, $52\%$ and $42\%$, only $P$ exact, dimension $8$).

The bodies become iridescent: interleaved red, green, blue and violet bands, with swirls and small vortices in the quarters through $1$ and concentric rings in the imaginary quarter. The coloring ignores the real part and the four hidden components, yet it shows vividly how the direction of the orbit in the quaternionic half changes from point to point.
""",
'N09': r"""
The four-dimensional orbit trap of HyperFractal Studio uses only the first four components $1,i,j,k$ of the orbit, and colors by their minimum distance from the origin. The body is that of Plate~B07 (bodies of $53\%$, $52\%$, $51\%$ and $42\%$, only $P$ exact, dimension $8$).

With the Copper gradient the surfaces are copper-brown, with broad darker streaks and bright highlights that follow the curvature of the bodies, and concentric bands in the imaginary quarter. The coloring varies more than the eight-dimensional trap of Plate~N02, which is almost uniform: the distance of the quaternionic part of the orbit from the origin can become small even when the full orbit stays away from it, and the difference between the two plates is a rough indication of how much of the Okubonic dynamics takes place in the hidden half.
""",
'N10': r"""
The hidden part coloring of Plate~N05 is here applied to an octonionic body: the Julia set of Plate~B01, with the generic constant in the frame $F_B$. The three quarters through $1$ show spindle-shaped bodies built of stacked, ribbed rings that taper towards one end ($17\%$ of the ball each); the upper-right quarter shows also a small detached fragment near the tip. The imaginary quarter is a ball ($22\%$), exact under every tested rotation, as predicted by Proposition~\ref{prop:imaginary}. In the quarters through $1$ only $P$ is exact, with approximate mirrors $M_y$ in $(1,l,il)$ and $(1,l,jl)$ ($J=0.973$ and $0.976$).

The coloring is a nearly uniform green-teal, with little of the marbling of Plate~N05. For the octonions the orbits lie in a subalgebra of dimension $3$, the span of $1$, $\im z_0$ and $\im c$ (Proposition~\ref{prop:span}), while for the Okubo algebra of Plate~N05 the dimension is $8$: the octonionic orbit has far fewer ways to move in and out of the quaternionic half, and the hidden part varies less over the surface.
""",
'O01': r"""
The three plates of Part~O move the centre of the box away from the origin along $l$. Moving it to $l=0.3$, the upper-left quarter $(1,i,j)$ becomes the section of the Okubonic body of Plate~M06 (the generic constant in the frame $F_A$) at the depth $l=0.3$: a ribbed, shell-like body, somewhat smoother on its right side ($27\%$ of the ball). The three quarters containing $l$ show the same sections as in Plate~M06, since the section is the same three-dimensional subspace, but seen in a window moved by $0.3$ along the local $l$-axis: a flattened body with a vortex in $(1,i,l)$, a rounded cone with a vortex in $(1,j,l)$ and a round body with a vortex in the imaginary quarter ($39\%$, $40\%$ and $34\%$).

These sections do not pass through the origin, and the universal symmetry $z\mapsto-z$ of Remark~\ref{rem:minus} does not map them to themselves: the point reflection $P$ through the centre of the box is not a symmetry, and indeed the measurements find no exact symmetry in any quarter. The only approximate one is the half-turn $R_z(180^\circ)$ about the $l$-axis of the quarter $(1,i,l)$ ($J=0.974$): a rotation about an axis parallel to $l$ commutes with the translation along $l$, and it is the composition of $P$ with the mirror in $l$, which is itself only approximate for the central section (it scored $0.98$ in the render-time measurements of version~1 of Plate~M06, $2400$ points, indicative only; Part~M is not measured in version~2). The orbits lie in a subalgebra of dimension $8$.
""",
'O02': r"""
At the depth $l=0.6$ the quaternionic quarter shows a smaller and rounder body ($17\%$ of the ball, against $27\%$ at $l=0.3$), still ribbed on one flank and ending in a small tip: the section shrinks as it moves away from the centre of the body. The other three quarters are again the sections of Plate~M06 seen in a translated window; their shares ($34\%$, $34\%$ and $31\%$) are smaller than in Plate~O01 because the ball of the measurement, centred at $l=0.6$, now misses part of the body.

As in Plate~O01 there is no exact symmetry, since the sections do not pass through the origin; the half-turn $R_z(180^\circ)$ of the quarter $(1,i,l)$ is approximate ($J=0.982$), and the orbits lie in a subalgebra of dimension $8$. Plates~M06, O01 and O02 form a tomography of the body along $l$.
""",
'O03': r"""
For the octonions the section at the depth $l=0.4$ can be predicted exactly. By Proposition~\ref{prop:equivariance} a point $x_0+x_1i+x_2j+0.4\,l$ has the same orbit, up to a rotation fixing $1$ and $i$, as $x_0+x_1i+\sqrt{x_2^2+0.16}\;j$. The section at depth $0.4$ is therefore obtained from the central section of Plate~A01 by keeping the part with $|x_2|\ge0.4$ and pushing it inwards along $j$. The quaternionic quarter confirms it: a shorter spiral shell ($18\%$ of the ball, against $25\%$ in Plate~A01). The other quarters show the bodies of Plate~A01 in a window moved by $0.4$ along $l$ (shares $24\%$, $23\%$ and $35\%$, as in Plate~A01).

The symmetries are instructive, because they show which part of the octonionic symmetry survives the translation. The point reflection $z\mapsto-z$ moves the depth $0.4$ to $-0.4$; composed with the reflection $l\mapsto-l$, which belongs to the group of Proposition~\ref{prop:equivariance}, it becomes a symmetry of the translated section. Accordingly, the quaternionic quarter keeps $M_z$, $R_z(180^\circ)$ and $P$ exactly. In the quarters containing $l$ exactly those symmetries survive that fix the $l$-coordinate: in $(1,i,l)$ the half-turn about $l$; in $(1,j,l)$ the mirrors in $1$ and $j$ and the half-turn about $l$, while the revolution about $1$ of Plate~A01 is lost, since its axis no longer passes through the centre of the box; in the imaginary quarter the mirrors in $i$ and $j$ and the rotations about $l$ by every tested angle. The ball of the imaginary quarter, seen off-centre, keeps its revolution about the $l$-axis but loses its mirror in $l$ and its point symmetry. The orbits lie in a subalgebra of dimension $3$. The contrast with Plates~O01 and O02, where nothing survives, reflects the much larger symmetry group of the octonionic map.
""",
'P01': r"""
The degenerate para-octonions ($\gamma_3=0$ with the para-Hurwitz product) are shown in the frame $F_C$, with the complex constant. The quarter $(1,j,l)$ is a horizontal fluted cylinder along $l$ ($67\%$ of the ball), with a scalloped cross-section; the quarter $(1,j,i)$ is the para-quaternionic shell ($36\%$), the same body as the quaternionic quarter of the para-octonions in Plate~A05 (also $36\%$); the quarter $(1,l,i)$ is a vertical column along $l$ with a scalloped top face ($67\%$), whose section at $l=0$ is the filled Julia set of the Mandelbar map $\bar z^2+c$ in the plane $\CC$; the imaginary quarter $(j,l,i)$ is a smooth circular cylinder along $l$ ($65\%$).

The measurements confirm the cylinders: the imaginary quarter is exactly invariant under the rotations about $l$ by every tested angle, and the mirror in $l$ is exact wherever $l$ is an axis. The quarter $(1,j,l)$ has the three mirrors and the three half-turns, the quarters $(1,j,i)$ and $(1,l,i)$ the mirror in their second axis, the corresponding half-turn and $P$ (Remark~\ref{rem:minus}). The orbits lie in a subalgebra of dimension $3$. The cylinders are those of the semi-octonions (Plate~A04): the para-Hurwitz conjugations do not change the mechanism of Proposition~\ref{prop:rescaling}, by which the $l$-part of the orbit is driven linearly by the quaternionic part.
""",
'P02': r"""
The degenerate Okubo algebra ($\gamma_3=0$, $\theta=120^\circ$) with the generic constant is shown here in the frame $F_A$; the plate was rendered in a second run (see the reproducibility appendix), because in the frame $F_B$ every quarter contains at least two degenerate directions and the cube was entirely filled, and the measurements refer to this second run. The quaternionic quarter $(1,i,j)$ is a ribbed conical shell ($28\%$ of the ball). The quarters $(1,i,l)$ and $(1,j,l)$ are columns along $l$ with irregular, jagged cross-sections ($62\%$ each), and the imaginary quarter is a smooth circular cylinder along $l$ with a flat, rimmed base ($62\%$).

The measurements confirm the columns. The imaginary quarter is exactly invariant under the rotations about $l$ by every tested angle, and under the three mirrors; in $(1,i,l)$ and $(1,j,l)$ the mirror in $l$ and the half-turn about $l$ are exact, together with $P$, which is the only exact symmetry of the quaternionic quarter. The degenerate directions play the same role as in the semi-octonions (Plate~A04, Proposition~\ref{prop:rescaling}), and the Petersson twist does not destroy the cylinders. The orbits lie in a subalgebra of dimension $7$, one less than for the Okubo algebra.
""",
'P03': r"""
The anisotropic octonion algebra $\gamma=(-0.5,-2,-1)$ is isomorphic to the octonions: by a substitution analogous to that of Proposition~\ref{prop:rescaling}, rescaling $i$ and $j$ turns it into $\OO(-1,-1,-1)$. Its Julia sets are therefore linear images of octonionic Julia sets, stretched along $i$ and compressed along $j$. The imaginary quarter shows it most clearly: an ellipsoid ($31\%$) instead of a ball, since the norm $0.5x_1^2+2x_2^2+x_4^2$ has semi-axes in the ratio $\sqrt2:1/\sqrt2:1$ along $i$, $j$, $l$; the picture shows a body elongated along $i$ and flattened along $j$. The quarters through $1$ are spiral shells stretched accordingly.

The two upper quarters are no longer identical, as they were in Plate~A01 ($22\%$ and $31\%$), because $j$ and $l$ are now scaled differently. The measurements report mirrors, half-turns and $P$ but no revolution: the circles of the octonionic bodies of revolution have become ellipses. In the quarter $(1,j,l)$, a body of revolution about $1$ in the octonions, and in the imaginary quarter, a ball there, only the three mirrors, the three half-turns and $P$ remain exact. The orbits lie in a subalgebra of dimension $3$, as in the octonions.
""",
'P04': r"""
The split Petersson algebra at $\theta=60^\circ$ with the generic constant, in the frame $F_B$. The three quarters through $1$ show large hourglass-shaped bodies ($43\%$, $40\%$ and $41\%$ of the ball): a bulb at one end, a narrow waist, and a wide flared bell at the other end, cut by the faces of the cube, whose flat cross-sections show concentric rings. The imaginary quarter $(l,il,jl)$ holds a small egg ($18\%$) with thin, ragged caps at its two ends. The flared bodies are the signature of the split norm, which has signature $(1,2)$ on the sections through $1$, while on $(l,il,jl)$ it is definite and the body is compact.

The only exact symmetry is $P$ (Remark~\ref{rem:minus}), and the orbits lie in a subalgebra of dimension $8$. The comparison with Plate~B08 ($\theta=120^\circ$, the split Okubo algebra) shows bodies of the same kind, differing in detail (the hourglasses of Plate~B08 have a second collar near the waist): nothing in these pictures singles out the Okubo angle.
""",
'P05': r"""
The imaginary frame $F_D=(i,j,l\,|\,il)$ contains no direction of the unit. With the generic constant, the Okubo algebra gives four round bodies of nearly the same size ($33\%$ to $38\%$ of the ball): the quarters $(i,j,l)$ and $(i,j,il)$ each show a single vortex on the visible face, the quarter $(i,l,il)$ is covered by ribs ending in a whorl, and $(j,l,il)$ is smoother, with a few folds. In the octonions all four would be balls (Proposition~\ref{prop:imaginary}); here the identity $z^2=-\n(z)$ for imaginary $z$ has no counterpart, and the bodies are only nearly round.

The only exact symmetry is $P$ (Remark~\ref{rem:minus}); the mirror $M_y$ of $(i,l,il)$ ($J=0.972$) and the rotation $R_x(37^\circ)$ of $(j,l,il)$ ($J=0.977$) are approximate, and the orbits lie in a subalgebra of dimension $8$. It is worth noticing that the quarters $(i,l,il)$ and $(j,l,il)$ contain the root plane $V_2=\langle l,il\rangle$: for a constant in $\CC$ they would be exact bodies of revolution about their first axis (Proposition~\ref{prop:torus}). For the generic constant the stabilizer is a conjugate torus whose root planes are in general position, and the revolutions are not visible in the coordinate frame (Plate~R09).
""",
'P06': r"""
In the split Okubo algebra the imaginary frame shows four quite different bodies. The quarters $(i,j,l)$ and $(i,j,il)$ are tilted shells ($29\%$ and $28\%$ of the ball) whose broad face carries a large spiral, with ragged fringes at the edges; the quarter $(i,l,il)$ is a small jar ($19\%$) with ringed, open ends; the quarter $(j,l,il)$ is a larger barrel-shaped jar ($34\%$) whose mouth shows concentric rings.

The split norm has signature $(2,1)$ on the first two sections and $(1,2)$ on the last two, and the bodies are accordingly open along some directions, although none of them is a simple hyperboloid. The only exact symmetry is $P$ (Remark~\ref{rem:minus}), with no approximate one, and the orbits lie in a subalgebra of dimension $8$ in every quarter. As for all split algebras, the Euclidean bailout of the renderer is not an escape criterion, and the rendered bodies are approximations.
""",
}


==> anc/scripts/atlas_text_plates_v2_bR.py <==
"""Atlas_HF8D_4Slices - atlas_text_plates_v2_bR.py (version 2): commentary of plates R01-R17, checked against the
images and the measurements of measure_v2.py."""

TITLE = {
    'R01': r"""The displaced revolution: the root plane $\langle l,il\rangle$ of the Okubo algebra""",
    'R02': r"""The root plane $\langle j,k\rangle$ of the Okubo algebra""",
    'R03': r"""The root plane $\langle jl,kl\rangle$ of the Okubo algebra""",
    'R04': r"""Octonions in the frame $(1,l,il\,|\,j)$: the term of comparison""",
    'R05': r"""Towards the Weyl wall: $\arg c=100^\circ$""",
    'R06': r"""Towards the Weyl wall: $c=c_A$, $\arg c=110.4^\circ$""",
    'R07': r"""Towards the Weyl wall: $\arg c=115^\circ$""",
    'R08': r"""On the Weyl wall: $\arg c=120^\circ$ and the birth of a revolution""",
    'R09': r"""The generic constant of Plate~B07 in the frame of its stabilizer""",
    'R10': r"""The twisted revolutions of $W$ at $\theta=90^\circ$""",
    'R11': r"""Control at $\theta=60^\circ$: the subspace $W$ without revolutions""",
    'R12': r"""Control in the Okubo algebra: the subspace $W$ without revolutions""",
    'R13': r"""The Petersson path at $c_A$: $\theta=30^\circ$""",
    'R14': r"""The Petersson path at $c_A$: $\theta=60^\circ$""",
    'R15': r"""The Petersson path at $c_A$: $\theta=90^\circ$""",
    'R16': r"""The Petersson path at $c_A$: $\theta=150^\circ$""",
    'R17': r"""Kaplansky's trick at equal iterations: a null test""",
}

COMMENT = {
    'R01': r"""
This plate was rendered to test Theorem~A of the article \cite{Article}. The constant is $c_A$, the constant of Plates~A07 and C03, and the frame $(1,l,il\,|\,j)$ is chosen so that two of its quarters contain the root plane $V_2=\langle l,il\rangle$, which the torus of Proposition~\ref{prop:torus} rotates by the angle $\beta-\alpha$ \eqref{eq:rootangles}. The prediction is precise: the upper-left quarter $(1,l,il)$ is a body of revolution about $1$; the lower-right quarter $(l,il,j)$ is a body of revolution about $j$, since the circle $\alpha=0$ of the torus rotates $V_2$ and fixes $j$; the two mixed quarters $(1,l,j)$ and $(1,il,j)$ are not bodies of revolution, but they are congruent, being exchanged by the element of that circle that turns $V_2$ by a right angle.

The image agrees at a glance. The upper-left body carries ridges that run as circles about the axis $1$, closing into a set of concentric rings where that axis leaves the body on the right. The two mixed quarters show the same rounded body, with the same vortex near the bottom, and the lower-right quarter is an almost perfect sphere with a smooth surface.

The measurements confirm the prediction without exception. In $(1,l,il)$ the rotations about $1$ are exact by every tested angle, including $37^\circ$, and nothing else is; in $(l,il,j)$ the rotations about $j$ are exact by every angle, while those about $l$ and $il$ are only approximate ($J\approx0.98$--$0.99$): the lower-right quarter is nearly, but not exactly, a ball. The mixed quarters have the same body share, $37.3\%$, and only the finite symmetries: the three mirrors, the three half-turns and the point reflection, which by Remark~\ref{rem:minus} come in pairs. The rotations about $1$ in the mixed quarters stop at $J=0.959$. The orbits lie in a subalgebra of dimension $3$ in the upper-left quarter and of dimension $5$ in the other three.

It is worth noticing what this plate changes in the reading of Plates~A07 and C03: their frames contain no root plane, and this is the only reason why they show no revolution. The revolutions of the Okubo algebra are not lost; they are displaced to the root planes. The octonionic term of comparison, with the same constant and the same frame, is Plate~R04.
""",
    'R02': r"""
The second root plane, $V_1=\langle j,k\rangle$, rotated by the angle $2\alpha$ \eqref{eq:rootangles}, in the frame $(1,j,k\,|\,l)$ with $c=c_A$. The prediction is the same as for Plate~R01: the upper-left quarter $(1,j,k)$ is a body of revolution about $1$; the lower-right quarter $(j,k,l)$ is a body of revolution about $l$, since the circle $\beta=\alpha$ of the torus rotates $V_1$ and fixes $V_2$ pointwise; the mixed quarters $(1,j,l)$ and $(1,k,l)$ are congruent, and not of revolution.

The upper-left body is the most visibly ``turned'' of the plate: its ridges are circles about the axis $1$, with a small concentric cap on the right. The two mixed quarters show the same body, with a vortex near the top, and the lower-right quarter is again a near-sphere, with a small notch on its surface.

The measurements confirm the prediction. The rotations about $1$ in $(1,j,k)$ and about $l$ in $(j,k,l)$ are exact by every tested angle; in $(j,k,l)$ the rotations about $j$ and $k$ are approximate ($J\approx0.98$--$0.99$), so that this quarter too is nearly, but not exactly, a ball. The mixed quarters have the same body share, $37.3\%$, the same values of $J$ and only the finite symmetries (mirrors, half-turns, point reflection). The body shares are $34.7\%$ in $(1,j,k)$ and $35.1\%$ in $(j,k,l)$, the dimensions of the subalgebras $3$ and $5$.

The profile of the upper-left body is not that of Plate~R01, and its ridges are more pronounced. The three root planes see the constant $c_A$ under different angles, and the torus rotates them at different speeds; nothing forces the three bodies of revolution to coincide. The quarter $(1,j,k)$ lies in the quaternions, where the Okubo product is the para-quaternionic one (Proposition~\ref{prop:torus}): it is also a section of the para-octonionic Julia set with the same constant.
""",
    'R03': r"""
The third root plane, $V_3=\langle jl,kl\rangle$, rotated by the angle $\alpha+\beta$ \eqref{eq:rootangles}, in the frame $(1,jl,kl\,|\,j)$ with $c=c_A$. The prediction: the upper-left quarter $(1,jl,kl)$ is a body of revolution about $1$; the lower-right quarter $(jl,kl,j)$ is a body of revolution about $j$, fixed by the circle $\alpha=0$, which rotates $V_3$; the mixed quarters $(1,jl,j)$ and $(1,kl,j)$ are congruent and not of revolution.

The upper-left body is the largest of the three root-plane bodies, a ball-like body girdled by bands that run as circles about the axis $1$ and close into concentric rings on the right. The mixed quarters show the same body, with a vortex at the bottom, and the lower-right quarter is a round body whose surface pattern is centred on the front-left, where the axis $j$ points.

The measurements confirm the prediction: the rotations about $1$ in $(1,jl,kl)$ and about $j$ in $(jl,kl,j)$ are exact by every tested angle. Unlike Plates~R01 and R02, the lower-right quarter is not even approximately a ball: the rotations about $jl$ and $kl$ stay at $J\le0.95$. The mixed quarters have the same body share, $42.2\%$, and only the finite symmetries; the upper-left quarter occupies $50.6\%$ of the ball, against $37.9\%$ and $34.7\%$ for the corresponding quarters of Plates~R01 and R02.

The three root planes thus give three different bodies of revolution. It is worth noticing that the difference can be read off the dynamics as well, as the article \cite{Article} shows: along a bounded orbit the radii in $V_1$, $V_2$, $V_3$, which the torus leaves invariant, decay at three different rates.
""",
    'R04': r"""
The octonions, with the same constant $c_A$ and the same frame $(1,l,il\,|\,j)$ as Plate~R01. Here the prediction comes from Proposition~\ref{prop:equivariance}: the quadratic map is equivariant under the group $O(6)$ of the imaginary directions orthogonal to $c$, which acts transitively on their orthonormal pairs. Hence the three quarters through $1$ are the same body, a body of revolution about $1$, and the purely imaginary quarter $(l,il,j)$ is a ball (Proposition~\ref{prop:imaginary}).

The image shows exactly this. The three quarters through $1$ are indistinguishable: the same ribbed body, with ridges running as circles about the axis $1$ and closing into a concentric pattern on the right. The lower-right quarter is a sphere; the markings on its surface come from the colouring.

The measurements confirm it: the three quarters through $1$ have the same body share, $39.5\%$, and their rotations about $1$ are exact by every tested angle; in $(l,il,j)$ every rotation about every axis is exact. The orbits lie in a subalgebra of dimension $3$ in all four quarters (Proposition~\ref{prop:span}).

The comparison with Plate~R01 is the point of this plate. The upper-left quarters of the two plates are both bodies of revolution about $1$, but the octonionic one is shared by every section through $1$, whereas the Okubonic one needs the root plane: in the Okubo algebra the mixed quarters lose their revolution, and the imaginary quarter keeps only the revolution about $j$ and is no longer a ball.
""",
    'R05': r"""
The first of four plates that follow the constant towards a Weyl wall at fixed modulus $|c|=|c_A|$, with $\arg c=100^\circ$, $110.4^\circ$, $115^\circ$ and $120^\circ$ (Plates~R05--R08), in the frame $(j,l,jl\,|\,1)$. The quarter of interest is the upper-left one, $(j,l,jl)$, which mixes the three root planes and contains none of them. The prediction is that it is not a body of revolution about $jl$ off the wall, and that it becomes one on the wall $\arg c=120^\circ$, where the stabilizer of $c$ grows from the torus to $U(2)$ and a circle of $U(2)$ turns the plane $\langle j,l\rangle$ as a complex line of $V_1\oplus V_2$ while fixing $jl$.

At $100^\circ$, $20^\circ$ from the wall, the four quarters are rounded bodies with swirling surface patterns. In the upper-left quarter a single vortex appears at the upper left of the body, away from the point where the axis $jl$ comes towards the viewer; nothing in the picture suggests a revolution about $jl$.

The measurements agree. The quarter $(j,l,jl)$ has the finite symmetries only (mirrors, half-turns, point reflection); the rotation by $90^\circ$ about $jl$ scores $J=0.961$, and among the rotations about $jl$ only the one by $37^\circ$ reaches the approximate range, $J=0.974$. The other quarters have the finite symmetries as well, with body shares between $37\%$ and $42\%$. The orbits of the upper-left quarter span the whole algebra (dimension $8$), those of the other quarters a subalgebra of dimension $5$.
""",
    'R06': r"""
The constant $c_A$ of Plates~A07 and C03, whose argument $110.4^\circ$ lies $9.6^\circ$ from the Weyl wall at $120^\circ$, in the frame $(j,l,jl\,|\,1)$ of Plates~R05--R08. The first version of the atlas measured, at render time and on $2400$ points, a rotation about $jl$ in the quarter $(j,l,jl)$ with $J\approx0.98$, and the question was whether it was a symmetry. The prediction of Theorem~A of the article \cite{Article} is that it is not: $c_A$ is not on a wall, its stabilizer is the torus, and the quarter contains no root plane.

In the image the upper-left body shows two vortices, one above the other, on its left side; the pattern is more regular than in Plate~R05, but it is not centred on the axis $jl$.

The measurements settle the question. The rotations about $jl$ are all approximate, not exact: $J=0.972$ for $90^\circ$, between $0.973$ and $0.983$ for the other angles. The symmetry is therefore a near-symmetry, explained by the proximity of $c_A$ to the wall, and it grows as the constant approaches it (Plates~R07 and R08). The other quarters have only the finite symmetries; the upper-left quarter generates the whole algebra (dimension $8$), the others a subalgebra of dimension $5$.
""",
    'R07': r"""
The constant at $\arg c=115^\circ$, $5^\circ$ from the Weyl wall, in the frame $(j,l,jl\,|\,1)$. The prediction is the same as for Plate~R06: no exact revolution about $jl$ in the quarter $(j,l,jl)$, but a near-symmetry that improves as the constant approaches the wall.

In the upper-left quarter the two vortices of Plate~R06 have drawn together into a single elongated system of closed curves on the left of the body, closer to the point where the axis $jl$ comes towards the viewer. The other three quarters are practically unchanged along the series.

The measurements confirm the trend: the rotations about $jl$ are approximate, with $J=0.982$ for $90^\circ$ and between $0.983$ and $0.988$ for the other angles, and none is exact. The index of the rotation by $90^\circ$ grows monotonically along the series, $0.961$, $0.972$, $0.982$ at $100^\circ$, $110.4^\circ$, $115^\circ$. The other quarters keep the finite symmetries only, with body shares between $37.6\%$ and $44.7\%$.
""",
    'R08': r"""
The constant on the Weyl wall, $\arg c=120^\circ$, with $|c|=|c_A|$, in the frame $(j,l,jl\,|\,1)$. Here the stabilizer of $c$ is $U(2)$, and the prediction is that the quarter $(j,l,jl)$, which contains no root plane, becomes an exact body of revolution about $jl$: the new circle of $U(2)$ turns $\langle j,l\rangle$ as a complex line of $V_1\oplus V_2$ and fixes $jl$.

The image shows it clearly. In the upper-left quarter the swirls of Plates~R05--R07 have become a single system of concentric circles, centred on the front-left of the body, where the axis $jl$ comes towards the viewer. The three other quarters look as in the previous plates.

The measurements confirm the prediction: in $(j,l,jl)$ the rotations about $jl$ are exact by every tested angle, including $37^\circ$, whereas the rotations about $j$ and $l$ stay below $0.94$. The series of Plates~R05--R08 is thus complete: the index of the rotation by $90^\circ$ about $jl$ is $0.961$, $0.972$, $0.982$ and finally $1$ on the wall. The other three quarters keep only the finite symmetries.

It is worth noticing that the growth of the index is gradual, while the symmetry itself appears only on the wall. The near-symmetries of $c_A$ observed in the first version were the shadow of a revolution that exists only $9.6^\circ$ away.
""",
    'R09': r"""
The generic constant of Plate~B07 over the Okubo algebra, in an orthonormal frame computed from its stabilizer. For a generic $c\in\RR^8$ the stabilizer of $c$ is a two-dimensional torus $T_c$, conjugate to the torus of Proposition~\ref{prop:torus}; it fixes a plane that contains $c$, and it rotates three root planes in general position with respect to the coordinate axes. The frame of this plate is $(\hat c,v_1,v_2\,|\,c^\perp)$, where $\hat c=c/|c|$, $\langle v_1,v_2\rangle$ is the root plane of largest weight of $T_c$, and $c^\perp$ spans the fixed plane together with $\hat c$. Theorem~A of the article \cite{Article} predicts two exact revolutions: $(\hat c,v_1,v_2)$ about $\hat c$ and $(v_1,v_2,c^\perp)$ about $c^\perp$; the mixed quarters $(\hat c,v_1,c^\perp)$ and $(\hat c,v_2,c^\perp)$ should be congruent and not of revolution.

The upper-left quarter is a ribbed body made of stacked rings along the axis $\hat c$, tapering towards the right. The two mixed quarters show the same body as each other, a ribbed body with a sharper tip; at first sight they could be taken for bodies of revolution as well. The lower-right quarter is a near-sphere with a shallow depression on its front-left side, where the axis $c^\perp$ points.

The measurements confirm the prediction. In $(\hat c,v_1,v_2)$ the rotations about $\hat c$ are exact by every tested angle, and those about $v_1$ and $v_2$ do not exceed $J=0.67$. In $(v_1,v_2,c^\perp)$ the rotations about $c^\perp$ are exact by every angle, and those about $v_1$ and $v_2$ are approximate ($J\approx0.97$--$0.99$): again a nearly, but not exactly, round quarter. The mixed quarters have the same body share, $27.1\%$, and only the mirror orthogonal to their second axis, the corresponding half-turn and the point reflection; their rotations about $\hat c$ stop at $J=0.906$, so the impression of revolution given by the image is not correct. The orbits generate the whole algebra (dimension $8$) in the three quarters through $\hat c$, and a subalgebra of dimension $3$ in the lower-right one.

The absence of revolutions in Plate~B07 is therefore an effect of the frame: the continuous symmetry of the generic constant is there, but it turns planes that no coordinate frame contains.
""",
    'R10': r"""
The Petersson algebra at $\theta=90^\circ$, $c=c_A$, frame $(1,l,kl\,|\,i)$. The frame is chosen to test Proposition~\ref{prop:theta90}. The upper-left quarter $(1,l,kl)$ lies in $\RR\oplus\HH l$, where $z*z=x_0^2+|q|^2$: the first iterate depends only on the norm, and the quarter must be a ball. The lower-right quarter $(l,kl,i)$ lies in the subspace $W=\langle1,i\rangle\oplus\langle l,kl\rangle$, closed under squaring, where the rotations $R_\varphi$ of the plane $\langle l,kl\rangle$ satisfy the twisted equivariance $f(R_\varphi z)=R_{-\varphi}f(z)$ \eqref{eq:W}: it must be a body of revolution about $i$. The mixed quarters $(1,l,i)$ and $(1,kl,i)$, also contained in $W$, are exchanged by $R_{90^\circ}$ and must have the same shape.

The image agrees. The upper-left quarter is a smooth ball, with only a few colouring lines on its surface. The two mixed quarters show the same egg-shaped body, with two vortices at its lower end. The lower-right quarter is a rounded, slightly elongated body with fine ridges on its surface.

The measurements confirm all three predictions. In $(1,l,kl)$ every rotation about every axis is exact: the quarter is a ball, occupying $51.8\%$ of the sample. In $(l,kl,i)$ the rotations about $i$ are exact by every tested angle, and those about $l$ and $kl$ stay below $0.92$. The mixed quarters have the same body share, $44.6\%$, the same values of $J$, and only the mirror orthogonal to their second axis, the corresponding half-turn and the point reflection.

Quite surprisingly, none of these symmetries comes from an automorphism: at $\theta=90^\circ$ the stabilizer of $c$ in the automorphism group is still the torus of Proposition~\ref{prop:torus}, which does not preserve the plane $\langle l,kl\rangle$, since $l$ and $kl$ belong to different root planes. The revolutions of this plate come from the twisted equivariance on $W$. Compare with the controls at $\theta=60^\circ$ and $\theta=120^\circ$, Plates~R11 and R12.
""",
    'R11': r"""
The same frame $(1,l,kl\,|\,i)$ and the same constant $c_A$ as Plate~R10, at $\theta=60^\circ$. This is a control: the identities of Proposition~\ref{prop:theta90} hold only at $\theta=90^\circ$, and the prediction is that the ball of the upper-left quarter and the revolution of the lower-right one disappear, and that the mixed quarters are no longer congruent.

The image differs from Plate~R10 in every quarter. The upper-left body is roughly round but irregular, with cracks and swirls on its surface; the upper-right quarter $(1,l,i)$ is a ribbed body with two lobes separated by a groove; the lower-left quarter $(1,kl,i)$ is a body with a spiral of rings; the lower-right quarter shows two separate vortices.

The measurements confirm the prediction. No quarter has a rotation other than the half-turns: $(1,l,kl)$ and $(l,kl,i)$ have the three mirrors, the three half-turns and the point reflection, the mixed quarters only one mirror, one half-turn and the point reflection. The upper-left quarter is not a ball (the best rotation, by $90^\circ$ about $kl$, has $J=0.947$), and the mixed quarters have different body shares, $46.2\%$ and $34.8\%$.

It is worth noticing that the measurements of this plate and of Plate~R12 ($\theta=120^\circ$) coincide up to the exchange of $l$ and $kl$: the body shares $46.2\%$ and $34.8\%$ of the mixed quarters are swapped, and so are the indices of the rotations in the other two quarters; in the images, the two-lobed body and the spiral body change places. This suggests that the two algebras, with this constant, are related by an isometry exchanging the roles of $l$ and $kl$; we have not verified it algebraically.
""",
    'R12': r"""
The Okubo algebra ($\theta=120^\circ$) with $c=c_A$ in the frame $(1,l,kl\,|\,i)$ of Plate~R10: the second control for the subspace $W$. The frame contains no root plane of the torus (it contains $l$ from $V_2$ and $kl$ from $V_3$), so Theorem~A of the article \cite{Article} predicts no revolution, and the identities of Proposition~\ref{prop:theta90} do not hold at this angle.

The quarters are compact rounded bodies. The upper-left quarter $(1,l,kl)$ is irregular, with swirls and cracks; the upper-right quarter $(1,l,i)$ is a body with a spiral of rings; the lower-left quarter $(1,kl,i)$ is a ribbed body with two lobes separated by a groove; the lower-right quarter is an ovoid with two vortices.

The measurements confirm the prediction: only the finite symmetries remain (in $(1,l,kl)$ and $(l,kl,i)$ the three mirrors, the three half-turns and the point reflection; in the mixed quarters one mirror, one half-turn and the point reflection), and no rotation by a smaller angle reaches $0.95$. The mixed quarters are not congruent: $34.8\%$ and $46.2\%$. The quarter $(1,l,i)$ is the same section as the lower-left quarter of Plate~C03, with the same constant, and it has the same body share, $34.8\%$.

As noted for Plate~R11, the two controls correspond to each other: the numbers of this plate are those of Plate~R11 with $l$ and $kl$ exchanged, and the two-lobed and the spiral bodies change places.
""",
    'R13': r"""
The first of the new plates of the Petersson path at fixed $c=c_A$, in the frame $F_C=(1,j,l\,|\,i)$ of Plates~C02 ($\theta=0^\circ$), C03 ($\theta=120^\circ$) and C05 ($\theta=90^\circ$); Plates~R13--R16 add $\theta=30^\circ$, $60^\circ$, $90^\circ$ and $150^\circ$. For every angle the torus of Proposition~\ref{prop:torus} and the quaternionic subalgebra are there, so the frame $F_C$, which contains no root plane, should show the same finite symmetry pattern at every angle; the section $(j,l,i)$ is predicted to be a body of revolution about $l$ only at $\theta=0^\circ$, where the group $O(6)$ of the para-octonions acts, and at $\theta=90^\circ$, by the twisted equivariance of Proposition~\ref{prop:theta90}.

At $\theta=30^\circ$ the upper-left and lower-right quarters are irregular ovoids with swirls and small vortices; the lower-left quarter $(1,l,i)$ is an elongated body with vertical ridges and vortices at its lower end. The upper-right quarter $(1,j,i)$, a ribbed body with a concentric cap, lies in the quaternions: the product there is $\bar x\,\bar y$ for every $\theta$, and this quarter is the same in all the plates of the series and in Plates~C02, C03 and C05.

The measurements confirm the prediction. The quarter $(j,l,i)$ has only the finite symmetries (mirrors, half-turns, point reflection); its best rotation about $l$, by $37^\circ$, has $J=0.918$. The quarters $(1,j,l)$ and $(j,l,i)$ have the three mirrors, the three half-turns and the point reflection, the quarters $(1,j,i)$ and $(1,l,i)$ one mirror, one half-turn and the point reflection: the same pattern as Plate~C03. The quaternionic quarter occupies $35.9\%$ of the sample, as in all the plates of the series ($35.6$--$36.1\%$).
""",
    'R14': r"""
The Petersson path at $c=c_A$, $\theta=60^\circ$, frame $F_C=(1,j,l\,|\,i)$. The prediction is the same as for Plate~R13: the finite symmetry pattern of the frame $F_C$, and no revolution about $l$ in the quarter $(j,l,i)$.

The quaternionic quarter $(1,j,i)$ is the same as in Plate~R13. The lower-left quarter $(1,l,i)$ is the two-lobed ribbed body already seen in the upper-right quarter of Plate~R11, which shows the same section at the same angle. The lower-right quarter $(j,l,i)$ is an ovoid with a spiral near its top; the upper-left quarter a roundish body with swirls.

The measurements confirm the prediction: every quarter has only the finite symmetries, in the same pattern as Plates~R13 and C03, and the best rotation about $l$ in $(j,l,i)$, by $37^\circ$, has $J=0.937$. The body share of $(1,l,i)$, $46.3\%$, agrees with that of the same section in Plate~R11, $46.2\%$, within the sampling error; the quaternionic quarter has $36.1\%$.
""",
    'R15': r"""
The Petersson path at $c=c_A$, $\theta=90^\circ$, frame $F_C=(1,j,l\,|\,i)$. The algebra, the constant and the frame are those of Plate~C05: this plate was rendered again to complete the series, and its measurements, on an independent sample, agree with those of Plate~C05 within the sampling error. The prediction is that the quarter $(j,l,i)$ is an exact body of revolution about $l$: since $z*z\in W$ for $z\in\langle i,j,l\rangle$, the twisted equivariance of Proposition~\ref{prop:theta90} applies.

The lower-right quarter is an egg-shaped body with a concentric system of rings around its top, where the vertical axis $l$ leaves it. The quaternionic quarter $(1,j,i)$ is the same as in the other plates of the series, and the lower-left quarter $(1,l,i)$ is the egg with two vortices of the mixed quarters of Plate~R10, which contain the same section at the same angle.

The measurements confirm the prediction: in $(j,l,i)$ the rotations about $l$ are exact by every tested angle, including $37^\circ$, and those about $j$ and $i$ stay below $0.91$. The other quarters have only the finite symmetries of the frame $F_C$. The body share of $(j,l,i)$ is $40.8\%$ ($41.1\%$ in Plate~C05), that of $(1,l,i)$ $44.4\%$ ($44.6\%$ in Plate~R10).

Among the angles of the series, $0^\circ$ (Plate~C02, where $(j,l,i)$ is even a ball), $30^\circ$, $60^\circ$, $90^\circ$, $120^\circ$ (Plate~C03) and $150^\circ$, only $0^\circ$ and $90^\circ$ produce a revolution about $l$. The angle $90^\circ$ is an exception, not a stage of a continuous transition, and the symmetry is not due to an automorphism.
""",
    'R16': r"""
The Petersson path at $c=c_A$, $\theta=150^\circ$, beyond the Okubo angle, frame $F_C=(1,j,l\,|\,i)$. The prediction: the finite symmetry pattern of the frame $F_C$, and no revolution about $l$ in $(j,l,i)$.

The bodies of this plate are visibly smaller than in the rest of the series, except the quaternionic quarter $(1,j,i)$, which is again the same. The upper-left quarter is a lumpy body with folds on its right side; the lower-left quarter $(1,l,i)$ is a compact body with several rounded protrusions at its lower end; the lower-right quarter $(j,l,i)$ is a flattened ovoid with a whorl on top.

The measurements confirm the prediction: every quarter has only the finite symmetries, in the same pattern as the other angles, and the best rotation about $l$ in $(j,l,i)$, by $37^\circ$, has $J=0.942$. The body shares are $28.6\%$, $25.8\%$ and $27.4\%$ in the three non-quaternionic quarters, against $40$--$48\%$ at $\theta=30^\circ$, $60^\circ$ and $90^\circ$; the quaternionic quarter keeps its $36.0\%$. For this constant the filled set shrinks considerably past the Okubo angle.
""",
    'R17': r"""
The bilateral map $(a*z)*(z*b)+c$ over the Okubo algebra with $a=b=1$ and the constant of Plate~J01, rendered with $20$ iterations, as Plate~J02, instead of the $16$ of Plate~J01. By Kaplansky's trick (Proposition~\ref{prop:kaplansky}), $(1*x)*(y*1)=xy$ is the octonionic product: the map does not merely resemble the octonionic quadratic map, it coincides with it. The prediction is that, at equal iterations, this plate and Plate~J02 are the same picture, and that the difference between Plates~J01 and J02 was due only to the iteration count.

The image cannot be told apart from Plate~J02: the three quarters through $1$ are ribbed bodies whose ridges wind about tilted axes, and the imaginary quarter $(i,j,l)$ is a ball, as Proposition~\ref{prop:imaginary} requires for the octonions. According to the comparison made for the article \cite{Article}, the two images differ by JPEG noise only.

The measurements confirm the prediction exactly. On the same $10^5$ points per quarter, the bodies of this plate and of Plate~J02 differ in no point at all, whereas Plate~J01, with $16$ iterations, differs from Plate~J02 in $318$, $334$ and $323$ points in the quarters through $1$ and in $73$ points in the imaginary quarter, i.e., by about $0.3$ percentage points of body share. The tables agree as well: the body shares are $21.4\%$, $22.4\%$, $21.0\%$, $29.1\%$ here and $21.4\%$, $22.3\%$, $20.9\%$, $29.1\%$ in Plate~J02 (on independent samples); the symmetries are the same, one mirror, one half-turn and the point reflection in $(1,i,j)$ and $(1,j,l)$, only the point reflection in $(1,i,l)$, and every rotation about every axis in the ball $(i,j,l)$.

One entry of the table must be read with care: the dimension of the subalgebra generated by the point and by $a$, $b$, $c$ under the Okubo product is $8$ ($4$ in the quarter $(1,i,l)$), while Plate~J02 reports $3$. The orbits of the two maps are the same, and they lie in the three-dimensional space spanned by $1$, $\im z_0$ and $\im c$ (Proposition~\ref{prop:span}); the Okubonic subalgebra that contains them is simply larger than the space they actually visit.
""",
}


==> anc/scripts/build_article_v2.py <==
"""Atlas_HF8D_4Slices - build_article_v2.py (version 2; version 1 of the draft was built by build_atlas_v1.py).

Purpose: assemble the research article of version 2 (Plan_v2, answer to the referee report of 2026-09-30) from the three
text parts in article_v2_text/ and from the recorded runs, then compile it with pdflatex. Every number that depends on a
run is inserted from that run, never typed by hand:
  @IMG{ID}@      the image file of plate ID in 1. Drafts/Images;
  @SCAN_TEXT@, @SCAN_TABLE@   the scan of the 56 coordinate sections (measure_v2 scan56.json) against the prediction
                 of Theorem A (sections containing a root plane);
  @GROUPS_TEXT@  the finite symmetries of the Okubo and Petersson quarters (measure_v2 measurements.json) against the
                 group (T x| <sigma>) x {+-id}, with Table tab:groups;
  @MIRROR_TEXT@  mirror = point reflection o half-turn in the quarters of the even maps centred at 0;
  @MEAS_TEXT@, @ITER_TEXT@   summary of the measurements and of the dependence on the number of iterations;
  @SPLIT_LOST@, @SPLIT_EXACT@   the split figure (figures_v2 figures.json);
  @MEASURE_RUN@, @FIGURES_RUN@  the run folders.
Input: article_v2_text/part{1,2,3}.tex; the newest run_measure_v2_* and run_figures_v2_* in 7. Results/Atlas_HF8D_4Slices
       (or --measure / --figures).
Output: 1. Drafts/Atlas_HF8D_4Slices/Atlas_HF8D_4Slices_v2.tex (+ .pdf), and build_article_v2.json (the inserted values)
        next to it.
usage: python build_article_v2.py [--measure <run>] [--figures <run>] [--no-compile]
"""
import argparse
import itertools
import json
import os
import re
import subprocess
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from hf8np_v1 import AX, QUAD, WS  # noqa: E402

RES = os.path.join(WS, '7. Results', 'Atlas_HF8D_4Slices')
IMGS = os.path.join(WS, '1. Drafts', 'Images')
OUT_DIR = os.path.join(WS, '1. Drafts', 'Atlas_HF8D_4Slices')
TEX = os.path.join(OUT_DIR, 'Atlas_HF8D_4Slices_v2.tex')
EXACT, APPROX = 0.9995, 0.97
EVEN = ('Julia8', 'Bilateral8', 'Sandwich8')  # maps with f(-z) = f(z)
INFO = {}


def newest(prefix):
    runs = sorted(d for d in os.listdir(RES) if d.startswith(prefix))
    if not runs:
        sys.exit(f'no run {prefix}* in {RES}')
    return os.path.join(RES, runs[-1])


def load(run, f):
    return json.load(open(os.path.join(run, f), encoding='utf-8'))


# ------------------------------------------------------------------ the group (T x| <sigma>) x {+-id} on coordinate sections
# C = <1, i>; root planes V1 = <j, k>, V2 = <l, il>, V3 = <jl, kl>; torus angles (t1, t2, t1 + t2); sigma = -1 on j, l, jl
BLOCKS = [(2, 3), (4, 5), (6, 7)]
SIG = np.diag([1., 1., -1., 1., -1., 1., -1., 1.])


def local_matrix(name):
    """3x3 matrix of a test transformation of measure_v2 (local coordinates x, y, z)"""
    if name == 'P':
        return -np.eye(3)
    if name[0] == 'M':
        M = np.eye(3)
        M['xyz'.index(name[1])] *= -1
        return M
    a, deg = 'xyz'.index(name[1]), float(name[2:])
    u, v = [k for k in range(3) if k != a]
    c, sn = np.cos(np.radians(deg)), np.sin(np.radians(deg))
    M = np.eye(3)
    M[u, u], M[u, v], M[v, u], M[v, v] = c, -sn, sn, c
    return M


DEGS = (180, 120, 90, 72, 60, 37)


def block_angle(X, Y, tol=1e-9):
    """the angles t with R(t) X = Y (X, Y: 2 x n): None if there is none, 'free' if every t works, else t"""
    if np.abs(X).max() < tol:
        return 'free' if np.abs(Y).max() < tol else None
    k = int(np.argmax((X ** 2).sum(0)))
    x, y = X[:, k], Y[:, k]
    t = np.arctan2(x[0] * y[1] - x[1] * y[0], x @ y)
    c, s = np.cos(t), np.sin(t)
    return t if np.abs(np.array([[c, -s], [s, c]]) @ X - Y).max() < tol else None


def realized(E, M):
    """is there g in the group with g E = E M (E: 8x3 matrix of the local axes, orthonormal)?  With h = s sigma^e,
    the condition is Phi(t1, t2) E = h E M, which splits into the Cartan rows (fixed by Phi) and the three root blocks,
    rotated by t1, t2, t1 + t2."""
    for s in (1., -1.):
        for e in (0, 1):
            B = s * (SIG if e else np.eye(8)) @ E @ M
            if np.abs(E[:2] - B[:2]).max() > 1e-9:
                continue
            t = [block_angle(E[a:b + 1], B[a:b + 1]) for a, b in BLOCKS]
            if any(x is None for x in t):
                continue
            if 'free' in t:
                return True
            d = (t[0] + t[1] - t[2]) % (2 * np.pi)
            if min(d, 2 * np.pi - d) < 1e-9:
                return True
    return False


def is_coordinate(F4):
    F4 = np.asarray(F4)
    return bool(np.all(np.isclose(np.abs(F4).max(1), 1)) and np.all(np.isclose((F4 ** 2).sum(1), 1)))


NAMES = ['Mx', 'My', 'Mz'] + [f'R{a}{d}' for a in 'xyz' for d in DEGS] + ['P']


def groups(meas):
    rows, n_q, n_eq, extra_all, missing_all = [], 0, 0, [], []
    for pid, m in meas.items():
        kind, g, theta = m['algebra']
        c = m.get('c')
        if m['entry'] != 'Julia8' or kind != 'petersson' or tuple(g) != (-1., -1., -1.) or not is_coordinate(m['frame4']) or any(abs(x) > 1e-12 for x in m['center']):
            continue
        if c is None or any(abs(x) > 1e-12 for x in c[2:]):
            continue
        F4 = np.asarray(m['frame4'])
        q_eq, extra, missing = 0, [], []
        for q, (axes, Q) in enumerate(zip(QUAD, m['quarters'])):
            E = F4[list(axes)].T
            pred = {n for n in NAMES if realized(E, local_matrix(n))}
            meas_ex = set(Q['exact'])
            n_q += 1
            if pred == meas_ex:
                q_eq += 1
            ex, mi = sorted(meas_ex - pred), sorted(pred - meas_ex)
            if ex:
                extra.append(f"({','.join(Q['axes'])}): {', '.join(ex)}")
            if mi:
                missing.append(f"({','.join(Q['axes'])}): " + ', '.join(f"{k} ({Q['J'][k][0]:.4f})" for k in mi))
        n_eq += q_eq
        arg = float(np.degrees(np.arctan2(c[1], c[0])))
        rows.append({'plate': pid, 'theta': theta, 'arg_c': arg, 'quarters_equal': q_eq, 'extra': extra, 'missing': missing})
        extra_all += [f'{pid} {x}' for x in extra]
        missing_all += [f'{pid} {x}' for x in missing]
    INFO['groups'] = {'quarters': n_q, 'equal': n_eq, 'rows': rows}
    tex_rows = []
    for r in rows:
        ex = '; '.join(r['extra']).replace('_', '\\_') or '--'
        mi = '; '.join(r['missing']).replace('_', '\\_') or '--'
        tex_rows.append(f"{r['plate']} & ${r['theta']:.0f}^\\circ$ & ${r['arg_c']:.1f}^\\circ$ & {r['quarters_equal']}/4 & {ex} & {mi}\\\\")
    table = ('\\begin{table}[htbp]\\centering\\footnotesize\n\\begin{tabular}{@{}llll>{\\raggedright}p{0.33\\textwidth}>{\\raggedright\\arraybackslash}p{0.2\\textwidth}@{}}\\toprule\n'
             'Plate & $\\theta$ & $\\arg c$ & agree & exact, not predicted & predicted, not exact\\\\\\midrule\n' + '\n'.join(tex_rows) +
             '\n\\bottomrule\\end{tabular}\n\\caption{\\emph{Finite symmetries of the quarters against the group $(T\\rtimes\\langle\\sigma\\rangle)\\times\\{\\pm\\mathrm{id}\\}$} '
             'for the plates of the Petersson algebras (compact, $c\\in C$, coordinate frame centred at $0$). A transformation (M: mirror, R: rotation about the local axis by the given angle, P: point reflection) is \\emph{predicted} if it is the restriction of an element of the group, and \\emph{exact} if its Jaccard index is at least $0.9995$ on $10^5$ points; in brackets the measured index of the predicted transformations that are not exact.}\n'
             '\\label{tab:groups}\n\\end{table}')
    exc = [r for r in rows if r['extra']]
    at90 = [r['plate'] for r in exc if abs(r['theta'] - 90) < 1e-6]
    wall = [r['plate'] for r in exc if abs(r['theta'] - 90) >= 1e-6 and min(abs(r['arg_c'] - 60 * k) for k in range(-3, 4)) < 1e-3]
    other = [r['plate'] for r in exc if r['plate'] not in at90 + wall]
    INFO['groups']['exceptions'] = {'theta 90': at90, 'wall': wall, 'other': other}
    text = (f"The two lists coincide in {n_eq} of the {n_q} quarters (Table~\\ref{{tab:groups}}). "
            + ("No predicted transformation is missing: " if not missing_all else "Some predicted transformations are not measured as exact, and they are listed in the table with their index; ")
            + ("the only disagreements are exact symmetries beyond the group, " if extra_all else "no exact transformation escapes the prediction. ")
            + (f"and they occur exactly where the theory predicts a larger group: at $\\theta=90^\\circ$ (Plates~{', '.join(at90)}; Proposition~\\ref{{prop:theta90}}) "
               f"and on the Weyl wall (Plate~{', '.join(wall)}; Theorem~\\ref{{thm:A}}(4))." if extra_all and not other else
               (f"which occur at $\\theta=90^\\circ$ ({', '.join(at90) or 'none'}), on the Weyl walls ({', '.join(wall) or 'none'}) and in {', '.join(other)}." if extra_all else ''))
            + "\n\n" + table)
    return text


# ------------------------------------------------------------------ scan of the 56 coordinate sections
def predicted_scan():
    """pairs (section, axis) with an exact rotation by 37 and 90 degrees predicted by the torus alone"""
    out = set()
    for sec in itertools.combinations(range(8), 3):
        E = np.eye(8)[:, list(sec)]
        for a in range(3):
            if realized(E, local_matrix(f"R{'xyz'[a]}37")) and realized(E, local_matrix(f"R{'xyz'[a]}90")):
                out.add(f"({','.join(AX[k] for k in sec)}) about {AX[sec[a]]}")
    return out


def pair_tex(p):
    sec, ax = p.split(' about ')
    return f"${sec}$ about ${ax}$"


def scan(scn, tw):
    """scan of the 56 sections (measure_v2) against the torus (Theorem A) and the one-step criterion (verify_twisted)"""
    pred = predicted_scan()
    INFO['scan_torus_pairs'] = sorted(pred)
    T3, T4 = tw['T3'], tw['T4']
    labels = {'okubo c_A': ('Okubo, $c=c_A$', '120'), 'okubo wall arg 120': ('Okubo, $\\arg c=120^\\circ$', None),
              'theta90 c_A': ('Petersson $90^\\circ$, $c=c_A$', '90'), 'octonions c_A': ('octonions, $c=c_A$', None)}
    entries = [(labels[k][0], labels[k][1], set(v['exact_pairs']), len(v['exact_sections']), v['pairs']) for k, v in scn.items()]
    entries += [(f'Petersson ${th}^\\circ$, $c=c_A$', th, set(T4[th]['exact_pairs']), len(T4[th]['exact_sections']), None) for th in ('60', '150')]
    rows = []
    for name, th, ex, nsec, pairs in entries:
        if th:
            pr = set(T3[th]['pairs'])
            os_ = f"{len(pr)} ({len(pr ^ ex)})"
        else:
            os_ = '--'
        near = sorted(((min(J), p) for p, J in pairs.items() if p not in ex), reverse=True)[:2] if pairs else []
        rows.append(f"{name} & {nsec} & {len(ex)} & {len(ex & pred)} & {os_} & "
                    + ('; '.join(f"{pair_tex(p)} ({j:.3f})" for j, p in near) or '--') + '\\\\')
    ok = scn['okubo c_A']
    ex = set(ok['exact_pairs'])
    secs = {p.split(' about')[0] for p in ex}
    tor_secs = {p.split(' about')[0] for p in pred}
    extra = sorted(ex - pred)
    INFO['scan'] = {'okubo c_A': {'pairs': len(ex), 'sections': len(secs), 'torus pairs measured': len(ex & pred), 'extra': extra, 'torus missing': sorted(pred - ex)}}
    text = (f"for $c=c_A$ exactly {len(secs)} sections have an exact rotation, and they are {'exactly ' if secs == tor_secs else ''}the {len(tor_secs)} sections that contain a root plane; "
            f"{'all' if pred <= ex else len(ex & pred)} of the {len(pred)} pairs (section, axis) predicted by the torus are exact"
            + (f", and the only further pairs are {', '.join(pair_tex(p) for p in extra)}, which come from the identity $z*z=-\\n(z)$ on the imaginary quaternions (Lemma~\\ref{{lem:onestep}} with $h=\\mathrm{{id}}$)" if extra else '')
            + " (Table~\\ref{tab:scan}).")
    w = scn['okubo wall arg 120']
    wex = set(w['exact_pairs'])
    new = sorted(wex - ex)
    text += (f" On the Weyl wall $\\arg c=120^\\circ$ the pairs of $c_A$ remain exact{'' if ex <= wex else ' (except ' + ', '.join(pair_tex(p) for p in sorted(ex - wex)) + ')'} and {len(new)} new pairs appear, "
             f"in {len({p.split(' about')[0] for p in new})} new sections: {', '.join(pair_tex(p) for p in new)}.")
    INFO['scan']['wall new pairs'] = new
    table = ('\\begin{table}[htbp]\\centering\\footnotesize\n\\begin{tabular}{@{}lrrrr>{\\raggedright\\arraybackslash}p{0.3\\textwidth}@{}}\\toprule\n'
             'Julia set & sections & pairs & torus & one-step & best non-exact pairs (min.~$J$)\\\\\\midrule\n' + '\n'.join(rows) +
             '\n\\bottomrule\\end{tabular}\n\\caption{\\emph{The scan of the $56$ coordinate sections through $0$} ($4\\cdot10^4$ points each, $20$ iterations). '
             'A pair (section, axis) is exact if the rotations by $37^\\circ$ and $90^\\circ$ about the axis both have $J\\geq0.9995$; the columns give the number of sections with an exact pair, '
             f'the number of exact pairs, and how many of them are among the {len(pred)} pairs predicted by the torus $T$ alone (Theorem~\\ref{{thm:A}}). '
             'The column ``one-step\'\' gives the number of pairs predicted by Lemma~\\ref{lem:onestep} with the group $G_c$ and, in brackets, the number of disagreements with the scan. '
             'The rows $60^\\circ$ and $150^\\circ$ were scanned after the prediction was made. The last column shows the two highest non-exact pairs.}\n'
             '\\label{tab:scan}\n\\end{table}')
    return text, table


def twisted_text(tw):
    T1, cmp = tw['T1'], tw['comparison']
    anti = {th: v['anti-derivations'] for th, v in T1.items()}
    INFO['twisted'] = {'anti-derivations': anti, 'comparison': {k: [v['predicted'], v['measured'], len(v['predicted, not measured']) + len(v['measured, not predicted'])] for k, v in cmp.items()}}
    ok = all(not v['predicted, not measured'] and not v['measured, not predicted'] for v in cmp.values())
    angles = ', '.join(f'${th}^\\circ$' for th in T1)
    with_anti = [th for th, v in anti.items() if v['skew'] > 0]
    fix_c = [th for th, v in anti.items() if v['skew, vanishing on c'] > 0]
    return (f"The one-step criterion of Lemma~\\ref{{lem:onestep}}, applied with the group $G_c$, predicts which pairs (section, axis) of the $56$ coordinate sections have exact rotations: "
            + ', '.join(f"{cmp[th]['predicted']} pairs at ${th}^\\circ$" for th in ('90', '120', '60', '150'))
            + (". The scans find exactly these pairs, with no exception, including the scans at $60^\\circ$ and $150^\\circ$, which were made after the prediction (Table~\\ref{tab:scan}). " if ok else
               ". The scans agree with the prediction up to the disagreements listed in Table~\\ref{tab:scan}. ")
            + f"Along the path, among the angles {angles}, skew anti-derivations of $\\circ$ exist only at "
            + ' and '.join(f'${th}^\\circ$' for th in with_anti)
            + f", and only at {' and '.join(f'${th}^\\circ$' for th in fix_c)} do they vanish on $c_A$: for constants in $C$, the angle $90^\\circ$ is the only exceptional angle among those tested.")


# ------------------------------------------------------------------ measurements
def mirror_text(meas):
    n, same, worst = 0, 0, 0.
    for m in meas.values():
        if m['entry'] not in EVEN or any(abs(x) > 1e-12 for x in m['center']):
            continue
        for Q in m['quarters']:
            n += 1
            d = max(abs(Q['J'][f'M{a}'][0] - Q['J'][f'R{a}180'][0]) for a in 'xyz')
            worst = max(worst, d)
            same += d < 1e-12
    INFO['mirror'] = {'quarters': n, 'equal': same, 'max difference': worst}
    return (f"in all {same} of the {n} measured quarters through the origin of the even maps (quadratic, bilateral and sandwich maps, "
            f"$f(-z)=f(z)$) the Jaccard index of every mirror coincides with that of the corresponding half-turn, as it must (Section~\\ref{{sec:numerics}}).") if same == n else \
           (f"in {same} of the {n} measured quarters through the origin of the even maps the Jaccard index of every mirror coincides with that of the corresponding half-turn "
            f"(largest difference {worst:.2g}; Section~\\ref{{sec:numerics}}).")


def meas_text(meas):
    nq = sum(len(m['quarters']) for m in meas.values())
    ne = sum(len(Q['exact']) for m in meas.values() for Q in m['quarters'])
    na = sum(len(Q['approx']) for m in meas.values() for Q in m['quarters'])
    # width of the 95% intervals of the approximate ones, and the gap between the classes
    widths = [Q['J'][k][2] - Q['J'][k][1] for m in meas.values() for Q in m['quarters'] for k in Q['approx']]
    allJ = [(v, pid) for pid, m in meas.items() for Q in m['quarters'] for v in Q['J'].values()]
    ex_vals = [v[0] for v, _ in allJ if v[0] >= EXACT]
    top_ap, top_pid = max(((v, pid) for v, pid in allJ if v[0] < EXACT), key=lambda x: x[0][0])
    n_ex_low = sum(x < 0.9999 for x in ex_vals)
    n_ap_ci1 = sum(1 for v, _ in allJ if APPROX <= v[0] < EXACT and v[2] >= EXACT)
    INFO['measurements'] = {'plates': len(meas), 'quarters': nq, 'exact': ne, 'approx': na, 'median CI width of approx': float(np.median(widths)) if widths else None,
                            'exact below 0.9999': n_ex_low, 'largest approximate': [top_ap, top_pid], 'approximate with CI reaching 0.9995': n_ap_ci1}
    return (f"On the {len(meas)} measured plates ({nq} quarters, $22$ transformations each) we find {ne} exact and {na} approximate symmetries. "
            f"The exact indices cluster at $1$: all but {n_ex_low} of them are at least $0.9999$. "
            f"The largest approximate index, ${top_ap[0]:.5f}$ (Plate~{top_pid}{', the degenerate dual plane' if top_pid == 'D08' else ''}), has the $95\\%$ interval $[{top_ap[1]:.5f},{top_ap[2]:.5f}]$, which excludes the exact class; "
            + ("no approximate index has an interval reaching $0.9995$; " if n_ap_ci1 == 0 else
               f"only {n_ap_ci1} of the {na} approximate indices have an interval reaching $0.9995$; ")
            + f"the median width of these intervals is ${np.median(widths):.4f}$. "
            "The complete tables, with the intervals, are in the supplement.")


def iter_text(its):
    names = {'A01': 'A01 (octonions)', 'A07': 'A07 (Okubo)', 'C03': 'C03 (Okubo)', 'J01': 'J01 (bilateral, Okubo)', 'J02': 'J02 (octonions)', 'F03': 'F03 (Okubo Mandelbrot)'}
    rows = []
    worst = (0, '')
    for pid, d in its.items():
        v = {int(k): x for k, x in d.items()}
        rows.append(f"{names.get(pid, pid)} & " + ' & '.join(f"{100 * float(np.mean(v[n])):.1f}" for n in (10, 16, 20, 50, 100)) + '\\\\')
        dd = abs(np.mean(v[20]) - np.mean(v[100])) * 100
        if dd > worst[0]:
            worst = (dd, pid)
    INFO['iterations'] = {'largest change 20 -> 100 iterations (percentage points)': worst}
    table = ('\\begin{table}[htbp]\\centering\\footnotesize\n\\begin{tabular}{@{}lrrrrr@{}}\\toprule\nPlate & 10 & 16 & 20 & 50 & 100\\\\\\midrule\n' + '\n'.join(sorted(rows)) +
             '\n\\bottomrule\\end{tabular}\n\\caption{\\emph{Body share (\\%, mean over the four quarters, $5\\cdot10^4$ points) against the number of iterations.}}\n\\label{tab:iterations}\n\\end{table}')
    return (f"Table~\\ref{{tab:iterations}} gives the body share of six plates for $10$, $16$, $20$, $50$ and $100$ iterations. The share decreases monotonically "
            f"with the number of iterations, and the largest change between $20$ and $100$ iterations is ${worst[0]:.1f}$ percentage points ({worst[1]}). "
            "The symmetry statements do not depend on this: an exact symmetry maps the escape set of every finite iteration count to itself, "
            "while the body shares of the plates must be read as those of the finite-iteration bodies that are drawn.\n\n" + table)


def img(pid):
    f = [x for x in os.listdir(IMGS) if x.startswith(f'Atlas_{pid}_')]
    if len(f) != 1:
        sys.exit(f'image of {pid}: {f}')
    return f[0]


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--measure')
    ap.add_argument('--figures')
    ap.add_argument('--twisted')
    ap.add_argument('--no-compile', action='store_true')
    a = ap.parse_args()
    mrun = a.measure or newest('run_measure_v2_')
    frun = a.figures or newest('run_figures_v2_')
    meas = load(mrun, 'measurements.json')
    # the constant c of each plate (from the render runs, as measure_v2 does)
    import measure_v2 as mv
    plates = mv.load_plates()
    for pid, m in meas.items():
        c = plates[pid]['params'].get('c')
        m['c'] = list(mv.vec8(c)) if isinstance(c, list) else None
    figs = load(frun, 'figures.json')
    trun = a.twisted or newest('run_verify_twisted_')
    tw = load(trun, 'results.json')
    text = ''.join(open(os.path.join(HERE, 'article_v2_text', f'part{k}.tex'), encoding='utf-8').read() for k in (1, 2, 3))
    scan_text, scan_table = scan(load(mrun, 'scan56.json'), tw)
    rep = {'@SCAN_TEXT@': scan_text, '@SCAN_TABLE@': scan_table, '@GROUPS_TEXT@': groups(meas), '@MIRROR_TEXT@': mirror_text(meas),
           '@MEAS_TEXT@': meas_text(meas), '@ITER_TEXT@': iter_text(load(mrun, 'iterations.json')),
           '@SPLIT_LOST@': str(figs['split']['exact but escaping in double']), '@SPLIT_EXACT@': str(figs['split']['exact bounded']),
           '@MEASURE_RUN@': '\\path{' + os.path.basename(mrun) + '}', '@FIGURES_RUN@': '\\path{' + os.path.basename(frun) + '}',
           '@TW_TEXT@': twisted_text(tw), '@TWIST_RUN@': '\\path{' + os.path.basename(trun) + '}'}
    for k, v in rep.items():
        text = text.replace(k, v)
    text = re.sub(r'@IMG\{(\w+)\}@', lambda m_: img(m_.group(1)), text)
    # plates are figures: \plate{..}{..}{pl:ID} -> {ID} (the macro prints "Plate ID." and sets the label), and every
    # \ref{pl:ID} -> \plateref{ID} ("ID (Figure n)"), so that the reader sees the plate identifier of the supplement
    text = re.sub(r'\}\{pl:(\w+)\}', r'}{\1}', text)
    text = re.sub(r'\\ref\{pl:(\w+)\}', r'\\plateref{\1}', text)
    text = text.replace('\\label{pl:R02}\\label{pl:R03}', '\\label{pl:R02}\\label{pl:R03}')
    left = sorted(set(re.findall(r'@[A-Z_]+(?:\{\w+\})?@', text)))
    if left:
        sys.exit(f'placeholders left: {left}')
    os.makedirs(OUT_DIR, exist_ok=True)
    open(TEX, 'w', encoding='utf-8').write(text)
    INFO['runs'] = {'measure': os.path.basename(mrun), 'figures': os.path.basename(frun), 'twisted': os.path.basename(trun)}
    json.dump(INFO, open(os.path.join(OUT_DIR, 'build_article_v2.json'), 'w', encoding='utf-8'), indent=1, ensure_ascii=False)
    print(json.dumps(INFO, indent=1, ensure_ascii=False)[:6000])
    if not a.no_compile:
        for _ in range(3):
            r = subprocess.run(['pdflatex', '-interaction=nonstopmode', '-halt-on-error', os.path.basename(TEX)], cwd=OUT_DIR, capture_output=True, text=True, encoding='latin-1')
            if r.returncode != 0:
                print(r.stdout[-4000:])
                sys.exit(1)
        warn = [ln for ln in r.stdout.splitlines() if 'undefined' in ln.lower() or 'multiply' in ln.lower()]
        print('compiled', TEX.replace('.tex', '.pdf'), '\n'.join(warn[:20]))


if __name__ == '__main__':
    main()


==> anc/scripts/build_atlas_v1.py <==
"""Atlas_HF8D_4Slices - build_atlas_v1.py (version 1).

Purpose: assemble the LaTeX manuscript of the atlas from the recorded runs of atlas_render_v1.mjs (plates.json: the
specification, the resolved constants and the measurements of every plate) and from the commentary written for each
plate (atlas_text_*.py), then compile it with pdflatex.
Input: the run directories below (7. Results/Atlas_HF8D_4Slices); the images in 1. Drafts/Images.
Output: 1. Drafts/Atlas_HF8D_4Slices/Atlas_HF8D_4Slices_v1.tex (+ .pdf when compiled).
usage: python build_atlas_v1.py [--no-compile]
"""
import json
import os
import subprocess
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
WS = os.path.abspath(os.path.join(HERE, '..', '..'))
RES = os.path.join(WS, '7. Results', 'Atlas_HF8D_4Slices')
RUNS = ['run_atlas_render_2026-09-29T17-56-41', 'run_atlas_render_2026-09-29T18-06-48']  # the second replaces P02
OUT_DIR = os.path.join(WS, '1. Drafts', 'Atlas_HF8D_4Slices')
TEX = os.path.join(OUT_DIR, 'Atlas_HF8D_4Slices_v1.tex')
sys.path.insert(0, HERE)

from atlas_text_front_v1 import FRONT, BACK  # noqa: E402
from atlas_text_parts_v1 import PART_TITLES, PART_INTROS  # noqa: E402
import atlas_text_plates_1_v1 as T1  # noqa: E402
import atlas_text_plates_2_v1 as T2  # noqa: E402
import atlas_text_plates_3_v1 as T3  # noqa: E402

COMMENT = {**T1.COMMENT, **T2.COMMENT, **T3.COMMENT}
TITLE = {**T1.TITLE, **T2.TITLE, **T3.TITLE}

# ------------------------------------------------------------------ plates of the recorded runs
plates = {}
for r in RUNS:
    for p in json.load(open(os.path.join(RES, r, 'plates.json'), encoding='utf-8')):
        if not p.get('error'):
            p['_run'] = r
            plates[p['id']] = p
order = [p['id'] for p in json.load(open(os.path.join(RES, RUNS[0], 'plates.json'), encoding='utf-8'))]

ALG = {0: ('Octonions', 'cd', (-1, -1, -1)), 1: ('Split-octonions ($l^2=+1$)', 'cd', (-1, -1, 1)), 2: ('Split-octonions ($i^2=+1$)', 'cd', (1, -1, -1)),
       3: ('Semi-octonions ($l^2=0$)', 'cd', (-1, -1, 0)), 4: ('Para-octonions', 'para', (-1, -1, -1)), 5: ('Split para-octonions', 'para', (-1, -1, 1)),
       6: ('Okubo algebra', 'petersson', (-1, -1, -1)), 7: ('Split Okubo algebra', 'petersson', (-1, -1, 1))}
KINDS = ['cd', 'para', 'petersson']
KIND_TEX = {'cd': 'Cayley--Dickson', 'para': 'para-Hurwitz $\\bar x\\bar y$', 'petersson': 'Petersson'}
FORMULA = {
    'Julia8': '$z\\mapsto z\\diamond z+c$',
    'Mandel8': '$z\\mapsto z\\diamond z+c$, $c$ the sample point, $z_0=a$',
    'Bilateral8': '$z\\mapsto(a\\diamond z)\\diamond(z\\diamond b)+c$',
    'Sandwich8': '$z\\mapsto(z\\diamond a)\\diamond z+c$',
    'Cubic8': '$z\\mapsto(z\\diamond z)\\diamond z+c$',
    'Logistic8': '$z\\mapsto c\\diamond(z-z\\diamond z)$',
    'SineJulia8': '$z\\mapsto c\\,\\sin z$',
    'Mandelbar8': '$z\\mapsto\\overline{z\\diamond z}+c$, $c$ the sample point',
    'Julia': '$z\\mapsto z^{p}+c$ (\\texttt{Standard.ufm})',
}
COLOR = {
    ('HF8D.ucl', 'OrbitTrap8D'): lambda q: ['8D orbit trap (point)', '8D orbit trap (hyperplane $\\perp l$)', '8D orbit trap (7-sphere $r=0.6$)'][int(q.get('shape', 0))],
    ('HF8D.ucl', 'Smooth8D'): lambda q: 'smooth iteration count (8D norm)',
    ('HF8D.ucl', 'HiddenPart8D'): lambda q: ['hidden part (orbit average)', 'hidden part (final value)'][int(q.get('mode', 0))],
    ('Standard.ucl', 'Smooth'): lambda q: 'Ultra Fractal smooth (2D projection of $z$)',
    ('HyperFractal.ucl', 'QuaternionDirection'): lambda q: 'quaternion direction (4D, first four components)',
    ('HyperFractal.ucl', 'OrbitTrap4D'): lambda q: '4D orbit trap (first four components)',
}
AX = ['1', 'i', 'j', 'k', 'l', 'il', 'jl', 'kl']
TH = 0.97


def esc_axes(names):
    return ', '.join(n.replace("'", "$'$") for n in names)


def alg_line(prm):
    a = int(prm.get('hf8_algebra', 0))
    if a in ALG:
        name, kind, g = ALG[a]
        th = ', $\\theta=120^\\circ$' if kind == 'petersson' else ''
        return f"{name} ({KIND_TEX[kind]}, $\\gamma=({g[0]},{g[1]},{g[2]})${th})"
    kind = KINDS[int(prm.get('hf8_kind', 0))]
    g = (prm.get('hf8_g1', -1), prm.get('hf8_g2', -1), prm.get('hf8_g3', -1))
    th = f", $\\theta={float(prm.get('hf8_theta', 120)):g}^\\circ$" if kind == 'petersson' else ''
    return f"custom: {KIND_TEX[kind]}, $\\gamma=({g[0]:g},{g[1]:g},{g[2]:g})${th}"


def vec(v, nd=3):
    v = list(v) + [0] * (8 - len(v))
    return '(' + ',\\,\\allowbreak '.join(f"{x:.{nd}f}".rstrip('0').rstrip('.') if abs(x) > 5e-4 else '0' for x in v) + ')'


def rot_desc(sym):
    out = []
    for a in 'xyz':
        angs = [d for d in (180, 120, 90, 72, 60, 37) if (sym.get(f'R{a}{d}') or 0) >= TH]
        if 37 in angs:
            out.append(f'$R_{a}$: all')
        elif angs:
            out.append(f'$R_{a}$: ' + ','.join(f'{d}' for d in angs) + '$^\\circ$')
    return '; '.join(out) or '--'


def table(p):
    rows = []
    perp = [p['names'][3], p['names'][2], p['names'][1], p['names'][0]]
    for q, s in enumerate(p['slices']):
        mir = ''.join(k[1] for k in ('Mx', 'My', 'Mz') if (s['sym'].get(k) or 0) >= TH) or '--'
        best = max((v or 0) for k, v in s['sym'].items() if k.startswith('R'))
        rows.append(f"({esc_axes(s['axes'])}) $\\perp {perp[q].replace(chr(39), chr(39))}$ & {s['vol']*100:.0f}\\% & {mir} & {rot_desc(s['sym'])} & {max(s['orbitDims']) if s['orbitDims'] else '--'} \\\\")
    return ('{\\footnotesize\\begin{tabular}{@{}lrlll@{}}\\toprule Slice (X, Y, Z) & Body & Mirrors & Rotations about $x,y,z$ & Orbit span\\\\\\midrule\n'
            + '\n'.join(rows) + '\n\\bottomrule\\end{tabular}}')


def params_line(p):
    prm = p['params']
    bits = [f"\\textbf{{Map}} {FORMULA.get(p['entry'], p['entry'])}", f"\\textbf{{Algebra}} {alg_line(prm)}"]
    res = p.get('resolved') or {}
    for k in ('c', 'a', 'b', 'seed'):
        v = res.get(k, {}).get('value') if k in res else prm.get(k)
        if isinstance(v, list):
            extra = f" ($={res[k]['frac']}\\,s^*$, $s^*={res[k]['sStar']:.4f}$)" if k in res else ''
            bits.append(f"${k}={vec(v)}${extra}")
    if 'power' in prm:
        bits.append(f"$p={prm['power'][0]:g}$")
    names = [AX[a] for a in p['axes']]
    labels = p.get('labels') or names
    fr = f"\\textbf{{Frame}} $X,Y,Z,N={','.join(labels)}$"
    if p.get('rotate'):
        fr += ' (rotated by $30^\\circ$ in the plane of $j,l$)'
    bits.append(fr)
    cen = p.get('center')
    if cen and any(abs(x) > 1e-12 for x in cen):
        bits.append(f"center ${vec(cen, 2)}$")
    bits.append(f"half-extent {p.get('extent', 1.4):g}")
    bits.append(f"{p.get('maxiter', 20)} iterations")
    oc = p.get('outside') or {}
    cname = COLOR.get((oc.get('file'), oc.get('entry')), lambda q: oc.get('entry', ''))(oc.get('params') or {})
    bits.append(f"\\textbf{{Coloring}} {cname}, gradient {p.get('gradient', '')}")
    for t in p.get('transforms') or []:
        tp = ', '.join(f"{k}$={v}$" for k, v in (t.get('params') or {}).items())
        bits.append(f"\\textbf{{Mapping}} \\texttt{{{t['entry']}}}" + (f" ({tp})" if tp else ''))
    return '{\\footnotesize ' + ' $\\cdot$ '.join(bits) + '}'


def plate_page(pid):
    p = plates[pid]
    t = TITLE.get(pid, p['slug'])
    c = COMMENT.get(pid, '\\emph{(commentary missing)}')
    return f"""\\subsection{{{pid}. {t}}}\\label{{pl:{pid}}}\\mbox{{}}\\par\\vspace{{0.5mm}}
\\noindent\\includegraphics[width=\\textwidth]{{../Images/{p['image']}}}\\par\\vspace{{1mm}}
\\noindent{params_line(p)}\\par\\vspace{{1mm}}
\\noindent{table(p)}\\par\\vspace{{2mm}}
{c.strip()}
\\clearpage
"""


def build():
    body = [FRONT]
    cur = None
    for pid in order:
        part = pid[0]
        if part != cur:
            cur = part
            body.append(f"\\section{{{PART_TITLES[part]}}}\\label{{part:{part}}}\n{PART_INTROS[part].strip()}\n")
        body.append(plate_page(pid))
    body.append(BACK)
    os.makedirs(OUT_DIR, exist_ok=True)
    open(TEX, 'w', encoding='utf-8').write('\n'.join(body))
    missing = [pid for pid in order if pid not in COMMENT]
    print(f'{TEX}: {len(order)} plates, commentary missing for {missing or "none"}')


def compile_pdf():
    for _ in range(3):
        r = subprocess.run(['pdflatex', '-interaction=nonstopmode', '-halt-on-error', os.path.basename(TEX)], cwd=OUT_DIR, capture_output=True, text=True, encoding='latin-1')
        if r.returncode != 0:
            print(r.stdout[-3000:])
            sys.exit(1)
    print('compiled', TEX.replace('.tex', '.pdf'))


if __name__ == '__main__':
    build()
    if '--no-compile' not in sys.argv:
        compile_pdf()


==> anc/scripts/build_supplement_v2.py <==
"""Atlas_HF8D_4Slices - build_supplement_v2.py (version 2 of build_atlas_v1.py).

Purpose: assemble the atlas of version 2, the public supplement of the article Atlas_HF8D_4Slices_v2, from the recorded
runs and from the commentaries of version 2, then compile it with pdflatex. Differences from v1:
  - the plates R01-R17 of run_atlas_render_2026-09-30T07-23-18 form a new Part R;
  - the table of every plate comes from measure_v2.py (1e5 points per quarter, body share with 95% interval, exact
    symmetries J >= 0.9995, approximate symmetries 0.97 <= J < 0.9995 with the smallest index, dimension of the
    generated subalgebra); the plates of Part M, which measure_v2 does not measure, keep the render-time table of v1,
    marked as such;
  - front and back matter atlas_text_front_v2.py, part introductions atlas_text_parts_v2.py, commentaries
    atlas_text_plates_{1,2,3,R}_v2.py (checked against the images).
Input: the render runs below, the newest run_measure_v2_* (or --measure), the images in 1. Drafts/Images.
Output: 1. Drafts/Atlas_HF8D_4Slices/Atlas_HF8D_4Slices_Supplement_v2.tex (+ .pdf).
usage: python build_supplement_v2.py [--measure <run>] [--no-compile]
"""
import argparse
import json
import os
import subprocess
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
WS = os.path.abspath(os.path.join(HERE, '..', '..'))
RES = os.path.join(WS, '7. Results', 'Atlas_HF8D_4Slices')
RUNS = ['run_atlas_render_2026-09-29T17-56-41', 'run_atlas_render_2026-09-29T18-06-48', 'run_atlas_render_2026-09-30T07-23-18']
OUT_DIR = os.path.join(WS, '1. Drafts', 'Atlas_HF8D_4Slices')
TEX = os.path.join(OUT_DIR, 'Atlas_HF8D_4Slices_Supplement_v2.tex')
sys.path.insert(0, HERE)

from atlas_text_front_v2 import FRONT, BACK  # noqa: E402
from atlas_text_parts_v2 import PART_TITLES, PART_INTROS  # noqa: E402
import atlas_text_plates_1_v2 as T1  # noqa: E402
import atlas_text_plates_2_v2 as T2  # noqa: E402
import atlas_text_plates_3_v2 as T3  # noqa: E402
import atlas_text_plates_R_v2 as TR  # noqa: E402

COMMENT = {**T1.COMMENT, **T2.COMMENT, **T3.COMMENT, **TR.COMMENT}
TITLE = {**T1.TITLE, **T2.TITLE, **T3.TITLE, **TR.TITLE}
EXACT, APPROX = 0.9995, 0.97

ALG = {0: ('Octonions', 'cd', (-1, -1, -1)), 1: ('Split-octonions ($l^2=+1$)', 'cd', (-1, -1, 1)), 2: ('Split-octonions ($i^2=+1$)', 'cd', (1, -1, -1)),
       3: ('Semi-octonions ($l^2=0$)', 'cd', (-1, -1, 0)), 4: ('Para-octonions', 'para', (-1, -1, -1)), 5: ('Split para-octonions', 'para', (-1, -1, 1)),
       6: ('Okubo algebra', 'petersson', (-1, -1, -1)), 7: ('Split Okubo algebra', 'petersson', (-1, -1, 1))}
KINDS = ['cd', 'para', 'petersson']
KIND_TEX = {'cd': 'Cayley--Dickson', 'para': 'para-Hurwitz $\\bar x\\bar y$', 'petersson': 'Petersson'}
FORMULA = {
    'Julia8': '$z\\mapsto z\\diamond z+c$',
    'Mandel8': '$z\\mapsto z\\diamond z+c$, $c$ the sample point, $z_0=a$',
    'Bilateral8': '$z\\mapsto(a\\diamond z)\\diamond(z\\diamond b)+c$',
    'Sandwich8': '$z\\mapsto(z\\diamond a)\\diamond z+c$',
    'Cubic8': '$z\\mapsto(z\\diamond z)\\diamond z+c$',
    'Logistic8': '$z\\mapsto c\\diamond(z-z\\diamond z)$',
    'SineJulia8': '$z\\mapsto c\\,\\sin z$',
    'Mandelbar8': '$z\\mapsto\\overline{z\\diamond z}+c$, $c$ the sample point',
    'Julia': '$z\\mapsto z^{p}+c$ (\\texttt{Standard.ufm})',
}
COLOR = {
    ('HF8D.ucl', 'OrbitTrap8D'): lambda q: ['8D orbit trap (point)', '8D orbit trap (hyperplane $\\perp l$)', '8D orbit trap (7-sphere $r=0.6$)'][int(q.get('shape', 0))],
    ('HF8D.ucl', 'Smooth8D'): lambda q: 'smooth iteration count (8D norm)',
    ('HF8D.ucl', 'HiddenPart8D'): lambda q: ['hidden part (orbit average)', 'hidden part (final value)'][int(q.get('mode', 0))],
    ('Standard.ucl', 'Smooth'): lambda q: 'Ultra Fractal smooth (2D projection of $z$)',
    ('HyperFractal.ucl', 'QuaternionDirection'): lambda q: 'quaternion direction (4D, first four components)',
    ('HyperFractal.ucl', 'OrbitTrap4D'): lambda q: '4D orbit trap (first four components)',
}
AX = ['1', 'i', 'j', 'k', 'l', 'il', 'jl', 'kl']
UNI = {'ĉ': '\\hat c', 'v₁': 'v_1', 'v₂': 'v_2', 'c⊥': 'c^{\\perp}', '′': "'"}
DEGS = (180, 120, 90, 72, 60, 37)


def tex_name(s):
    s = UNI.get(s, s)
    for k, v in UNI.items():
        s = s.replace(k, v)
    return s.replace("'", "'")


def alg_line(prm):
    a = int(prm.get('hf8_algebra', 0))
    if a in ALG:
        name, kind, g = ALG[a]
        th = ', $\\theta=120^\\circ$' if kind == 'petersson' else ''
        return f"{name} ({KIND_TEX[kind]}, $\\gamma=({g[0]},{g[1]},{g[2]})${th})"
    kind = KINDS[int(prm.get('hf8_kind', 0))]
    g = (prm.get('hf8_g1', -1), prm.get('hf8_g2', -1), prm.get('hf8_g3', -1))
    th = f", $\\theta={float(prm.get('hf8_theta', 120)):g}^\\circ$" if kind == 'petersson' else ''
    return f"custom: {KIND_TEX[kind]}, $\\gamma=({g[0]:g},{g[1]:g},{g[2]:g})${th}"


def vec(v, nd=3):
    v = list(v) + [0] * (8 - len(v))
    return '(' + ',\\,\\allowbreak '.join(f"{x:.{nd}f}".rstrip('0').rstrip('.') if abs(x) > 5e-4 else '0' for x in v) + ')'


def sym_desc(names, J=None):
    """compact description of a set of transformation names; with J, the smallest index of the set"""
    if not names:
        return '--'
    s = set(names)
    out = []
    mir = ''.join(a for a in 'xyz' if f'M{a}' in s)
    if mir:
        out.append(f'$M$: {mir}')
    for a in 'xyz':
        angs = [d for d in DEGS if f'R{a}{d}' in s]
        if len(angs) == len(DEGS):
            out.append(f'$R_{a}$: all')
        elif angs:
            out.append(f'$R_{a}$: ' + ','.join(str(d) for d in angs))
    if 'P' in s:
        out.append('$P$')
    txt = '; '.join(out)
    if J is not None:
        txt += f" (min.\\ {min(J[k][0] for k in names):.3f})"
    return txt


def table_v2(p, m):
    perp = [p['names'][3], p['names'][2], p['names'][1], p['names'][0]]
    rows = []
    for q, Q in enumerate(m['quarters']):
        lo, hi = Q['vol_ci']
        rows.append(f"(${', '.join(tex_name(a) for a in Q['axes'])}$) $\\perp {tex_name(perp[q])}$ & {100 * Q['vol']:.1f}\\% {{\\scriptsize[{100 * max(lo, 0):.1f}, {100 * hi:.1f}]}} & "
                    f"{sym_desc(Q['exact'])} & {sym_desc(Q['approx'], Q['J'])} & {Q['closure']['dim']} \\\\")
    return ('{\\footnotesize\\begin{tabular}{@{}lllll@{}}\\toprule Slice (X, Y, Z) & Body [95\\%] & Exact ($J\\geq0.9995$) & Approximate ($0.97\\leq J<0.9995$) & Dim\\\\\\midrule\n'
            + '\n'.join(rows) + '\n\\bottomrule\\end{tabular}}')


def table_v1(p):
    """render-time table of version 1 (Part M): 2400 points, threshold 0.97"""
    TH = 0.97
    rows = []
    perp = [p['names'][3], p['names'][2], p['names'][1], p['names'][0]]
    for q, s in enumerate(p['slices']):
        mir = ''.join(k[1] for k in ('Mx', 'My', 'Mz') if (s['sym'].get(k) or 0) >= TH) or '--'
        rot = sym_desc([k for k, v in s['sym'].items() if k.startswith('R') and (v or 0) >= TH])
        rows.append(f"(${', '.join(tex_name(a) for a in s['axes'])}$) $\\perp {tex_name(perp[q])}$ & {s['vol'] * 100:.0f}\\% & {mir} & {rot} & {max(s['orbitDims']) if s['orbitDims'] else '--'} \\\\")
    return ('{\\footnotesize\\begin{tabular}{@{}lrlll@{}}\\toprule Slice (X, Y, Z) & Body & Mirrors & Rotations ($J\\geq0.97$) & Orbit span\\\\\\midrule\n'
            + '\n'.join(rows) + '\n\\bottomrule\\end{tabular}}\\par{\\scriptsize Render-time measurements of version~1 ($2400$ points, threshold $0.97$): indicative only (Remark~\\ref{rem:mappings}).}')


def params_line(p):
    prm = p['params']
    bits = [f"\\textbf{{Map}} {FORMULA.get(p['entry'], p['entry'])}", f"\\textbf{{Algebra}} {alg_line(prm)}"]
    res = p.get('resolved') or {}
    for k in ('c', 'a', 'b', 'seed'):
        v = res.get(k, {}).get('value') if k in res else prm.get(k)
        if isinstance(v, list):
            extra = f" ($={res[k]['frac']}\\,s^*$, $s^*={res[k]['sStar']:.4f}$)" if k in res else ''
            bits.append(f"${k}={vec(v)}${extra}")
    if 'power' in prm:
        bits.append(f"$p={prm['power'][0]:g}$")
    labels = p.get('labels') or p.get('names') or [AX[a] for a in p['axes']]
    fr = f"\\textbf{{Frame}} $X,Y,Z,N={','.join(tex_name(x) for x in labels)}$"
    if p.get('rotate'):
        fr += ' (rotated by $30^\\circ$ in the plane of $j,l$)'
    if p.get('frame'):
        fr += ' (explicit orthonormal frame, see the commentary)'
    bits.append(fr)
    cen = p.get('center')
    if cen and any(abs(x) > 1e-12 for x in cen):
        bits.append(f"center ${vec(cen, 2)}$")
    bits.append(f"half-extent {p.get('extent', 1.4):g}")
    bits.append(f"{p.get('maxiter', 20)} iterations")
    oc = p.get('outside') or {}
    cname = COLOR.get((oc.get('file'), oc.get('entry')), lambda q: oc.get('entry', ''))(oc.get('params') or {})
    bits.append(f"\\textbf{{Coloring}} {cname}, gradient {p.get('gradient', '')}")
    for t in p.get('transforms') or []:
        tp = ', '.join(f"{k}$={v}$" for k, v in (t.get('params') or {}).items())
        bits.append(f"\\textbf{{Mapping}} \\texttt{{{t['entry']}}}" + (f" ({tp})" if tp else ''))
    return '{\\footnotesize ' + ' $\\cdot$ '.join(bits) + '}'


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--measure')
    ap.add_argument('--no-compile', action='store_true')
    a = ap.parse_args()
    mrun = a.measure or os.path.join(RES, sorted(d for d in os.listdir(RES) if d.startswith('run_measure_v2_'))[-1])
    meas = json.load(open(os.path.join(mrun, 'measurements.json'), encoding='utf-8'))
    plates, order = {}, []
    for r in RUNS:
        for p in json.load(open(os.path.join(RES, r, 'plates.json'), encoding='utf-8')):
            if p.get('error'):
                continue
            p['_run'] = r
            if p['id'] not in plates:
                order.append(p['id'])
            plates[p['id']] = p
    body = [FRONT.replace('@MEASURE_RUN@', '\\path{' + os.path.basename(mrun) + '}')]
    cur = None
    missing = []
    for pid in order:
        p = plates[pid]
        part = pid[0]
        if part != cur:
            cur = part
            body.append(f"\\section{{{PART_TITLES[part]}}}\\label{{part:{part}}}\n{PART_INTROS[part].strip()}\n")
        if pid not in COMMENT:
            missing.append(pid)
        tab = table_v2(p, meas[pid]) if pid in meas else table_v1(p)
        body.append(f"""\\subsection{{{pid}. {TITLE.get(pid, p['slug'])}}}\\label{{pl:{pid}}}\\mbox{{}}\\par\\vspace{{0.5mm}}
\\noindent\\includegraphics[width=\\textwidth]{{../Images/{p['image']}}}\\par\\vspace{{1mm}}
\\noindent{params_line(p)}\\par\\vspace{{1mm}}
\\noindent{tab}\\par\\vspace{{2mm}}
{COMMENT.get(pid, '').strip()}
\\clearpage
""")
    if missing:
        sys.exit(f'commentary missing for {missing}')
    body.append(BACK.replace('@MEASURE_RUN@', '\\path{' + os.path.basename(mrun) + '}'))
    open(TEX, 'w', encoding='utf-8').write('\n'.join(body))
    print(f'{TEX}: {len(order)} plates, {sum(pid in meas for pid in order)} with v2 measurements')
    if not a.no_compile:
        for _ in range(3):
            r = subprocess.run(['pdflatex', '-interaction=nonstopmode', '-halt-on-error', os.path.basename(TEX)], cwd=OUT_DIR, capture_output=True, text=True, encoding='latin-1')
            if r.returncode != 0:
                print(r.stdout[-4000:])
                sys.exit(1)
        warn = [ln for ln in r.stdout.splitlines() if 'undefined' in ln.lower() or 'multiply' in ln.lower()]
        print('compiled', TEX.replace('.tex', '.pdf'), '\n'.join(warn[:30]))


if __name__ == '__main__':
    main()


==> anc/scripts/compare_gpu_v1.py <==
"""Atlas_HF8D_4Slices - compare_gpu_v1.py (version 1).

Purpose: the external validation of the renderer asked by the referee report of 2026-09-30 (section 4). For every plane
section rendered by validate_gpu_v1.mjs it compares four inside/outside masks of the seed-0 Mandelbrot set on the same
pixel centres:
  GPU      HyperFractal 8D 1.0, WebGL2, float32 (validate_gpu_v1.mjs);
  CPU      the application's double-precision CPU kernel (validate_gpu_v1.mjs);
  numpy    an independent double-precision iteration in R^8 (hf8np_v1.py);
  closed   the closed form of Theorem B: zeta(c) in the tricorn, with |zeta|^2 = n(c), 2 Re zeta^3 = n(c, c*c)
           (compact algebras); for the split Okubo algebra the planar model of span(c, c*c) (tricorn for Delta > 0,
           hyperbolic tricorn for Delta < 0), iterated in the plane and tested on the pulled-back point of R^8.
Input: a run directory of validate_gpu_v1.mjs.
Output: 7. Results/Atlas_HF8D_4Slices/run_compare_gpu_<timestamp>/ (results.json, diff_<case>.png, manifest.json).
usage: python compare_gpu_v1.py "7. Results/Atlas_HF8D_4Slices/run_validate_gpu_<timestamp>"
"""
import datetime
import hashlib
import json
import os
import platform
import sys

import numpy as np
from PIL import Image

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from hf8np_v1 import WS, Algebra, escape, norm, polar  # noqa: E402

ALG = {4: Algebra('para'), 6: Algebra('petersson'), 7: Algebra('petersson', (-1., -1., 1.))}


def points(cs):
    N = cs['size']
    xi = 2 * (np.arange(N) + 0.5) / N - 1
    eta = 1 - 2 * (np.arange(N) + 0.5) / N
    XI, ETA = np.meshgrid(xi, eta)  # row = py, column = px
    return np.array(cs['origin'])[None, :] + XI.reshape(-1, 1) * np.array(cs['ax'])[None, :] + ETA.reshape(-1, 1) * np.array(cs['ay'])[None, :]


def closed_form(X, A, maxiter, bail=100.):
    """Theorem B (and its split version): membership from the planar model of span(c, c*c), escape on the pulled-back point"""
    d = A.mul(X, X)
    n, K = norm(X, A.g), polar(X, d, A.g)
    D = 4 * n ** 3 - K * K
    m = len(X)
    z1 = np.zeros((m, 2))
    z2 = np.zeros((m, 2))
    ell = D > 0
    # elliptic: zeta in C, the model product is conj(z) conj(w)
    r = np.sqrt(np.maximum(n[ell], 0))
    ang = np.arccos(np.clip(K[ell] / np.maximum(2 * r ** 3, 1e-300), -1, 1)) / 3
    zeta = r * np.exp(1j * ang)
    z1[ell] = np.column_stack([zeta.real, zeta.imag])
    z2[ell] = np.column_stack([(np.conj(zeta) ** 2).real, (np.conj(zeta) ** 2).imag])
    # hyperbolic: zeta = x + y e with e^2 = +1, 8 x^3 - 6 n x - K = 0, y^2 = x^2 - n
    hyp = ~ell
    for k in np.nonzero(hyp)[0]:
        xs = [q.real for q in np.roots([8., 0., -6 * n[k], -K[k]]) if abs(q.imag) < 1e-9 and q.real ** 2 >= n[k] - 1e-12]
        x = xs[0] if xs else 0.
        y = np.sqrt(max(x * x - n[k], 0.))
        z1[k] = [x, y]
        z2[k] = [x * x + y * y, -2 * x * y]
    det = z1[:, 0] * z2[:, 1] - z1[:, 1] * z2[:, 0]
    ok = np.abs(det) > 1e-14
    inv = np.zeros((m, 2, 2))
    inv[ok, 0, 0], inv[ok, 0, 1] = z2[ok, 1] / det[ok], -z2[ok, 0] / det[ok]
    inv[ok, 1, 0], inv[ok, 1, 1] = -z1[ok, 1] / det[ok], z1[ok, 0] / det[ok]
    G = np.stack([(X * X).sum(1), (X * d).sum(1), (d * d).sum(1)], 1)  # Gram matrix of (c, c*c)
    sgn = np.where(ell, -1., 1.)  # z^2 of the conjugate: (x^2 -/+ y^2, -2 x y)
    z = np.zeros((m, 2))
    n_esc = np.full(m, maxiter + 1)
    alive = ok.copy()
    for it in range(1, maxiter + 1):
        idx = np.nonzero(alive)[0]
        if not len(idx):
            break
        zz = z[idx]
        zz = np.column_stack([zz[:, 0] ** 2 + sgn[idx] * zz[:, 1] ** 2, -2 * zz[:, 0] * zz[:, 1]]) + z1[idx]
        z[idx] = zz
        ab = np.einsum('kij,kj->ki', inv[idx], zz)
        e8 = ab[:, 0] ** 2 * G[idx, 0] + 2 * ab[:, 0] * ab[:, 1] * G[idx, 1] + ab[:, 1] ** 2 * G[idx, 2]
        with np.errstate(invalid='ignore'):
            esc = ~(e8 <= bail)
        n_esc[idx[esc]] = it
        alive[idx[esc]] = False
    return n_esc > maxiter, ~ok, ell


def main():
    run = os.path.abspath(sys.argv[1])
    cases = json.load(open(os.path.join(run, 'cases.json'), encoding='utf-8'))
    stamp = datetime.datetime.now(datetime.timezone.utc).strftime('%Y-%m-%dT%H-%M-%S')
    out = os.path.join(WS, '7. Results', 'Atlas_HF8D_4Slices', f'run_compare_gpu_{stamp}')
    os.makedirs(out, exist_ok=True)
    res = {}
    for cs in cases:
        if cs.get('error'):
            continue
        N, mi = cs['size'], cs['maxiter']
        X = points(cs)
        A = ALG[cs['algebra']]
        gpu = np.array(Image.open(os.path.join(run, f"gpu_{cs['id']}.png")).convert('L')).reshape(-1) < 128
        cpu = np.array(Image.open(os.path.join(run, f"cpu_{cs['id']}.png")).convert('L')).reshape(-1) < 128
        npy = escape('Mandel8', {}, A, X, mi)[0] > mi
        cf, degenerate, ell = closed_form(X, A, mi)
        masks = {'gpu': gpu, 'cpu': cpu, 'numpy': npy, 'closed': cf}
        agree = {f'{a}={b}': int((masks[a] == masks[b]).sum()) for i, a in enumerate(masks) for b in list(masks)[i + 1:]}
        res[cs['id']] = {'pixels': N * N, 'inside': {k: int(v.sum()) for k, v in masks.items()}, 'agreement': agree,
                         'agreement_share': {k: v / (N * N) for k, v in agree.items()}, 'degenerate_pixels': int(degenerate.sum()),
                         'Delta<0 pixels': int((~ell).sum())}
        # difference image: white outside in all, black inside in all, red closed-only, blue GPU-only, green other
        img = np.full((N * N, 3), 255, np.uint8)
        img[gpu & cf] = 0
        img[cf & ~gpu] = [220, 30, 30]
        img[gpu & ~cf] = [30, 60, 220]
        Image.fromarray(img.reshape(N, N, 3)).save(os.path.join(out, f"diff_{cs['id']}.png"))
        Image.fromarray(np.where(cf, 0, 255).astype(np.uint8).reshape(N, N)).save(os.path.join(out, f"closed_{cs['id']}.png"))
        print(cs['id'], res[cs['id']]['inside'], {k: round(v, 5) for k, v in res[cs['id']]['agreement_share'].items()})
    with open(os.path.join(out, 'results.json'), 'w', encoding='utf-8') as f:
        json.dump(res, f, indent=1)
    sha = lambda p: hashlib.sha256(open(p, 'rb').read()).hexdigest()  # noqa: E731
    concl = [f"{k}: GPU = closed form on {v['agreement']['gpu=closed']} of {v['pixels']} pixels; numpy = closed form on {v['agreement']['numpy=closed']}; GPU = CPU on {v['agreement']['gpu=cpu']}" for k, v in res.items()]
    manifest = {'script': 'compare_gpu_v1.py', 'version': 1, 'timestamp': stamp, 'command': f'python "2. Scripts/Atlas_HF8D_4Slices/compare_gpu_v1.py" "{os.path.relpath(run, WS)}"',
                'environment': {'python': sys.version.split()[0], 'numpy': np.__version__, 'platform': platform.platform()},
                'inputs': {'validate_gpu_run': os.path.relpath(run, WS), 'cases.json': sha(os.path.join(run, 'cases.json')), 'hf8np_v1.py': sha(os.path.join(HERE, 'hf8np_v1.py')), 'compare_gpu_v1.py': sha(os.path.abspath(__file__))},
                'outputs': [{'file': f, 'sha256': sha(os.path.join(out, f))} for f in sorted(os.listdir(out))],
                'conclusions': concl,
                'limitations': ['The closed form is evaluated in double precision with the same bailout (100) and number of iterations as the renderer; disagreements are expected only at pixels whose orbit escapes or not within rounding of the threshold.',
                                'For the split Okubo algebra the direct iterations in R^8 (GPU, CPU, numpy) can leave the invariant plane span(c, c*c) by rounding (transverse instability, verify_theory_v2.py R8); the planar model is the exact dynamics.']}
    with open(os.path.join(out, 'manifest.json'), 'w', encoding='utf-8') as f:
        json.dump(manifest, f, indent=1)
    print('results:', out)


if __name__ == '__main__':
    main()


==> anc/scripts/digest_v2.py <==
"""Atlas_HF8D_4Slices - digest_v2.py (version 2 of summarize_v1.py): a per-plate digest of the measurements of
measure_v2.py, for writing and checking the commentaries.
Input: the newest run_measure_v2_* in 7. Results/Atlas_HF8D_4Slices, or, while that run is being computed, the job
       cache of measure_v2.py (<temp>/atlas_measure_v2_cache).
Output: text on stdout (no files).
usage: python digest_v2.py A01 A07 ...     (plates without v2 measurements are reported as 'not yet measured')
       python digest_v2.py --v1 M01 ...     (the render-time measurements of version 1: 2400 points, threshold 0.97)
"""
RUNS_V1 = ['run_atlas_render_2026-09-29T17-56-41', 'run_atlas_render_2026-09-29T18-06-48', 'run_atlas_render_2026-09-30T07-23-18']
import json
import os
import sys
import tempfile

HERE = os.path.dirname(os.path.abspath(__file__))
RES = os.path.join(HERE, '..', '..', '7. Results', 'Atlas_HF8D_4Slices')
CACHE = os.path.join(tempfile.gettempdir(), 'atlas_measure_v2_cache')


def load(pid):
    runs = sorted(d for d in os.listdir(RES) if d.startswith('run_measure_v2_'))
    if runs:
        m = json.load(open(os.path.join(RES, runs[-1], 'measurements.json'), encoding='utf-8'))
        if pid in m:
            return m[pid], runs[-1]
    f = os.path.join(CACHE, f'plate__{pid}.json')
    if os.path.exists(f):
        return json.load(open(f, encoding='utf-8'))['result'], 'cache'
    return None, None


def main_v1(ids):
    plates = {}
    for r in RUNS_V1:
        for p in json.load(open(os.path.join(RES, r, 'plates.json'), encoding='utf-8')):
            plates[p['id']] = p
    for pid in ids:
        p = plates[pid]
        print(f"{pid} [render-time v1, 2400 points] entry {p['entry']}, {p.get('maxiter', 20)} iterations")
        for s in p['slices']:
            sym = ', '.join(f'{k} {v:.2f}' for k, v in s['sym'].items() if (v or 0) >= 0.97) or '-'
            print(f"  ({','.join(s['axes'])}): body {100 * s['vol']:.0f}%  orbit span {max(s['orbitDims']) if s['orbitDims'] else '-'}  J>=0.97: {sym}")
        print()


def main():
    if sys.argv[1:2] == ['--v1']:
        return main_v1(sys.argv[2:])
    for pid in sys.argv[1:]:
        m, src = load(pid)
        if m is None:
            print(f'{pid}: not yet measured (v2); Part M plates are never measured in v2\n')
            continue
        print(f"{pid} [{src}] entry {m['entry']}, algebra {m['algebra']}, {m['maxiter']} iterations, half-extent {m['extent']}")
        for Q in m['quarters']:
            ex = ', '.join(Q['exact']) or '-'
            ap = ', '.join(f"{k} {Q['J'][k][0]:.3f}" for k in Q['approx']) or '-'
            best_non = sorted(((v[0], k) for k, v in Q['J'].items() if v[0] < 0.97), reverse=True)[:3]
            print(f"  ({','.join(Q['axes'])}): body {100 * Q['vol']:.1f}%  dim {Q['closure']['dim']} ({Q['closure']['kind']})")
            print(f"     exact: {ex}")
            print(f"     approx: {ap}")
            print(f"     highest below 0.97: {', '.join(f'{k} {v:.3f}' for v, k in best_non) or '-'}")
        print()


if __name__ == '__main__':
    main()


==> anc/scripts/figures_v2.py <==
"""Atlas_HF8D_4Slices - figures_v2.py (version 2 of the figures; the plates themselves are rendered by
atlas_render_v1/v2.mjs).

Purpose: the figures of version 2 of the article, asked by the referee report of 2026-09-30 (section 7bis):
  fig_orbit_space      C3: the plane of the invariants (n, K) coloured by the escape time of the planar model (tricorn
                       for Delta > 0, hyperbolic tricorn for Delta < 0): the "mother figure" of all seed-0 Mandelbrot
                       sets of symmetric composition algebras;
  fig_validation       C1/C2: the tricorn (plane (1, i)), the Okubo set in the plane (1, l) from the closed form and from
                       the GPU renderer, and their difference (runs of validate_gpu_v1 / compare_gpu_v1);
  fig_cubic_sphere     C4: the cubic invariant K / (2 n^{3/2}) on the unit sphere of the section (1, j, l) of the Okubo
                       algebra (three lobes of each sign) and, for comparison, of the para-octonions;
  fig_split            C5: the seed-0 Mandelbrot set of the split Okubo algebra in the plane (1, l): the sign of Delta, the
                       exact membership (planar model) and the points lost by double precision (transverse instability);
  fig_orbits           D1: an Okubo orbit projected on C, V1, V2, V3 (c = c_A);
  fig_dimension        D2: the dimension of the o-subalgebra generated by z0 and c_A on four planes of the Okubo algebra,
                       over the filled Julia set;
  fig_jaccard_curves   D3: the Jaccard index against the rotation angle (measure_v2 curves.json);
  fig_wall_strip       the quarter (j, l, jl) of plates R05-R08 (arg c = 100, 110.4, 115, 120 degrees);
  fig_theta_strip      the quarter (j, l, i) of C02, R13, R14, R15, C03, R16 (theta = 0, 30, 60, 90, 120, 150 degrees);
  fig_kaplansky        the null test: plates J01 (16 iterations), J02 and R17 (20 iterations) and their differences.
Inputs: the recorded runs named in RUNS below.
Output: 7. Results/Atlas_HF8D_4Slices/run_figures_v2_<timestamp>/ (PNG figures, figures.json, manifest.json); every
        figure is also copied to 1. Drafts/Images/Fig2_<name>.png for the draft.
usage: python figures_v2.py --measure "7. Results/Atlas_HF8D_4Slices/run_measure_v2_<timestamp>"
"""
import argparse
import datetime
import hashlib
import json
import os
import platform
import shutil
import sys

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt  # noqa: E402
import numpy as np  # noqa: E402
from PIL import Image  # noqa: E402

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from hf8np_v1 import AX, WS, Algebra, escape, inside, norm, polar, vec8  # noqa: E402

RES = os.path.join(WS, '7. Results', 'Atlas_HF8D_4Slices')
IMGS = os.path.join(WS, '1. Drafts', 'Images')
RUNS = {'validate_gpu': 'run_validate_gpu_2026-09-30T07-29-55', 'compare_gpu': 'run_compare_gpu_2026-09-30T07-31-48'}
OK = Algebra('petersson')
SO = Algebra('petersson', (-1., -1., 1.))
cA = vec8([-0.085988, 0.230939])
plt.rcParams.update({'font.size': 9, 'font.family': 'serif', 'mathtext.fontset': 'cm'})
INFO = {}


def mandelbar_escape_grid(zeta, maxiter, bail=100.):
    z = np.zeros_like(zeta)
    n = np.full(zeta.shape, maxiter + 1)
    alive = np.ones(zeta.shape, bool)
    for it in range(1, maxiter + 1):
        z[alive] = np.conj(z[alive]) ** 2 + zeta[alive]
        esc = alive & ~(np.abs(z) ** 2 <= bail)
        n[esc] = it
        alive &= ~esc
    return n


def hyp_escape_grid(x, y, maxiter, bail=100.):
    zx, zy = np.zeros_like(x), np.zeros_like(y)
    n = np.full(x.shape, maxiter + 1)
    alive = np.ones(x.shape, bool)
    for it in range(1, maxiter + 1):
        a, b = zx[alive], zy[alive]
        zx[alive], zy[alive] = a * a + b * b + x[alive], -2 * a * b + y[alive]
        esc = alive & ~(zx * zx + zy * zy <= bail)
        n[esc] = it
        alive &= ~esc
    return n


def zeta_from(nn, K):
    """planar parameter from the invariants: (kind, x, y) with kind 1 elliptic (complex), -1 hyperbolic (split-complex)"""
    D = 4 * nn ** 3 - K ** 2
    x, y = np.zeros_like(nn), np.zeros_like(nn)
    ell = D > 0
    r = np.sqrt(np.maximum(nn, 0))
    ang = np.arccos(np.clip(K / np.maximum(2 * r ** 3, 1e-300), -1, 1)) / 3
    x[ell], y[ell] = (r * np.cos(ang))[ell], (r * np.sin(ang))[ell]
    for idx in zip(*np.nonzero(~ell)):
        rts = [q.real for q in np.roots([8., 0., -6 * nn[idx], -K[idx]]) if abs(q.imag) < 1e-9 and q.real ** 2 >= nn[idx] - 1e-12]
        if rts:
            x[idx] = rts[0]
            y[idx] = np.sqrt(max(rts[0] ** 2 - nn[idx], 0))
    return ell, x, y


def shade(esc, maxiter, region):
    """RGB image: white outside the region, black for bounded orbits, a blue scale for the escape time"""
    rgb = np.ones(esc.shape + (3,))
    t = np.log(np.minimum(esc, maxiter)) / np.log(maxiter)
    col = plt.cm.YlGnBu(0.15 + 0.8 * t)[..., :3]
    rgb[region] = col[region]
    rgb[region & (esc > maxiter)] = 0
    return rgb


def fig_orbit_space(out):
    fig, axs = plt.subplots(1, 2, figsize=(7.2, 3.1))
    N = 600
    ext = (0, 1.1, -2.4, 2.4)
    nn, K = np.meshgrid(np.linspace(ext[0], ext[1], N), np.linspace(ext[2], ext[3], N))
    D = 4 * nn ** 3 - K ** 2
    r = np.sqrt(nn)
    zeta = r * np.exp(1j * np.arccos(np.clip(K / np.maximum(2 * r ** 3, 1e-300), -1, 1)) / 3)
    esc = mandelbar_escape_grid(zeta, 100)
    axs[0].imshow(shade(esc, 100, D >= 0), origin='lower', extent=ext, aspect='auto')
    t = np.linspace(0, 1.1, 300)
    for sg in (1, -1):
        axs[0].plot(t, sg * 2 * t ** 1.5, color='firebrick', lw=0.8)
    axs[0].set_xlim(ext[0], ext[1])
    axs[0].set_ylim(ext[2], ext[3])
    axs[0].set_xlabel(r'$\mathrm{n}(c)$')
    axs[0].set_ylabel(r'$K=\mathrm{n}(c,c\diamond c)$')
    axs[0].set_title(r'compact: $K^2\leq 4\mathrm{n}^3$, tricorn', fontsize=9)
    N2 = 360
    ext2 = (-1.0, 1.1, -2.4, 2.4)
    nn2, K2 = np.meshgrid(np.linspace(ext2[0], ext2[1], N2), np.linspace(ext2[2], ext2[3], N2))
    ell, x, y = zeta_from(nn2, K2)
    e1 = mandelbar_escape_grid(x + 1j * y, 100)
    e2 = hyp_escape_grid(x, y, 100)
    esc2 = np.where(ell, e1, e2)
    axs[1].imshow(shade(esc2, 100, np.ones_like(ell)), origin='lower', extent=ext2, aspect='auto')
    t = np.linspace(0, 1.1, 200)
    for sg in (1, -1):
        axs[1].plot(t, sg * 2 * t ** 1.5, color='firebrick', lw=0.8)
    axs[1].set_xlim(ext2[0], ext2[1])
    axs[1].set_ylim(ext2[2], ext2[3])
    axs[1].set_xlabel(r'$\mathrm{n}(c)$')
    axs[1].set_title(r'split: tricorn ($\Delta>0$), hyperbolic tricorn ($\Delta<0$)', fontsize=9)
    for ax in axs:
        ax.tick_params(labelsize=7)
    fig.tight_layout()
    fig.savefig(out, dpi=220)
    plt.close(fig)
    INFO['orbit_space'] = {'compact panel: share of the region K^2 <= 4 n^3 with bounded orbit (n <= 1.1)': float(((esc > 100) & (D >= 0)).sum() / max(1, (D >= 0).sum())),
                           'split panel: bounded share with Delta > 0, Delta < 0': [float(((esc2 > 100) & ell).sum() / max(1, ell.sum())), float(((esc2 > 100) & ~ell).sum() / max(1, (~ell).sum()))]}


def fig_validation(out):
    vg = os.path.join(RES, RUNS['validate_gpu'])
    cg = os.path.join(RES, RUNS['compare_gpu'])
    res = json.load(open(os.path.join(cg, 'results.json'), encoding='utf-8'))
    fig, axs = plt.subplots(1, 4, figsize=(7.4, 2.1))
    panels = [('closed_okubo_1_i.png', cg, r'tricorn: plane $(1,i)$'), ('closed_okubo_1_l.png', cg, r'closed form: plane $(1,l)$'),
              ('gpu_okubo_1_l.png', vg, r'GPU: plane $(1,l)$'), ('diff_okubo_1_l.png', cg, 'difference')]
    for ax, (f, d, t) in zip(axs, panels):
        im = np.array(Image.open(os.path.join(d, f)))
        ax.imshow(im, extent=(-1.9, 1.3, -1.6, 1.6), cmap='gray' if im.ndim == 2 else None, vmin=0, vmax=255)
        ax.set_title(t, fontsize=8)
        ax.tick_params(labelsize=6)
    fig.tight_layout()
    fig.savefig(out, dpi=220)
    plt.close(fig)
    INFO['validation'] = {k: v['agreement_share'] for k, v in res.items()}


def fig_cubic_sphere(out):
    """K / (2 n^{3/2}) on the unit sphere of the section (1, j, l): polar angle t from the axis of 1, longitude p in the
    plane (j, l)"""
    t, p = np.meshgrid(np.linspace(0, np.pi, 181), np.linspace(-np.pi, np.pi, 361), indexing='ij')
    C = np.zeros(t.shape + (8,))
    C[..., 0], C[..., 2], C[..., 4] = np.cos(t), np.sin(t) * np.cos(p), np.sin(t) * np.sin(p)
    fig, axs = plt.subplots(1, 2, figsize=(7.2, 2.4))
    for ax, (A, name) in zip(axs, [(OK, 'Okubo'), (Algebra('para'), 'para-octonions')]):
        flat = C.reshape(-1, 8)
        val = (polar(flat, A.mul(flat, flat), A.g) / (2 * norm(flat, A.g) ** 1.5)).reshape(t.shape)
        im = ax.imshow(val, origin='upper', extent=(-180, 180, 180, 0), cmap='coolwarm', vmin=-1, vmax=1, aspect='auto')
        ax.contour(np.degrees(p), np.degrees(t), val, levels=[-0.5, 0, 0.5], colors='k', linewidths=0.4)
        ax.set_title(f'{name}: ' + r'$K/2\mathrm{n}^{3/2}$ on the sphere of $(1,j,l)$', fontsize=8)
        ax.set_xlabel(r'longitude in the plane $(j,l)$ (degrees)', fontsize=7)
        ax.set_ylabel(r'angle from $1$ (degrees)', fontsize=7)
        ax.tick_params(labelsize=6)
        loc_max = int(((val > 0.99) & (np.roll(val, 1, 1) <= val) & (np.roll(val, -1, 1) <= val)).sum())
        INFO.setdefault('cubic_sphere', {})[name] = {'min': float(val.min()), 'max': float(val.max()), 'grid points with value > 0.99': int((val > 0.99).sum()), 'lat-long local maxima > 0.99': loc_max}
    fig.colorbar(im, ax=axs, fraction=0.02, pad=0.02).ax.tick_params(labelsize=6)
    fig.savefig(out, dpi=220, bbox_inches='tight')
    plt.close(fig)


def fig_split(out):
    N = 260
    xs = np.linspace(-1.9, 1.1, N)
    ys = np.linspace(-1.5, 1.5, N)
    Xg, Yg = np.meshgrid(xs, ys)
    # a generic plane (1, u) with u imaginary (a plane (1, l) is not generic: no transverse instability occurs there)
    u = np.array([0.0, -0.23, -0.53, -0.55, 0.2, 0.39, -0.06, -0.42])
    u /= np.linalg.norm(u)
    C = Xg.reshape(-1, 1) * vec8([1.]) + Yg.reshape(-1, 1) * u
    d = SO.mul(C, C)
    nn, K = norm(C, SO.g), polar(C, d, SO.g)
    D = 4 * nn ** 3 - K ** 2
    ell, x, y = zeta_from(nn, K)
    # exact membership from the planar model with the pulled-back Euclidean bailout (1000 iterations)
    sys.path.insert(0, HERE)
    import compare_gpu_v1 as cmp  # noqa: E402
    exact, degenerate, _ = cmp.closed_form(C, SO, 1000, bail=1e12)
    double = inside('Mandel8', {}, SO, C, 200)
    fig, axs = plt.subplots(1, 3, figsize=(7.4, 2.5))
    axs[0].imshow(np.sign(D).reshape(N, N), origin='lower', extent=(xs[0], xs[-1], ys[0], ys[-1]), cmap='coolwarm', vmin=-1.5, vmax=1.5)
    axs[0].set_title(r'sign of $\Delta=4\mathrm{n}^3-K^2$', fontsize=8)
    axs[1].imshow(exact.reshape(N, N), origin='lower', extent=(xs[0], xs[-1], ys[0], ys[-1]), cmap='Greys')
    axs[1].set_title(r'$\mathcal{M}_0$ (planar model)', fontsize=8)
    lost = (exact & ~double).reshape(N, N)
    rgb = np.ones((N, N, 3))
    rgb[(exact & double).reshape(N, N)] = 0
    rgb[lost] = [0.85, 0.1, 0.1]
    rgb[(double & ~exact).reshape(N, N)] = [0.1, 0.3, 0.9]
    axs[2].imshow(rgb, origin='lower', extent=(xs[0], xs[-1], ys[0], ys[-1]))
    axs[2].set_title('double precision in $\\mathbb{R}^8$', fontsize=8)
    for ax in axs:
        ax.set_xlabel('1', fontsize=7)
        ax.set_ylabel('u', fontsize=7)
        ax.tick_params(labelsize=6)
    fig.tight_layout()
    fig.savefig(out, dpi=220)
    plt.close(fig)
    INFO['split'] = {'plane': ['1', u.round(6).tolist()], 'pixels': N * N, 'Delta<0 share': float((D < 0).mean()), 'exact bounded': int(exact.sum()), 'double bounded (200 it, bailout 100)': int(double.sum()),
                     'exact but escaping in double': int((exact & ~double).sum()), 'double but not exact': int((double & ~exact).sum()), 'degenerate': int(degenerate.sum())}


def fig_orbits(out):
    rng = np.random.default_rng(3)
    for _ in range(200):
        z = vec8([rng.normal() * 0.3, 0, *rng.normal(size=6) * 0.35])
        orb = [z]
        for _ in range(120):
            orb.append(OK.sqr(orb[-1]) + cA)
        orb = np.array(orb)
        if np.all(np.isfinite(orb)) and (orb ** 2).sum(1).max() < 100:
            break
    fig, axs = plt.subplots(1, 5, figsize=(7.6, 1.9), gridspec_kw={'width_ratios': [1, 1, 1, 1, 1.6]})
    for ax, (a, b, t) in zip(axs, [(0, 1, r'$C=\langle 1,i\rangle$'), (2, 3, r'$V_1=\langle j,k\rangle$'), (4, 5, r'$V_2=\langle l,il\rangle$'), (6, 7, r'$V_3=\langle jl,kl\rangle$')]):
        ax.plot(orb[:40, a], orb[:40, b], '-', lw=0.4, color='0.6')
        ax.plot(orb[:40, a], orb[:40, b], '.', ms=2, color='k')
        ax.set_title(t, fontsize=8)
        ax.set_aspect('equal')
        ax.tick_params(labelsize=5)
    radii = np.sqrt(orb[:, 2::2][:, :3] ** 2 + orb[:, 3::2][:, :3] ** 2)
    for k, col in enumerate(['tab:red', 'tab:green', 'tab:blue']):
        axs[4].semilogy(np.maximum(radii[:, k], 1e-30), color=col, lw=0.9, label=f'$V_{k + 1}$')
    axs[4].set_xlabel('iteration', fontsize=7)
    axs[4].set_title('radius in the root planes', fontsize=8)
    axs[4].legend(fontsize=6)
    axs[4].tick_params(labelsize=6)
    fig.tight_layout()
    fig.savefig(out, dpi=220)
    plt.close(fig)
    rates = [float(np.polyfit(np.arange(20, 100), np.log(np.maximum(radii[20:100, k], 1e-300)), 1)[0]) for k in range(3)]
    INFO['orbits'] = {'z0': orb[0].tolist(), 'mean log-decay per iteration of the radius in V1, V2, V3 (iterations 20-100)': rates}


def fig_dimension(out):
    import measure_v2 as mv  # noqa: E402
    N = 70
    planes = [(('1', 'j'), None), (('1', 'l'), None), (('j', 'l'), None), (('l', 'il'), None)]
    fig, axs = plt.subplots(1, 4, figsize=(7.4, 2.1))
    INFO['dimension'] = {}
    for ax, ((p, q), _) in zip(axs, planes):
        s = np.linspace(-1.3, 1.3, N)
        dims = np.zeros((N, N))
        ins = np.zeros((N, N), bool)
        for a, xa in enumerate(s):
            for b, xb in enumerate(s):
                z = np.zeros(8)
                z[AX.index(p)], z[AX.index(q)] = xa, xb
                dims[b, a] = mv.closure_dim([OK.circ], [], [z, cA])
        Z = np.zeros((N * N, 8))
        G1, G2 = np.meshgrid(s, s)
        Z[:, AX.index(p)], Z[:, AX.index(q)] = G1.ravel(), G2.ravel()
        ins = inside('Julia8', {'c': list(cA)}, OK, Z, 20).reshape(N, N)
        im = ax.imshow(np.where(ins, dims, np.nan), origin='lower', extent=(s[0], s[-1], s[0], s[-1]), cmap='viridis', vmin=1, vmax=8)
        ax.contour(G1, G2, ins.astype(float), levels=[0.5], colors='k', linewidths=0.4)
        ax.set_title(f'plane $({p},{q})$', fontsize=8)
        ax.tick_params(labelsize=6)
        vals, cnt = np.unique(dims[ins], return_counts=True)
        INFO['dimension'][f'({p},{q})'] = {str(int(v)): int(c) for v, c in zip(vals, cnt)}
    fig.colorbar(im, ax=axs, fraction=0.02, pad=0.02).ax.tick_params(labelsize=6)
    fig.savefig(out, dpi=220, bbox_inches='tight')
    plt.close(fig)


def fig_jaccard_curves(out, measure):
    crv = json.load(open(os.path.join(measure, 'curves.json'), encoding='utf-8'))
    fig, ax = plt.subplots(figsize=(6.2, 3.0))
    for label, d in crv.items():
        ax.plot(d['angles'], d['J'], lw=1.0, label=label)
    ax.set_xlabel('rotation angle (degrees)')
    ax.set_ylabel('Jaccard index')
    ax.set_ylim(0.84, 1.005)
    ax.legend(fontsize=6, loc='lower left')
    ax.grid(alpha=0.3)
    fig.tight_layout()
    fig.savefig(out, dpi=220)
    plt.close(fig)
    INFO['jaccard_curves'] = {k: {'min J': min(v['J']), 'J at 180': v['J'][-1]} for k, v in crv.items()}


def quarter(img_name, q):
    im = Image.open(os.path.join(IMGS, img_name))
    W, H = im.size
    x0, y0 = (q % 2) * W // 2, (q // 2) * H // 2
    return np.array(im.crop((x0, y0, x0 + W // 2, y0 + H // 2)))


def strip(out, items, q, titles):
    fig, axs = plt.subplots(1, len(items), figsize=(1.28 * len(items), 1.2))
    for ax, name, t in zip(axs, items, titles):
        ax.imshow(quarter(name, q))
        ax.set_title(t, fontsize=7)
        ax.axis('off')
    fig.tight_layout(pad=0.2)
    fig.savefig(out, dpi=300)
    plt.close(fig)


def wall_titles():
    """arg c and the Jaccard index of the rotation by 90 degrees about jl in the section (j, l, jl) (5e4 points)"""
    rng = np.random.default_rng(21)
    from hf8np_v1 import ball_points  # noqa: E402
    pts = ball_points(50000, rng) * 0.95 * 1.4
    E = np.zeros((3, 8))
    E[0, 2], E[1, 4], E[2, 6] = 1, 1, 1
    q = pts.copy()
    q[:, 0], q[:, 1] = -pts[:, 1], pts[:, 0]
    rA = np.hypot(cA[0], cA[1])
    titles, vals = [], {}
    for deg in (100, 110.42, 115, 120):
        c = list(vec8([rA * np.cos(np.radians(deg)), rA * np.sin(np.radians(deg))]))
        a = inside('Julia8', {'c': c}, OK, pts @ E, 20)
        b = inside('Julia8', {'c': c}, OK, q @ E, 20)
        J = float((a & b).sum() / (a | b).sum())
        vals[str(deg)] = J
        titles.append(f'${deg:g}^\\circ$, $J={J:.3f}$')
    INFO['wall_strip_jaccard_rot90_about_jl'] = vals
    return titles


def find(pid):
    return next(f for f in os.listdir(IMGS) if f.startswith(f'Atlas_{pid}_'))


def fig_kaplansky(out):
    a, b, c = (np.asarray(Image.open(os.path.join(IMGS, find(p)))).astype(float) for p in ('J01', 'J02', 'R17'))
    d1, d2 = np.abs(a - b).mean(2), np.abs(c - b).mean(2)
    fig, axs = plt.subplots(1, 2, figsize=(6.0, 2.1))
    axs[0].imshow(d1, cmap='inferno', vmin=0, vmax=60)
    axs[0].set_title('|J01 - J02| (16 vs 20 iterations)', fontsize=7)
    axs[1].imshow(d2, cmap='inferno', vmin=0, vmax=60)
    axs[1].set_title('|R17 - J02| (20 iterations both)', fontsize=7)
    for ax in axs:
        ax.axis('off')
    fig.tight_layout()
    fig.savefig(out, dpi=220)
    plt.close(fig)
    INFO['kaplansky_images'] = {'mean |J01-J02|': float(d1.mean()), 'share of pixels |J01-J02| > 24': float((d1 > 24).mean()),
                                'mean |R17-J02|': float(d2.mean()), 'share of pixels |R17-J02| > 24': float((d2 > 24).mean())}


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--measure', required=True)
    args = ap.parse_args()
    measure = os.path.abspath(os.path.join(WS, args.measure)) if not os.path.isabs(args.measure) else args.measure
    stamp = datetime.datetime.now(datetime.timezone.utc).strftime('%Y-%m-%dT%H-%M-%S')
    out = os.path.join(RES, f'run_figures_v2_{stamp}')
    os.makedirs(out, exist_ok=True)
    jobs = [('orbit_space', lambda f: fig_orbit_space(f)), ('validation', lambda f: fig_validation(f)), ('cubic_sphere', lambda f: fig_cubic_sphere(f)),
            ('split', lambda f: fig_split(f)), ('orbits', lambda f: fig_orbits(f)), ('dimension', lambda f: fig_dimension(f)),
            ('jaccard_curves', lambda f: fig_jaccard_curves(f, measure)),
            ('wall_strip', lambda f: strip(f, [find(p) for p in ('R05', 'R06', 'R07', 'R08')], 0, wall_titles())),
            ('theta_strip', lambda f: strip(f, [find(p) for p in ('C02', 'R13', 'R14', 'R15', 'C03', 'R16')], 3, [r'$0^\circ$', r'$30^\circ$', r'$60^\circ$', r'$90^\circ$', r'$120^\circ$', r'$150^\circ$'])),
            ('kaplansky', lambda f: fig_kaplansky(f))]
    for name, job in jobs:
        f = os.path.join(out, f'Fig2_{name}.png')
        job(f)
        shutil.copy(f, os.path.join(IMGS, f'Fig2_{name}.png'))
        print('figure', name)
    with open(os.path.join(out, 'figures.json'), 'w', encoding='utf-8') as fh:
        json.dump(INFO, fh, indent=1)
    sha = lambda p: hashlib.sha256(open(p, 'rb').read()).hexdigest()  # noqa: E731
    manifest = {'script': 'figures_v2.py', 'version': 2, 'timestamp': stamp, 'command': f'python "2. Scripts/Atlas_HF8D_4Slices/figures_v2.py" --measure "{os.path.relpath(measure, WS)}"',
                'environment': {'python': sys.version.split()[0], 'numpy': np.__version__, 'matplotlib': matplotlib.__version__, 'platform': platform.platform()},
                'inputs': {'runs': list(RUNS.values()) + [os.path.basename(measure)], 'plate images': '1. Drafts/Images/Atlas_*.jpg (hashes in the manifests of the render runs)',
                           'figures_v2.py': sha(os.path.abspath(__file__)), 'hf8np_v1.py': sha(os.path.join(HERE, 'hf8np_v1.py'))},
                'outputs': [{'file': f, 'sha256': sha(os.path.join(out, f))} for f in sorted(os.listdir(out))],
                'conclusions': [f'{k}: {json.dumps(v)}' for k, v in INFO.items()],
                'limitations': ['Figures are illustrations computed on finite grids with finite iterations (see each function).',
                                'The split figure compares the exact planar model (1000 iterations, pulled-back bailout 1e12) with the renderer rule (200 iterations, bailout 100) in double precision.']}
    with open(os.path.join(out, 'manifest.json'), 'w', encoding='utf-8') as fh:
        json.dump(manifest, fh, indent=1)
    print(json.dumps(INFO, indent=1)[:4000])
    print('results:', out)


if __name__ == '__main__':
    main()


==> anc/scripts/hf8np_v1.py <==
"""Atlas_HF8D_4Slices - hf8np_v1.py (version 1): vectorized (numpy) eight-dimensional algebra and maps.

An implementation independent of the renderer, used by the measurement and verification scripts of version 2 of the
atlas. It follows the certified single-point implementation of 2. Scripts/spike/hf8d/certify_okubo.py (and cd8.ts):
basis (1, i, j, k, l, il, jl, kl), Cayley-Dickson product with (g1, g2, g3), para-Hurwitz product conj(x) conj(y),
Petersson product tau(conj x) tau^-1(conj y) with tau(p + q l) = p + (u q) l, u = cos t + i sin t.
check_against_certified() compares it with the certified implementation on random samples.
"""
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
WS = os.path.abspath(os.path.join(HERE, '..', '..'))
AX = ['1', 'i', 'j', 'k', 'l', 'il', 'jl', 'kl']
T120 = 2 * np.pi / 3
PRESETS = {  # hf8_algebra ids of HyperFractal 8D
    0: ('cd', (-1., -1., -1.), T120), 1: ('cd', (-1., -1., 1.), T120), 2: ('cd', (1., -1., -1.), T120),
    3: ('cd', (-1., -1., 0.), T120), 4: ('para', (-1., -1., -1.), T120), 5: ('para', (-1., -1., 1.), T120),
    6: ('petersson', (-1., -1., -1.), T120), 7: ('petersson', (-1., -1., 1.), T120),
}
KINDS = ['cd', 'para', 'petersson']


def algebra_of(params):
    """(kind, gamma, theta) from the hf8_* parameters of a plate"""
    a = int(params.get('hf8_algebra', 0))
    if a in PRESETS:
        return PRESETS[a]
    return (KINDS[int(params.get('hf8_kind', 0))], (float(params.get('hf8_g1', -1)), float(params.get('hf8_g2', -1)), float(params.get('hf8_g3', -1))),
            np.radians(float(params.get('hf8_theta', 120))))


# ------------------------------------------------------------------ quaternion-type and octonion-type products
def gq(a, b, p, q):
    """product of Q(a, b) (i^2 = a, j^2 = b, k = ij), arrays (..., 4)"""
    p0, p1, p2, p3 = p[..., 0], p[..., 1], p[..., 2], p[..., 3]
    q0, q1, q2, q3 = q[..., 0], q[..., 1], q[..., 2], q[..., 3]
    return np.stack([
        p0 * q0 + a * p1 * q1 + b * p2 * q2 - a * b * p3 * q3,
        p0 * q1 + p1 * q0 + b * (p3 * q2 - p2 * q3),
        p0 * q2 + p2 * q0 + a * (p1 * q3 - p3 * q1),
        p0 * q3 + p3 * q0 + p1 * q2 - p2 * q1,
    ], axis=-1)


def qconj(p):
    return p * np.array([1., -1., -1., -1.])


def conj(x):
    return x * np.array([1., -1., -1., -1., -1., -1., -1., -1.])


def cdmul(x, y, g):
    a, b, c = g
    P, Q, R, S = x[..., :4], x[..., 4:], y[..., :4], y[..., 4:]
    return np.concatenate([gq(a, b, P, R) + c * gq(a, b, qconj(S), Q), gq(a, b, S, P) + gq(a, b, Q, qconj(R))], axis=-1)


def twist(x, theta, g):
    u = np.array([np.cos(theta), np.sin(theta), 0., 0.])
    return np.concatenate([x[..., :4], gq(g[0], g[1], np.broadcast_to(u, x[..., 4:].shape), x[..., 4:])], axis=-1)


def weights(g):
    a, b, c = g
    return np.array([1, -a, -b, a * b, -c, a * c, b * c, -a * b * c], dtype=float)


def norm(x, g):
    return (weights(g) * x * x).sum(-1)


def polar(x, y, g):
    return 2 * (weights(g) * x * y).sum(-1)


class Algebra:
    def __init__(self, kind, g=(-1., -1., -1.), theta=T120):
        self.kind, self.g, self.theta = kind, tuple(float(v) for v in g), float(theta)

    @classmethod
    def of(cls, params):
        return cls(*algebra_of(params))

    def mul(self, x, y):
        g = self.g
        if self.kind == 'cd':
            return cdmul(x, y, g)
        if self.kind == 'para':
            return cdmul(conj(x), conj(y), g)
        return cdmul(twist(conj(x), self.theta, g), twist(conj(y), -self.theta, g), g)

    def sqr(self, x):
        return self.mul(x, x)

    def circ(self, x, y):
        """the symmetrized product x o y = (x*y + y*x)/2"""
        return 0.5 * (self.mul(x, y) + self.mul(y, x))

    def powi(self, x, n):
        if self.kind == 'cd':  # repeated squaring (cd8.ts)
            r = np.zeros_like(x)
            r[..., 0] = 1
            b = x
            while n > 0:
                if n & 1:
                    r = self.mul(r, b)
                b = self.mul(b, b)
                n >>= 1
            return r
        r = x  # left bracketing ((x*x)*x)... (runtime8)
        for _ in range(n - 1):
            r = self.mul(r, x)
        return r

    def apply(self, f, x):
        """lift of a complex function (cd8.ts apply), cd algebras only"""
        if self.kind != 'cd':
            return np.full_like(x, np.nan)
        w = weights(self.g)
        nv = (w[1:] * x[..., 1:] ** 2).sum(-1)
        sigma, r = -nv, x[..., 0]
        H = 1e-6
        out = np.empty_like(x)
        hyp = sigma > H * H
        if hyp.any():
            m = np.sqrt(sigma[hyp])
            fp = f(r[hyp] + m + 0j).real
            fm = f(r[hyp] - m + 0j).real
            odd = (fp - fm) / (2 * m)
            out[hyp, 0] = (fp + fm) / 2
            out[hyp, 1:] = x[hyp, 1:] * odd[:, None]
        ell = ~hyp
        if ell.any():
            m = np.maximum(np.sqrt(np.maximum(-sigma[ell], 0)), H)
            F = f(r[ell] + 1j * m)
            out[ell, 0] = F.real
            out[ell, 1:] = x[ell, 1:] * (F.imag / m)[:, None]
        return out


# ------------------------------------------------------------------ the maps of the atlas
def vec8(v):
    v = list(v) + [0.] * (8 - len(v))
    return np.array(v[:8], dtype=float)


def make_map(entry, params, A):
    """(z0(X), step(z, X), bailout) for a formula of HF8D.ufm / Standard.ufm; X: (N, 8) sample points"""
    P = params
    c = vec8(P['c']) if isinstance(P.get('c'), list) else None
    a = vec8(P['a']) if isinstance(P.get('a'), list) else vec8([1])
    b = vec8(P['b']) if isinstance(P.get('b'), list) else vec8([1])
    bail = float(P.get('bailout', 100))
    ident = lambda X: X.copy()  # noqa: E731
    seed = lambda X: np.broadcast_to(a if isinstance(P.get('a'), list) else vec8([]), X.shape).copy()  # noqa: E731
    if entry == 'Julia8':
        return ident, lambda z, X: A.sqr(z) + c, bail
    if entry == 'Mandel8':
        return seed, lambda z, X: A.sqr(z) + X, bail
    if entry == 'Mandelbar8':
        return seed, lambda z, X: conj(A.sqr(z)) + X, bail
    if entry == 'Bilateral8':
        return ident, lambda z, X: A.mul(A.mul(np.broadcast_to(a, z.shape), z), A.mul(z, np.broadcast_to(b, z.shape))) + c, bail
    if entry == 'Sandwich8':
        return ident, lambda z, X: A.mul(A.mul(z, np.broadcast_to(a, z.shape)), z) + c, bail
    if entry == 'Cubic8':
        return ident, lambda z, X: A.mul(A.sqr(z), z) + c, bail
    if entry == 'Logistic8':
        return ident, lambda z, X: A.mul(np.broadcast_to(c, z.shape), z - A.sqr(z)), bail
    if entry == 'SineJulia8':
        return ident, lambda z, X: A.mul(np.broadcast_to(c, z.shape), A.apply(np.sin, z)), bail
    if entry == 'Julia':  # Standard.ufm: z^power + seed
        s = vec8(P['seed'])
        p = int(round(P.get('power', [2])[0]))
        return ident, lambda z, X: A.powi(z, p) + s, bail
    raise ValueError(entry)


def escape(entry, params, A, X, maxiter):
    """escape iteration (maxiter + 1 = bounded) and final z for the sample points X (N, 8)"""
    z0, step, bail = make_map(entry, params, A)
    z = z0(X)
    n = np.full(len(X), maxiter + 1)
    alive = np.ones(len(X), bool)
    for it in range(1, maxiter + 1):
        idx = np.nonzero(alive)[0]
        if not len(idx):
            break
        zi = step(z[idx], X[idx])
        z[idx] = zi
        with np.errstate(invalid='ignore'):
            esc = ~((zi * zi).sum(-1) <= bail)
        n[idx[esc]] = it
        alive[idx[esc]] = False
    return n, z


def inside(entry, params, A, X, maxiter):
    return escape(entry, params, A, X, maxiter)[0] > maxiter


# ------------------------------------------------------------------ frames and quarters
def axes_frame(visible):
    rest = [k for k in range(8) if k not in visible]
    F = np.eye(8)[:, list(visible) + rest]  # columns
    if np.linalg.det(F) < 0:
        F[:, -1] *= -1
    return F


def rotate_local(F, i, j, theta):
    c, s = np.cos(theta), np.sin(theta)
    G = F.copy()
    G[:, i] = c * F[:, i] + s * F[:, j]
    G[:, j] = -s * F[:, i] + c * F[:, j]
    return G


QUAD = [(0, 1, 2), (0, 1, 3), (0, 2, 3), (1, 2, 3)]


def plate_frame(spec):
    if spec.get('frame'):  # explicit frame (first four columns), version 2 of the renderer
        F = np.eye(8)
        for k, v in enumerate(spec['frame']):
            F[:, k] = vec8(v)
        return F
    F = axes_frame(spec['axes'])
    for a, b, deg in spec.get('rotate') or []:
        F = rotate_local(F, a, b, np.radians(deg))
    return F


def ball_points(n, rng):
    p = rng.normal(size=(n, 3))
    p /= np.linalg.norm(p, axis=1)[:, None]
    return p * rng.random(n)[:, None] ** (1 / 3)


def to8(center, F, axes, p):
    return vec8(center) + p @ F[:, list(axes)].T


# ------------------------------------------------------------------ check against the certified implementation
def check_against_certified(n=200, seed=1):
    sys.path.insert(0, os.path.join(WS, '2. Scripts', 'spike', 'hf8d'))
    from certify_okubo import product  # noqa: E402
    rng = np.random.default_rng(seed)
    worst = 0.
    for kind, g, t in [('cd', (-1., -1., -1.), T120), ('cd', (-1., -1., 1.), T120), ('cd', (-.5, -2., 0.), T120), ('para', (-1., -1., 1.), T120),
                       ('petersson', (-1., -1., -1.), T120), ('petersson', (-1., -1., 1.), 1.0), ('petersson', (-1., -1., -1.), np.pi / 2)]:
        ref = product(kind, g, t)
        A = Algebra(kind, g, t)
        X, Y = rng.normal(size=(n, 8)), rng.normal(size=(n, 8))
        mine = A.mul(X, Y)
        cert = np.array([ref(X[k], Y[k]) for k in range(n)])
        worst = max(worst, float(np.abs(mine - cert).max()))
    return worst


if __name__ == '__main__':
    print('max deviation from the certified product:', check_against_certified())


==> anc/scripts/measure_v2.py <==
"""Atlas_HF8D_4Slices - measure_v2.py (version 2 of the measurements; version 1 was built into atlas_render_v1.mjs).

Purpose: the measurements of version 2 of the atlas, as asked by the referee report of 2026-09-30 (section 4), computed
in numpy (f64) with hf8np_v1.py, independently of the renderer:
  M1  for every plate without four-dimensional mappings (Part M excluded) and every quarter: the body share and the
      Jaccard index |A n T(A)| / |A u T(A)| of the body A and its image under the mirrors, the rotations about the three
      local axes by 180, 120, 90, 72, 60, 37 degrees and the point reflection through the centre of the section, on
      1e5 uniform points of the ball of radius 0.95 h, with 95% Poisson-bootstrap intervals (200 resamples); every
      transformation is classified as exact (J >= 0.9995), approximate (0.97 <= J < 0.9995) or absent;
  M2  for every plate and quarter: the dimension of the subalgebra generated by a generic point of the section and the
      constants of the map (the o-subalgebra for the quadratic maps z*z + c and z*z + X, the *-subalgebra otherwise),
      an exact invariant replacing the "orbit span" of version 1;
  M3  body share against the number of iterations (10, 16, 20, 50, 100) for A01, A07, C03, J01, J02, F03;
  M4  Jaccard index against the rotation angle (0-180 degrees) on selected sections (exact symmetries are flat at 1);
  M5  the scan of the 56 coordinate sections through 0 (rotations by 37 and 90 degrees about each of the three axes) for
      the Okubo algebra with c_A, with c on the Weyl wall arg c = 120 degrees, the Petersson algebra at theta = 90 degrees
      and the octonions, to be compared with the predictions of verify_theory_v2.py (R13);
  M6  the null test of Kaplansky's identity: the bodies of J01 at 20 iterations (plate R17) and of J02 on the same points.
Inputs: the recorded runs run_atlas_render_2026-09-29T17-56-41 (plates of v1), ...T18-06-48 (P02 of plates_v2) and
        run_atlas_render_2026-09-30T07-23-18 (plates R01-R17 of plates_v3).
Output: 7. Results/Atlas_HF8D_4Slices/run_measure_v2_<timestamp>/ (measurements.json, closure.json, iterations.json,
        curves.json, scan56.json, kaplansky.json, manifest.json).
Every job (plate, curve, scan, iteration test, Kaplansky test) is cached in --cache (default: <temp>/atlas_measure_v2_cache) together with the hash of this
script and of hf8np_v1.py, so that an interrupted run can be resumed; a cached result is reused only if both hashes
match. The recorded run folder is written only at the end.
usage: python measure_v2.py --fill-cache [--budget 540]   (repeat until 'all jobs are in the cache'), then
       python measure_v2.py [--workers 12]   (assembles the cached jobs and records the run)
"""
import os
for _v in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS', 'NUMEXPR_NUM_THREADS'):
    os.environ.setdefault(_v, '1')  # one BLAS thread per worker process
import argparse
import datetime
import hashlib
import itertools
import json
import platform
import tempfile
import sys
import time
from multiprocessing import Pool

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from hf8np_v1 import AX, QUAD, WS, Algebra, axes_frame, ball_points, conj, inside, plate_frame, to8, vec8  # noqa: E402

RUNS = ['run_atlas_render_2026-09-29T17-56-41', 'run_atlas_render_2026-09-29T18-06-48', 'run_atlas_render_2026-09-30T07-23-18']
RES = os.path.join(WS, '7. Results', 'Atlas_HF8D_4Slices')
EXACT, APPROX = 0.9995, 0.97
cA = vec8([-0.085988, 0.230939])


def load_plates():
    plates = {}
    for run in RUNS:
        for p in json.load(open(os.path.join(RES, run, 'plates.json'), encoding='utf-8')):
            if p.get('error'):
                continue
            P = dict(p['params'])
            for k, v in (p.get('resolved') or {}).items():
                P[k] = v['value']
            p = dict(p, params=P, run=run)
            plates[p['id']] = p  # P02 of the second run supersedes the first one
    return plates


def spec_frame(p):
    if p.get('frame4'):
        return plate_frame({'frame': p['frame4']})
    return plate_frame(p)


def transforms():
    T = []
    for a in range(3):
        T.append((f"M{'xyz'[a]}", ('mirror', a, 0)))
    for a in range(3):
        for deg in (180, 120, 90, 72, 60, 37):
            T.append((f"R{'xyz'[a]}{deg}", ('rot', a, deg)))
    T.append(('P', ('point', 0, 0)))
    return T


def apply_t(t, p):
    kind, a, deg = t
    q = p.copy()
    if kind == 'mirror':
        q[:, a] *= -1
    elif kind == 'point':
        q = -p
    else:
        u, v = [k for k in range(3) if k != a]
        c, s = np.cos(np.radians(deg)), np.sin(np.radians(deg))
        q[:, u] = c * p[:, u] - s * p[:, v]
        q[:, v] = s * p[:, u] + c * p[:, v]
    return q


def jaccard_ci(a, b, W):
    inter, uni = (a & b), (a | b)
    J = inter.sum() / max(1, uni.sum())
    bi, bu = W @ inter.astype(np.float32), W @ uni.astype(np.float32)
    Jb = bi / np.maximum(bu, 1)
    return [float(J), float(np.quantile(Jb, 0.025)), float(np.quantile(Jb, 0.975))]


# ------------------------------------------------------------------ M2: generated subalgebras
def closure_dim(bil, lin, gens, tol=1e-9):
    M = np.array(gens, dtype=float).T
    s = np.linalg.svd(M, compute_uv=False)
    r = int((s > tol * max(1e-300, s[0])).sum())
    B = np.linalg.svd(M, full_matrices=False)[0][:, :r]
    while True:
        cols = [B]
        for f in bil:
            cols += [f(B[:, i], B[:, j])[:, None] for i in range(B.shape[1]) for j in range(B.shape[1])]
        for f in lin:
            cols += [f(B[:, i])[:, None] for i in range(B.shape[1])]
        M = np.hstack(cols)
        u, s, _ = np.linalg.svd(M, full_matrices=False)
        r = int((s > tol * s[0]).sum())
        if r == B.shape[1]:
            return r
        B = u[:, :r]


def closure_of_plate(p, A, F, axes, rng):
    P, e = p['params'], p['entry']
    center = vec8(p.get('center') or [])
    consts = [vec8(P[k]) for k in ('c', 'a', 'b', 'seed') if isinstance(P.get(k), list)]
    dims = []
    for _ in range(3):
        z = to8(center, F, axes, rng.normal(size=(1, 3)))[0]
        if e in ('Julia8', 'Mandel8'):
            bil, lin, gens, kind = [A.circ], [], [z] + consts, 'circ'
        elif e == 'Mandelbar8':
            bil, lin, gens, kind = [A.circ], [conj], [z] + consts, 'circ+conj'
        elif e == 'SineJulia8':
            bil, lin, gens, kind = [A.mul], [], [z, vec8([1.])] + consts, 'star+1'
        else:
            bil, lin, gens, kind = [A.mul], [], [z] + consts, 'star'
        dims.append(closure_dim(bil, lin, gens))
    return {'dim': max(dims), 'kind': kind}


# ------------------------------------------------------------------ M1 per plate
def measure_plate(args):
    pid, p, npts = args
    t0 = time.time()
    rng = np.random.default_rng(abs(hash(pid)) % 2 ** 32)
    A = Algebra.of(p['params'])
    F = spec_frame(p)
    h = p.get('extent') or 1.4
    center = p.get('center') or []
    pts = ball_points(npts, rng) * 0.95 * h
    W = rng.poisson(1.0, size=(200, npts)).astype(np.float32)
    out = []
    for q, axes in enumerate(QUAD):
        a = inside(p['entry'], p['params'], A, to8(center, F, axes, pts), p.get('maxiter') or 20)
        vol = float(a.mean())
        J = {}
        for name, t in transforms():
            b = inside(p['entry'], p['params'], A, to8(center, F, axes, apply_t(t, pts)), p.get('maxiter') or 20)
            J[name] = jaccard_ci(a, b, W)
        out.append({'axes': [p['names'][k] for k in axes], 'vol': vol, 'vol_ci': [vol - 1.96 * np.sqrt(vol * (1 - vol) / npts), vol + 1.96 * np.sqrt(vol * (1 - vol) / npts)],
                    'J': J, 'exact': [k for k, v in J.items() if v[0] >= EXACT], 'approx': [k for k, v in J.items() if APPROX <= v[0] < EXACT],
                    'closure': closure_of_plate(p, A, F, axes, rng)})
    return pid, {'entry': p['entry'], 'algebra': [A.kind, A.g, float(np.degrees(A.theta))], 'maxiter': p.get('maxiter') or 20, 'extent': h,
                 'center': list(vec8(center)), 'frame4': F[:, :4].T.round(9).tolist(), 'quarters': out, 'seconds': round(time.time() - t0, 1)}


# ------------------------------------------------------------------ M3
def iterations_plate(args):
    pid, p, npts = args
    rng = np.random.default_rng(7)
    A = Algebra.of(p['params'])
    F = spec_frame(p)
    h = p.get('extent') or 1.4
    pts = ball_points(npts, rng) * 0.95 * h
    res = {}
    for n in (10, 16, 20, 50, 100):
        res[n] = [float(inside(p['entry'], p['params'], A, to8(p.get('center') or [], F, axes, pts), n).mean()) for axes in QUAD]
    return pid, res


# ------------------------------------------------------------------ M4, M5
def section_frame(names):
    idx = [AX.index(x) for x in names]
    return axes_frame(idx + [k for k in range(8) if k not in idx][:1])


def curve(args):
    label, A, c, names, axis, npts = args
    rng = np.random.default_rng(11)
    F = section_frame(names)
    pts = ball_points(npts, rng) * 0.95 * 1.4
    P = {'c': list(c)}
    a = inside('Julia8', P, A, to8([], F, (0, 1, 2), pts), 20)
    vals = []
    for deg in range(0, 181, 5):
        b = inside('Julia8', P, A, to8([], F, (0, 1, 2), apply_t(('rot', axis, deg), pts)), 20)
        vals.append(float((a & b).sum() / max(1, (a | b).sum())))
    return label, {'section': names, 'axis': names[axis], 'angles': list(range(0, 181, 5)), 'J': vals, 'body': float(a.mean())}


def scan(args):
    label, A, c, npts = args
    rng = np.random.default_rng(13)
    pts = ball_points(npts, rng) * 0.95 * 1.4
    P = {'c': list(c)}
    res = {}
    for sec in itertools.combinations(range(8), 3):
        names = [AX[k] for k in sec]
        F = section_frame(names)
        a = inside('Julia8', P, A, to8([], F, (0, 1, 2), pts), 20)
        for axis in range(3):
            Js = []
            for deg in (37, 90):
                b = inside('Julia8', P, A, to8([], F, (0, 1, 2), apply_t(('rot', axis, deg), pts)), 20)
                Js.append(float((a & b).sum() / max(1, (a | b).sum())))
            res[f"({','.join(names)}) about {names[axis]}"] = Js
    exact = sorted(k for k, v in res.items() if min(v) >= EXACT)
    return label, {'pairs': res, 'exact_pairs': exact, 'exact_sections': sorted({k.split(' about')[0] for k in exact})}


def kaplansky(args):
    plates, npts = args
    rng = np.random.default_rng(17)
    pts = ball_points(npts, rng) * 0.95 * 1.4
    kap = {}
    for q, axes in enumerate(QUAD):
        m = {}
        for pid in ('J01', 'J02', 'R17'):
            p = plates[pid]
            m[pid] = inside(p['entry'], p['params'], Algebra.of(p['params']), to8([], spec_frame(p), axes, pts), p.get('maxiter') or 20)
        kap[str(q)] = {'axes': [plates['J02']['names'][k] for k in axes], 'R17 (bilateral, 20 it) vs J02 (octonions, 20 it): differing points': int((m['R17'] != m['J02']).sum()),
                       'J01 (bilateral, 16 it) vs J02: differing points': int((m['J01'] != m['J02']).sum()), 'points': npts,
                       'body J01, J02, R17': [float(m[k].mean()) for k in ('J01', 'J02', 'R17')]}
    return 'kaplansky', kap


FUNS = {'plate': measure_plate, 'iter': iterations_plate, 'curve': curve, 'scan': scan, 'kaplansky': kaplansky}


def run_job(job):
    """job = (kind, name, args, cache, key): computes FUNS[kind](args) unless a result with the same key is cached"""
    kind, name, args, cache, key = job
    f = os.path.join(cache, f"{kind}__{''.join(ch if ch.isalnum() else '_' for ch in name)}.json")
    if os.path.exists(f):
        d = json.load(open(f, encoding='utf-8'))
        if d.get('key') == key:
            return kind, name, d['result'], True
    t = time.time()
    _, res = FUNS[kind](args)
    with open(f, 'w', encoding='utf-8') as fh:
        json.dump({'key': key, 'result': res, 'seconds': round(time.time() - t, 1)}, fh, ensure_ascii=False)
    return kind, name, res, False


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--only', default='')
    ap.add_argument('--points', type=int, default=100000)
    ap.add_argument('--workers', type=int, default=max(1, (os.cpu_count() or 2) - 2))
    ap.add_argument('--results', default=RES)
    ap.add_argument('--cache', default=os.path.join(tempfile.gettempdir(), 'atlas_measure_v2_cache'))
    ap.add_argument('--fill-cache', action='store_true', help='only compute missing jobs into the cache, within --budget seconds, and write no run')
    ap.add_argument('--budget', type=float, default=540.)
    args = ap.parse_args()
    os.makedirs(args.cache, exist_ok=True)
    sha_ = lambda f: hashlib.sha256(open(f, 'rb').read()).hexdigest()  # noqa: E731
    key = f"{sha_(os.path.abspath(__file__))}:{sha_(os.path.join(HERE, 'hf8np_v1.py'))}:{args.points}"
    t0 = time.time()
    plates = load_plates()
    only = set(args.only.split(',')) if args.only else None
    todo = [(pid, p) for pid, p in sorted(plates.items()) if not p.get('transforms') and (only is None or pid in only)]
    todo.sort(key=lambda x: -(x[1].get('maxiter') or 20) * (3 if x[1]['entry'] in ('Bilateral8', 'Julia', 'SineJulia8', 'Sandwich8', 'Cubic8') else 1))
    OK = Algebra('petersson')
    P90 = Algebra('petersson', theta=np.pi / 2)
    wall = vec8([np.hypot(*cA[:2]) * np.cos(np.radians(120)), np.hypot(*cA[:2]) * np.sin(np.radians(120))])
    curves_in = [('okubo c_A (1,j,l) about 1 [C03]', OK, cA, ['1', 'j', 'l'], 0), ('okubo c_A (1,l,il) about 1 [R01]', OK, cA, ['1', 'l', 'il'], 0),
                 ('okubo c_A (j,l,jl) about jl [R06]', OK, cA, ['j', 'l', 'jl'], 2), ('okubo wall 120 (j,l,jl) about jl [R08]', OK, wall, ['j', 'l', 'jl'], 2),
                 ('octonions c_A (1,j,l) about 1', Algebra('cd'), cA, ['1', 'j', 'l'], 0), ('theta90 c_A (j,l,i) about l [R15]', P90, cA, ['j', 'l', 'i'], 1),
                 ('theta60 c_A (j,l,i) about l [R14]', Algebra('petersson', theta=np.pi / 3), cA, ['j', 'l', 'i'], 1), ('okubo c_A (j,l,i) about l [C03]', OK, cA, ['j', 'l', 'i'], 1)]
    scans_in = [('okubo c_A', OK, cA, 40000), ('okubo wall arg 120', OK, wall, 40000), ('theta90 c_A', P90, cA, 40000), ('octonions c_A', Algebra('cd'), cA, 40000)]
    jobs = [('plate', pid, (pid, p, args.points), args.cache, key) for pid, p in todo]
    if only is None:
        jobs += [('scan', s_[0], s_, args.cache, key) for s_ in scans_in]
        jobs += [('curve', c_[0], (*c_, 50000), args.cache, key) for c_ in curves_in]
        jobs += [('iter', pid, (pid, plates[pid], 50000), args.cache, key) for pid in ('A01', 'A07', 'C03', 'J01', 'J02', 'F03')]
        jobs += [('kaplansky', 'kaplansky', (plates, args.points), args.cache, key)]
    out_ = {'plate': {}, 'iter': {}, 'curve': {}, 'scan': {}, 'kaplansky': {}}
    n_cached = 0
    pool = Pool(args.workers)
    try:
        for k, (kind, name, res, cached) in enumerate(pool.imap_unordered(run_job, jobs), 1):
            out_[kind][name] = res
            n_cached += int(cached)
            print(f"[{k}/{len(jobs)}] {kind} {name} {'(cached)' if cached else 'computed'}  elapsed {round(time.time() - t0)} s", flush=True)
            if args.fill_cache and time.time() - t0 > args.budget:
                print(f'budget of {args.budget} s reached: {k} of {len(jobs)} jobs done; run again to continue', flush=True)
                pool.terminate()
                return
    finally:
        pool.terminate()
    if args.fill_cache:
        print(f'all {len(jobs)} jobs are in the cache', flush=True)
        return
    meas = dict(sorted(out_['plate'].items()))
    its, crv, scn = out_['iter'], out_['curve'], out_['scan']
    kap = out_['kaplansky'].get('kaplansky', {})
    stamp = datetime.datetime.now(datetime.timezone.utc).strftime('%Y-%m-%dT%H-%M-%S')
    out = os.path.join(args.results, f'run_measure_v2_{stamp}')
    os.makedirs(out, exist_ok=True)
    files = {'measurements.json': meas, 'iterations.json': its, 'curves.json': crv, 'scan56.json': scn, 'kaplansky.json': kap}
    for f, d in files.items():
        with open(os.path.join(out, f), 'w', encoding='utf-8') as fh:
            json.dump(d, fh, indent=1, ensure_ascii=False)
    sha = lambda f: hashlib.sha256(open(f, 'rb').read()).hexdigest()  # noqa: E731
    n_exact = sum(len(q['exact']) for m in meas.values() for q in m['quarters'])
    n_approx = sum(len(q['approx']) for m in meas.values() for q in m['quarters'])
    concl = [f'{len(meas)} plates measured ({4 * len(meas)} quarters, {args.points} points each), {n_exact} exact and {n_approx} approximate symmetries (J >= {EXACT}; {APPROX} <= J < {EXACT})']
    for k, v in scn.items():
        concl.append(f"scan56 {k}: {len(v['exact_sections'])} sections with an exact rotation: {', '.join(v['exact_sections'])}")
    for k, v in kap.items():
        concl.append(f"Kaplansky quarter {v['axes']}: R17 vs J02 {v['R17 (bilateral, 20 it) vs J02 (octonions, 20 it): differing points']} differing points, J01 vs J02 {v['J01 (bilateral, 16 it) vs J02: differing points']}")
    manifest = {'script': 'measure_v2.py', 'version': 2, 'timestamp': stamp, 'command': 'python "2. Scripts/Atlas_HF8D_4Slices/measure_v2.py" ' + ' '.join(sys.argv[1:]),
                'duration_s_of_this_call': round(time.time() - t0), 'jobs_taken_from_cache': n_cached, 'cache_key': key,
                'note': 'the jobs were computed by earlier calls with --fill-cache (same script and hf8np_v1 hashes, recorded in the cache key); this call assembled and recorded them',
                'environment': {'python': sys.version.split()[0], 'numpy': np.__version__, 'platform': platform.platform(), 'workers': args.workers},
                'inputs': {'runs': RUNS, 'hf8np_v1.py': sha(os.path.join(HERE, 'hf8np_v1.py')), 'measure_v2.py': sha(os.path.abspath(__file__))},
                'outputs': [{'file': f, 'sha256': sha(os.path.join(out, f))} for f in files],
                'conclusions': concl,
                'limitations': ['Monte Carlo estimates on uniform points of a ball; an exact symmetry gives J = 1 up to floating-point rounding at the bailout, an approximate one a value that stays below 1 as the sample grows.',
                                'The body is the finite-iteration escape set of the plate (maxiter and Euclidean bailout of the formula), as in the rendered images.',
                                'Part M (four-dimensional mappings) is not measured: the mappings are implemented only in the renderer.',
                                'The point reflection P is taken through the centre of the section; it is the map -id of R^8 only for the plates centred at 0.',
                                'Subalgebra dimensions use the numerical rank (relative tolerance 1e-9) at three random points of the section.']}
    with open(os.path.join(out, 'manifest.json'), 'w', encoding='utf-8') as fh:
        json.dump(manifest, fh, indent=1, ensure_ascii=False)
    print('\n'.join(concl))
    print('results:', out)


if __name__ == '__main__':
    main()


==> anc/scripts/plates_v1.mjs <==
// Atlas_HF8D_4Slices - plates_v1.mjs (version 1): the plates of the atlas, rendered by atlas_render_v1.mjs.
// Every plate is a "4 slices" view: axes = [X, Y, Z, N] (indices of 1, i, j, k, l, il, jl, kl); the quarters show the
// 3D sections (X,Y,Z), (X,Y,N), (X,Z,N), (Y,Z,N) through the center. c: {auto: {dir, frac}} takes the constant on the
// ray of direction dir at frac times the distance of the boundary of the connectedness locus of the algebra.

const H = 'HF8D.ufm';
const S = 'Standard.ufm';
// algebras (hf8_algebra presets) and custom ones
const ALG = { oct: 0, split: 1, splitq: 2, semi: 3, para: 4, spara: 5, okubo: 6, sokubo: 7 };
const KIND = { cd: 0, para: 1, petersson: 2 };
const cust = (kind, g1, g2, g3, theta = 120) => ({ hf8_algebra: 8, hf8_kind: KIND[kind], hf8_g1: g1, hf8_g2: g2, hf8_g3: g3, hf8_theta: theta });
const alg = (name) => ({ hf8_algebra: ALG[name] });
// frames [X, Y, Z, N]
const FA = [0, 1, 2, 4]; // (1,i,j) (1,i,l) (1,j,l) (i,j,l)
const FB = [0, 4, 5, 6]; // (1,l,il) (1,l,jl) (1,il,jl) (l,il,jl)
const FC = [0, 2, 4, 1]; // (1,j,l) (1,j,i) (1,l,i) (j,l,i)
const FD = [1, 2, 4, 5]; // (i,j,l) (i,j,il) (i,l,il) (j,l,il)
// directions of the constants
const uC = [-0.35, 0.94];
const uO = [-0.4599, -0.0249, 0.0573, 0.0189, 0.0045, 0.185, -0.1308, 0.1541];
const auto = (dir, frac = 0.97) => ({ auto: { dir, frac } });
// colorings
const trap8 = { file: 'HF8D.ucl', entry: 'OrbitTrap8D', params: {}, density: 0.35, offset: 100 };
const trap8H = { file: 'HF8D.ucl', entry: 'OrbitTrap8D', params: { shape: 1, normal: [0, 0, 0, 0, 1, 0, 0, 0] }, density: 0.6, offset: 40 };
const trap8S = { file: 'HF8D.ucl', entry: 'OrbitTrap8D', params: { shape: 2, radius: 0.6 }, density: 0.8, offset: 0 };
const smooth8 = { file: 'HF8D.ucl', entry: 'Smooth8D', params: {}, density: 1.5, offset: 0 };
const hiddenAvg = { file: 'HF8D.ucl', entry: 'HiddenPart8D', params: { mode: 0 }, density: 1, offset: 0 };
const hiddenFin = { file: 'HF8D.ucl', entry: 'HiddenPart8D', params: { mode: 1 }, density: 1, offset: 0 };
const stdSmooth = { file: 'Standard.ucl', entry: 'Smooth', params: {}, density: 0.3, offset: 0 };
const qdir = { file: 'HyperFractal.ucl', entry: 'QuaternionDirection', params: { mode: 0 }, density: 1, offset: 0 };
const trap4 = { file: 'HyperFractal.ucl', entry: 'OrbitTrap4D', params: {}, density: 0.35, offset: 100 };
// tuned constants of the HF8D 0.2 scan
const T = {
  mandelOkubo: [0.1498, -0.0637, 0.1789, -0.2432, 0.3284, -0.138, 0.2298, 0.0664],
  mandelPara: [0.2092, -0.0211, -0.035, -0.016, -0.0404, 0.1933, -0.022, 0.0369],
  mandelSpara: [-0.1407, 0.0124, -0.2193, 0.5347, -0.0461, -0.0052, 0.1709, -0.0033],
  bilOkubo: { c: [-0.4388, 0.0221, -0.0995, -0.34, -0.0964, 0.3122, -0.0479, 0.0572], a: [0.3478, -0.5, 0.5505, -0.3349, -0.2539, 0.1892, -0.127, 0.3121], b: [0.8716, 0.0939, 0.2668, 0.0823, 0.2333, -0.2602, 0.0774, -0.1593] },
  bilSokubo: { c: [0.0046, 0.1527, 0.101, -0.4945, 0.3083, -0.1673, 0.3274, 0.488], a: [0.907, -0.0716, -0.0902, -0.1418, -0.1396, -0.0035, -0.3298, 0.1255], b: [0.6318, 0.564, 0.2003, -0.4397, 0.1417, -0.0749, 0.1379, 0.0677] },
  bilPara: { c: [-0.4822, -0.0237, -0.1407, -0.0228, 0.1021, 0.1229, 0.3139, 0.0877], a: [0.3336, 0.3794, -0.1147, -0.28, -0.4142, 0.1179, 0.0062, -0.6839], b: [0.4378, -0.1858, 0.4978, 0.0705, -0.2216, -0.3054, -0.4521, -0.4175] },
  bilSpara: { c: [-0.4652, 0.3979, -0.4605, -0.0203, -0.0584, 0.3764, 0.148, -0.2415], a: [0.5386, -0.104, 0.2224, -0.1505, -0.1289, -0.0635, -0.4006, 0.6677], b: [0.361, 0.2865, -0.3834, -0.1565, -0.0773, -0.4133, -0.5071, 0.4269] },
  bilOct: { c: [-0.1873, -0.0715, -0.2201, 0.5808, 0.0243, 0.037, -0.5548, -0.1284], a: [0.3228, 0.1141, -0.5813, 0.4992, 0.2681, 0.1641, 0.2008, 0.3956], b: [0.6215, -0.2842, -0.4273, 0.4335, -0.2381, -0.1537, 0.1243, -0.2583] },
  logOkubo: [-0.8242, -0.0358, 0.0059, 0.2875, -0.1247, -0.1195, 0.031, 0.2804],
  logSokubo: [-1.1896, 0.0997, -0.1851, -0.1095, 0.0125, 0.1943, 0.1282, -0.1159],
  logPara: [-0.754, -0.3699, -0.194, 0.239, -0.098, 0.1954, -0.1521, -0.1148],
  logSpara: [0.8906, 0.0983, 0.0864, -0.0895, 0.0073, 0.0006, 0.1072, 0.0883],
  sine: [0.9755, -0.0909, -0.0519, -0.0544, -0.0805, -0.1574, -0.1288, 0.0214],
  // the degenerate sandwich n(z) a + c of the symmetric algebras reduces to t -> n(a) t^2 + 2<a,c> t + n(c), conjugate to
  // s^2 + c_eff with c_eff = n(a) n(c) + <a,c> - <a,c>^2 = -0.169 (bounded interval: a ball of radius 1.27)
  sandwich: { a: [0.8, 0, 0.3, 0, 0.2, 0, 0.3, 0], c: [-0.3, 0.2, 0, 0.1, 0, 0.1, 0, 0] },
  // 0.45 times the constant of HF8D 0.2: the degenerate cubic n(z) z + c of the symmetric algebras has a fixed point
  cubic: [0.045, 0.2025, 0.09, 0, 0.0675, 0, 0, 0],
};
const ONE = [1, 0, 0, 0, 0, 0, 0, 0];
const cKap = [-0.35, 0.45, 0, 0, 0.35, 0, 0, 0];
const at = (x) => [x, 0, 0, 0, 0, 0, 0, 0];
const julia = (params, o = {}) => ({ file: H, entry: 'Julia8', maxiter: 20, outside: trap8, ...o, params });

const P = [];
const add = (p) => P.push(p);

// ------------------------------------------------------------------------------------ A: z*z + c, c complex
const A_ALG = [
  ['oct', 'Gold'],
  ['split', 'Copper'],
  ['splitq', 'Sunset'],
  ['semi', 'Emerald'],
  ['para', 'Deep Blue'],
  ['spara', 'Neon'],
  ['okubo', 'Aurora'],
  ['sokubo', 'Fire'],
];
A_ALG.forEach(([a, g], n) => add({ id: `A${String(n + 1).padStart(2, '0')}`, part: 'A', slug: `julia-${a}-complex-c`, axes: FA, gradient: g, ...julia({ ...alg(a), c: auto(uC) }) }));
// ------------------------------------------------------------------------------------ B: z*z + c, c generic 8D
// split bodies are large (null directions): a larger cube; the semi-octonion body is an infinite cylinder in every
// l-direction when the quaternionic dynamics is attracting: seen in the frame (1, i, j | l)
const B_O = { split: { extent: 2.4 }, spara: { extent: 2.4 }, semi: { axes: FA } };
A_ALG.forEach(([a, g], n) => add({ id: `B${String(n + 1).padStart(2, '0')}`, part: 'B', slug: `julia-${a}-generic-c`, axes: FB, gradient: g, ...julia({ ...alg(a), c: auto(uO, 0.95) }), ...(B_O[a] ?? {}) }));
// ------------------------------------------------------------------------------------ C: symmetry in the (j, l) plane
add({ id: 'C01', part: 'C', slug: 'sym-oct', axes: FC, gradient: 'Gold', ...julia({ ...alg('oct'), c: auto(uC) }) });
add({ id: 'C02', part: 'C', slug: 'sym-para', axes: FC, gradient: 'Deep Blue', ...julia({ ...alg('para'), c: auto(uC) }) });
add({ id: 'C03', part: 'C', slug: 'sym-okubo', axes: FC, gradient: 'Aurora', ...julia({ ...alg('okubo'), c: auto(uC) }) });
add({ id: 'C04', part: 'C', slug: 'sym-petersson-60', axes: FC, gradient: 'Neon', ...julia({ ...cust('petersson', -1, -1, -1, 60), c: auto(uC) }) });
add({ id: 'C05', part: 'C', slug: 'sym-petersson-90', axes: FC, gradient: 'Pastel', ...julia({ ...cust('petersson', -1, -1, -1, 90), c: auto(uC) }) });
add({ id: 'C06', part: 'C', slug: 'sym-petersson-golden', axes: FC, gradient: 'Viridis-like', ...julia({ ...cust('petersson', -1, -1, -1, 137.50776), c: auto(uC) }) });
add({ id: 'C07', part: 'C', slug: 'sym-oct-rotated-jl-30', axes: FC, rotate: [[1, 2, 30]], labels: ['1', "j'", "l'", 'i'], gradient: 'Gold', ...julia({ ...alg('oct'), c: auto(uC) }) });
add({ id: 'C08', part: 'C', slug: 'sym-okubo-rotated-jl-30', axes: FC, rotate: [[1, 2, 30]], labels: ['1', "j'", "l'", 'i'], gradient: 'Aurora', ...julia({ ...alg('okubo'), c: auto(uC) }) });
// ------------------------------------------------------------------------------------ D: the signature path
[-1, -0.5, -0.15, 0, 0.15, 0.5, 1].forEach((g3, n) =>
  add({ id: `D${String(n + 1).padStart(2, '0')}`, part: 'D', slug: `gamma3-${String(g3).replace('.', 'p').replace('-', 'm')}`, axes: FC, gradient: ['Gold', 'Sunset', 'Fire', 'Emerald', 'Copper', 'Classic', 'Neon'][n], ...julia({ ...cust('cd', -1, -1, g3), c: auto(uC) }) }),
);
add({ id: 'D08', part: 'D', slug: 'gamma1-0-dual-plane', axes: FA, gradient: 'Emerald', ...julia({ ...cust('cd', 0, -1, -1), c: auto(uC) }) });
add({ id: 'D09', part: 'D', slug: 'gamma2-plus1-split-quaternions', axes: FA, gradient: 'Copper', ...julia({ ...cust('cd', -1, 1, -1), c: auto(uC) }) });
// ------------------------------------------------------------------------------------ E: the Petersson angle
[0, 30, 60, 90, 120, 150, 180].forEach((th, n) =>
  add({ id: `E${String(n + 1).padStart(2, '0')}`, part: 'E', slug: `petersson-theta-${th}`, axes: FB, gradient: ['Deep Blue', 'Pastel', 'Neon', 'Viridis-like', 'Aurora', 'Sunset', 'Fire'][n], ...julia({ ...cust('petersson', -1, -1, -1, th), c: auto(uO, 0.95) }), ...(th === 90 ? { extent: 2.4 } : {}) }),
);
// ------------------------------------------------------------------------------------ F: Mandelbrot sets (c = the 8D point)
const mandel = (params, o = {}) => ({ file: H, entry: 'Mandel8', maxiter: 16, extent: 1.5, center: at(-0.35), outside: trap8, ...o, params });
add({ id: 'F01', part: 'F', slug: 'mandel-oct-seed0', axes: FA, gradient: 'Gold', ...mandel({ ...alg('oct') }) });
add({ id: 'F02', part: 'F', slug: 'mandel-para-seed0', axes: FA, gradient: 'Deep Blue', ...mandel({ ...alg('para') }) });
add({ id: 'F03', part: 'F', slug: 'mandel-okubo-seed0', axes: FA, gradient: 'Aurora', ...mandel({ ...alg('okubo') }) });
add({ id: 'F04', part: 'F', slug: 'mandel-okubo-seed0-FB', axes: FB, gradient: 'Aurora', ...mandel({ ...alg('okubo') }) });
add({ id: 'F05', part: 'F', slug: 'mandel-split-seed0', axes: FA, gradient: 'Copper', ...mandel({ ...alg('split') }) });
add({ id: 'F06', part: 'F', slug: 'mandel-sokubo-seed0', axes: FA, gradient: 'Fire', ...mandel({ ...alg('sokubo') }) });
add({ id: 'F07', part: 'F', slug: 'mandel-semi-seed0', axes: FA, gradient: 'Emerald', ...mandel({ ...alg('semi') }) });
add({ id: 'F08', part: 'F', slug: 'mandel-splitq-seed0', axes: FA, gradient: 'Sunset', ...mandel({ ...alg('splitq') }) });
add({ id: 'F09', part: 'F', slug: 'mandel-oct-seed-a', axes: FA, gradient: 'Gold', ...mandel({ ...alg('oct'), a: T.mandelOkubo }) });
add({ id: 'F10', part: 'F', slug: 'mandel-para-seed-a', axes: FA, gradient: 'Deep Blue', ...mandel({ ...alg('para'), a: T.mandelPara }) });
add({ id: 'F11', part: 'F', slug: 'mandel-okubo-seed-a', axes: FA, gradient: 'Aurora', ...mandel({ ...alg('okubo'), a: T.mandelOkubo }) });
add({ id: 'F12', part: 'F', slug: 'mandel-okubo-seed-a-FB', axes: FB, gradient: 'Viridis-like', ...mandel({ ...alg('okubo'), a: T.mandelOkubo }) });
add({ id: 'F13', part: 'F', slug: 'mandel-spara-seed-a-FB', axes: FB, gradient: 'Neon', ...mandel({ ...alg('spara'), a: T.mandelSpara }) });
// ------------------------------------------------------------------------------------ G: Mandelbar
add({ id: 'G01', part: 'G', slug: 'mandelbar-oct', axes: FA, gradient: 'Gold', ...mandel({ ...alg('oct') }, { entry: 'Mandelbar8' }) });
add({ id: 'G02', part: 'G', slug: 'mandelbar-para', axes: FA, gradient: 'Deep Blue', ...mandel({ ...alg('para') }, { entry: 'Mandelbar8' }) });
// ------------------------------------------------------------------------------------ H: cubic and powers
const cubic = (params, o = {}) => ({ file: H, entry: 'Cubic8', maxiter: 16, extent: 1.3, outside: trap8, ...o, params: { c: T.cubic, ...params } });
add({ id: 'H01', part: 'H', slug: 'cubic-oct', axes: FA, gradient: 'Gold', ...cubic(alg('oct')) });
add({ id: 'H02', part: 'H', slug: 'cubic-para', axes: FA, gradient: 'Deep Blue', ...cubic(alg('para')) });
add({ id: 'H03', part: 'H', slug: 'cubic-okubo', axes: FA, gradient: 'Aurora', ...cubic(alg('okubo')) });
add({ id: 'H04', part: 'H', slug: 'cubic-sokubo', axes: FA, gradient: 'Fire', ...cubic(alg('sokubo')) });
add({ id: 'H05', part: 'H', slug: 'cubic-split', axes: FA, gradient: 'Copper', ...cubic(alg('split')) });
const stdJulia = (params, o = {}) => ({ file: S, entry: 'Julia', maxiter: 16, extent: 1.3, outside: trap8, ...o, params: { bailout: 100, ...params } });
add({ id: 'H06', part: 'H', slug: 'power3-okubo', axes: FA, gradient: 'Aurora', ...stdJulia({ ...alg('okubo'), seed: T.cubic, power: [3, 0, 0, 0, 0, 0, 0, 0] }) });
add({ id: 'H07', part: 'H', slug: 'power4-oct', axes: FA, gradient: 'Gold', ...stdJulia({ ...alg('oct'), seed: [-0.1, 0.3, 0.05, 0, 0.1, 0, 0, 0], power: [4, 0, 0, 0, 0, 0, 0, 0] }) });
add({ id: 'H08', part: 'H', slug: 'power4-okubo', axes: FA, gradient: 'Aurora', ...stdJulia({ ...alg('okubo'), seed: [-0.1, 0.3, 0.05, 0, 0.1, 0, 0, 0], power: [4, 0, 0, 0, 0, 0, 0, 0] }) });
// ------------------------------------------------------------------------------------ I: sandwich (z*a)*z + c
const sandwich = (params, o = {}) => ({ file: H, entry: 'Sandwich8', maxiter: 16, extent: 1.6, outside: trap8, ...o, params: { ...T.sandwich, ...params } });
add({ id: 'I01', part: 'I', slug: 'sandwich-oct', axes: FA, gradient: 'Gold', ...sandwich(alg('oct')) });
add({ id: 'I02', part: 'I', slug: 'sandwich-okubo', axes: FA, gradient: 'Aurora', ...sandwich(alg('okubo')) });
add({ id: 'I03', part: 'I', slug: 'sandwich-para', axes: FA, gradient: 'Deep Blue', ...sandwich(alg('para')) });
add({ id: 'I04', part: 'I', slug: 'sandwich-split', axes: FA, gradient: 'Copper', ...sandwich(alg('split')) });
add({ id: 'I05', part: 'I', slug: 'sandwich-sokubo', axes: FA, gradient: 'Fire', ...sandwich(alg('sokubo')) });
add({ id: 'I06', part: 'I', slug: 'sandwich-spara', axes: FA, gradient: 'Neon', ...sandwich(alg('spara')) });
// ------------------------------------------------------------------------------------ J: bilateral (a*z)*(z*b) + c
const bil = (params, o = {}) => ({ file: H, entry: 'Bilateral8', maxiter: 16, extent: 1.6, outside: trap8, ...o, params });
add({ id: 'J01', part: 'J', slug: 'kaplansky-okubo-a1-b1', axes: FA, gradient: 'Aurora', ...bil({ ...alg('okubo'), a: ONE, b: ONE, c: cKap }, { extent: 1.4 }) });
add({ id: 'J02', part: 'J', slug: 'kaplansky-oct-julia', axes: FA, gradient: 'Aurora', ...julia({ ...alg('oct'), c: cKap }) });
add({ id: 'J03', part: 'J', slug: 'bilateral-oct', axes: FB, gradient: 'Gold', ...bil({ ...alg('oct'), ...T.bilOct }) });
add({ id: 'J04', part: 'J', slug: 'bilateral-para', axes: FB, gradient: 'Deep Blue', ...bil({ ...alg('para'), ...T.bilPara }) });
add({ id: 'J05', part: 'J', slug: 'bilateral-spara', axes: FB, gradient: 'Neon', ...bil({ ...alg('spara'), ...T.bilSpara }) });
add({ id: 'J06', part: 'J', slug: 'bilateral-okubo', axes: FB, gradient: 'Fire', ...bil({ ...alg('okubo'), ...T.bilOkubo }) });
add({ id: 'J07', part: 'J', slug: 'bilateral-sokubo', axes: FB, gradient: 'Sunset', ...bil({ ...alg('sokubo'), ...T.bilSokubo }) });
// ------------------------------------------------------------------------------------ K: logistic c*(z - z*z)
const logi = (params, o = {}) => ({ file: H, entry: 'Logistic8', maxiter: 16, extent: 1.8, center: at(0.5), outside: trap8, ...o, params });
add({ id: 'K01', part: 'K', slug: 'logistic-oct', axes: FA, gradient: 'Gold', ...logi({ ...alg('oct'), c: T.logOkubo }) });
add({ id: 'K02', part: 'K', slug: 'logistic-para', axes: FA, gradient: 'Deep Blue', ...logi({ ...alg('para'), c: T.logPara }) });
add({ id: 'K03', part: 'K', slug: 'logistic-spara', axes: FA, gradient: 'Neon', ...logi({ ...alg('spara'), c: T.logSpara }) });
add({ id: 'K04', part: 'K', slug: 'logistic-okubo', axes: FA, gradient: 'Aurora', ...logi({ ...alg('okubo'), c: T.logOkubo }) });
add({ id: 'K05', part: 'K', slug: 'logistic-sokubo', axes: FA, gradient: 'Fire', ...logi({ ...alg('sokubo'), c: T.logSokubo }) });
// ------------------------------------------------------------------------------------ L: transcendental maps (unital algebras)
const sine = (params, o = {}) => ({ file: H, entry: 'SineJulia8', maxiter: 12, extent: 3.0, outside: trap8, ...o, params: { c: T.sine, bailout: 50, ...params } });
add({ id: 'L01', part: 'L', slug: 'sine-oct', axes: FA, gradient: 'Sunset', ...sine(alg('oct')) });
add({ id: 'L02', part: 'L', slug: 'sine-split', axes: FA, gradient: 'Copper', ...sine(alg('split')) });
add({ id: 'L03', part: 'L', slug: 'sine-semi', axes: FA, gradient: 'Emerald', ...sine(alg('semi')) });
add({ id: 'L04', part: 'L', slug: 'sine-splitq', axes: FA, gradient: 'Fire', ...sine(alg('splitq')) });
// ------------------------------------------------------------------------------------ M: mappings
const HX = 'HyperFractal.uxf';
const SX = 'Standard.uxf';
const okJ = (o) => ({ axes: FA, gradient: 'Aurora', ...julia({ ...alg('okubo'), c: auto(uO, 0.95) }), ...o });
const ocJ = (o) => ({ axes: FA, gradient: 'Gold', ...julia({ ...alg('oct'), c: auto(uC) }), ...o });
add({ id: 'M01', part: 'M', slug: 'map-kaleidoscope4d-okubo', ...okJ({ transforms: [{ file: HX, entry: 'Kaleidoscope4D', params: {} }] }) });
add({ id: 'M02', part: 'M', slug: 'map-kaleidoscope4d-oct', ...ocJ({ transforms: [{ file: HX, entry: 'Kaleidoscope4D', params: {} }] }) });
add({ id: 'M03', part: 'M', slug: 'map-inversion4d-okubo', ...okJ({ transforms: [{ file: HX, entry: 'Inversion4D', params: { radius: 1.0 } }], extent: 1.8 }) });
add({ id: 'M04', part: 'M', slug: 'map-inversion4d-oct', ...ocJ({ transforms: [{ file: HX, entry: 'Inversion4D', params: { radius: 1.0 } }], extent: 1.8 }) });
add({ id: 'M05', part: 'M', slug: 'map-spherefold4d-okubo', ...okJ({ transforms: [{ file: HX, entry: 'SphereFold4D', params: { rmin: 0.3, rfix: 0.9 } }] }) });
add({ id: 'M06', part: 'M', slug: 'map-twist4d-okubo', ...okJ({ transforms: [{ file: HX, entry: 'Twist4D', params: { plane: 0, by: 3, amount: 120 } }] }) });
add({ id: 'M07', part: 'M', slug: 'map-waves4d-para', axes: FA, gradient: 'Deep Blue', ...julia({ ...alg('para'), c: auto(uO, 0.95) }), transforms: [{ file: HX, entry: 'Waves4D', params: { amplitude: 0.08, frequency: 6 } }] });
add({ id: 'M08', part: 'M', slug: 'map-tesseractfold4d-okubo', ...okJ({ transforms: [{ file: HX, entry: 'TesseractFold4D', params: { limit: 0.6, repeat: 1, scale: 1.0 } }] }) });
add({ id: 'M09', part: 'M', slug: 'map-rotation4d-xw45-oct', ...ocJ({ transforms: [{ file: HX, entry: 'Rotation4D', params: { xw: 45 } }] }) });
add({ id: 'M10', part: 'M', slug: 'map-rotation4d-xw45-okubo', ...okJ({ transforms: [{ file: HX, entry: 'Rotation4D', params: { xw: 45 } }] }) });
add({ id: 'M11', part: 'M', slug: 'map-kaleidoscope2d-okubo', ...okJ({ transforms: [{ file: SX, entry: 'Kaleidoscope', params: {} }] }) });
add({ id: 'M12', part: 'M', slug: 'map-twirl2d-oct', ...ocJ({ transforms: [{ file: SX, entry: 'Twirl', params: {} }] }) });
add({ id: 'M13', part: 'M', slug: 'map-mirror4d-okubo', ...okJ({ transforms: [{ file: HX, entry: 'Mirror4D', params: {} }] }) });
// ------------------------------------------------------------------------------------ N: colorings of one body
const okB = (outside, o = {}) => ({ axes: FB, gradient: 'Aurora', ...julia({ ...alg('okubo'), c: auto(uO, 0.95) }), outside, ...o });
add({ id: 'N01', part: 'N', slug: 'color-smooth8d', ...okB(smooth8, { gradient: 'Classic' }) });
add({ id: 'N02', part: 'N', slug: 'color-trap8-point', ...okB(trap8, { gradient: 'Gold' }) });
add({ id: 'N03', part: 'N', slug: 'color-trap8-hyperplane-l', ...okB(trap8H, { gradient: 'Neon' }) });
add({ id: 'N04', part: 'N', slug: 'color-trap8-sphere', ...okB(trap8S, { gradient: 'Pastel' }) });
add({ id: 'N05', part: 'N', slug: 'color-hidden-average', ...okB(hiddenAvg, { gradient: 'Viridis-like' }) });
add({ id: 'N06', part: 'N', slug: 'color-hidden-final', ...okB(hiddenFin, { gradient: 'Fire' }) });
add({ id: 'N07', part: 'N', slug: 'color-standard-smooth', ...okB(stdSmooth, { gradient: 'Sunset' }) });
add({ id: 'N08', part: 'N', slug: 'color-quaternion-direction', ...okB(qdir, { gradient: 'Classic' }) });
add({ id: 'N09', part: 'N', slug: 'color-orbittrap4d', ...okB(trap4, { gradient: 'Copper' }) });
add({ id: 'N10', part: 'N', slug: 'color-hidden-oct-vs', axes: FB, gradient: 'Viridis-like', ...julia({ ...alg('oct'), c: auto(uO, 0.95) }), outside: hiddenAvg });
// ------------------------------------------------------------------------------------ O: depth along the hidden axis
add({ id: 'O01', part: 'O', slug: 'depth-okubo-l-0p3', axes: FA, center: [0, 0, 0, 0, 0.3, 0, 0, 0], gradient: 'Aurora', ...julia({ ...alg('okubo'), c: auto(uO, 0.95) }) });
add({ id: 'O02', part: 'O', slug: 'depth-okubo-l-0p6', axes: FA, center: [0, 0, 0, 0, 0.6, 0, 0, 0], gradient: 'Aurora', ...julia({ ...alg('okubo'), c: auto(uO, 0.95) }) });
add({ id: 'O03', part: 'O', slug: 'depth-oct-l-0p4', axes: FA, center: [0, 0, 0, 0, 0.4, 0, 0, 0], gradient: 'Gold', ...julia({ ...alg('oct'), c: auto(uC) }) });
// ------------------------------------------------------------------------------------ P: further algebras
add({ id: 'P01', part: 'P', slug: 'semi-para', axes: FC, gradient: 'Emerald', ...julia({ ...cust('para', -1, -1, 0), c: auto(uC) }) });
add({ id: 'P02', part: 'P', slug: 'semi-okubo', axes: FB, gradient: 'Emerald', ...julia({ ...cust('petersson', -1, -1, 0, 120), c: auto(uO, 0.95) }) });
add({ id: 'P03', part: 'P', slug: 'anisotropic-octonions', axes: FA, gradient: 'Gold', ...julia({ ...cust('cd', -0.5, -2, -1), c: auto(uC) }) });
add({ id: 'P04', part: 'P', slug: 'split-petersson-60', axes: FB, gradient: 'Sunset', ...julia({ ...cust('petersson', -1, -1, 1, 60), c: auto(uO, 0.95) }) });
add({ id: 'P05', part: 'P', slug: 'okubo-imaginary-slices', axes: FD, gradient: 'Aurora', ...julia({ ...alg('okubo'), c: auto(uO, 0.95) }) });
add({ id: 'P06', part: 'P', slug: 'sokubo-imaginary-slices', axes: FD, gradient: 'Fire', ...julia({ ...alg('sokubo'), c: auto(uO, 0.95) }) });

export const PLATES = P;


==> anc/scripts/plates_v2.mjs <==
// Atlas_HF8D_4Slices - plates_v2.mjs (version 2): the plates of v1 with P02 (the semi-Okubo algebra, gamma3 = 0) moved to
// the frame (1, i, j | l). In the frame (1, l, il | jl) of v1 every slice contains an l-direction, along which the body of
// the degenerate algebra is an unbounded cylinder: the cube was full (run_atlas_render_2026-09-29T17-56-41, P02: 100%).
import { PLATES as V1 } from './plates_v1.mjs';

const p02 = V1.find((p) => p.id === 'P02');
export const PLATES = V1.map((p) => (p.id === 'P02' ? { ...p02, slug: 'semi-okubo-FA', axes: [0, 1, 2, 4] } : p));


==> anc/scripts/plates_v3.mjs <==
// Atlas_HF8D_4Slices - plates_v3.mjs (version 3): the new plates of the revision (referee report of 2026-09-30),
// rendered by atlas_render_v2.mjs. Each plate tests a prediction of the theory of version 2 (Theorem A: root planes and
// Weyl walls of the Okubo algebra; the twisted symmetry at theta = 90 degrees; Kaplansky's identity at equal iterations).
// Every plate is a "4 slices" view: axes = [X, Y, Z, N] (indices of 1, i, j, k, l, il, jl, kl) or an explicit frame
// (four orthonormal vectors of R^8, with labels); the quarters show the 3D sections (X,Y,Z), (X,Y,N), (X,Z,N), (Y,Z,N).

const H = 'HF8D.ufm';
const ALG = { oct: 0, split: 1, splitq: 2, semi: 3, para: 4, spara: 5, okubo: 6, sokubo: 7 };
const KIND = { cd: 0, para: 1, petersson: 2 };
const cust = (kind, g1, g2, g3, theta = 120) => ({ hf8_algebra: 8, hf8_kind: KIND[kind], hf8_g1: g1, hf8_g2: g2, hf8_g3: g3, hf8_theta: theta });
const alg = (name) => ({ hf8_algebra: ALG[name] });
const trap8 = { file: 'HF8D.ucl', entry: 'OrbitTrap8D', params: {}, density: 0.35, offset: 100 };
const julia = (params, o = {}) => ({ file: H, entry: 'Julia8', maxiter: 20, outside: trap8, ...o, params });
const bil = (params, o = {}) => ({ file: H, entry: 'Bilateral8', maxiter: 16, extent: 1.6, outside: trap8, ...o, params });
const [ONE, I, J, K, L, IL, JL, KL] = [0, 1, 2, 3, 4, 5, 6, 7];
const FC = [ONE, J, L, I];

// c_A: the resolved constant of plates A07 and C03 (run_atlas_render_2026-09-29T17-56-41), |c_A| = 0.246428, arg 110.42 deg
const cA = [-0.085988, 0.230939, 0, 0, 0, 0, 0, 0];
const rA = Math.hypot(cA[0], cA[1]);
const onC = (deg) => [+(rA * Math.cos((deg * Math.PI) / 180)).toFixed(6), +(rA * Math.sin((deg * Math.PI) / 180)).toFixed(6), 0, 0, 0, 0, 0, 0];
// c_B: the resolved constant of plate B07; its adapted frame (unit c_B, the root plane of largest weight of its stabilizer
// torus, the unit vector of the fixed plane orthogonal to c_B) from run_verify_theory_2026-09-30T07-21-50 (R13)
const cB = [-0.396949, -0.021492, 0.049457, 0.016313, 0.003884, 0.159677, -0.112896, 0.133007];
const B_HAT = [-0.852735913, -0.04616966, 0.106244782, 0.035044, 0.008343707, 0.343022183, -0.242526052, 0.285729012];
const B_V1 = [-0.074820269, 0.19253306, 0.865629917, -0.350077096, -0.083740253, -0.14282704, 0.209073913, -0.119749431];
const B_V2 = [0.023636165, 0.833893977, 0.0, 0.460303313, -0.056631779, 0.258761559, 0.14329469, -0.038535121];
const B_PERP = [0.117506433, -0.415330238, 0.389024593, 0.758398588, -0.196924261, -0.072686497, 0.067641147, 0.196333039];
// the Kaplansky constant of J01 and J02
const cKap = [-0.35, 0.45, 0, 0, 0.35, 0, 0, 0];

const P = [];
const add = (p) => P.push({ part: 'R', ...p });
// ------------------------------------------------------------------ Theorem A: the three root planes of su(3)
add({ id: 'R01', slug: 'okubo-root-plane-l-il', axes: [ONE, L, IL, J], gradient: 'Aurora', ...julia({ ...alg('okubo'), c: cA }) });
add({ id: 'R02', slug: 'okubo-root-plane-j-k', axes: [ONE, J, K, L], gradient: 'Aurora', ...julia({ ...alg('okubo'), c: cA }) });
add({ id: 'R03', slug: 'okubo-root-plane-jl-kl', axes: [ONE, JL, KL, J], gradient: 'Aurora', ...julia({ ...alg('okubo'), c: cA }) });
add({ id: 'R04', slug: 'oct-frame-l-il', axes: [ONE, L, IL, J], gradient: 'Gold', ...julia({ ...alg('oct'), c: cA }) });
// ------------------------------------------------------------------ Weyl walls: |c| = |c_A|, arg 100, 110.42 (c_A), 115, 120 deg
add({ id: 'R05', slug: 'okubo-wall-arg100', axes: [J, L, JL, ONE], gradient: 'Aurora', ...julia({ ...alg('okubo'), c: onC(100) }) });
add({ id: 'R06', slug: 'okubo-wall-arg110', axes: [J, L, JL, ONE], gradient: 'Aurora', ...julia({ ...alg('okubo'), c: cA }) });
add({ id: 'R07', slug: 'okubo-wall-arg115', axes: [J, L, JL, ONE], gradient: 'Aurora', ...julia({ ...alg('okubo'), c: onC(115) }) });
add({ id: 'R08', slug: 'okubo-wall-arg120', axes: [J, L, JL, ONE], gradient: 'Aurora', ...julia({ ...alg('okubo'), c: onC(120) }) });
// ------------------------------------------------------------------ B07 in the frame adapted to its stabilizer torus
add({ id: 'R09', slug: 'okubo-generic-adapted-frame', frame: [B_HAT, B_V1, B_V2, B_PERP], labels: ['ĉ', 'v₁', 'v₂', 'c⊥'], gradient: 'Aurora', ...julia({ ...alg('okubo'), c: cB }) });
// ------------------------------------------------------------------ theta = 90: the twisted revolutions of W = <1, i> + <l, kl>
add({ id: 'R10', slug: 'petersson-90-W', axes: [ONE, L, KL, I], gradient: 'Pastel', ...julia({ ...cust('petersson', -1, -1, -1, 90), c: cA }) });
add({ id: 'R11', slug: 'petersson-60-W-control', axes: [ONE, L, KL, I], gradient: 'Neon', ...julia({ ...cust('petersson', -1, -1, -1, 60), c: cA }) });
add({ id: 'R12', slug: 'okubo-W-control', axes: [ONE, L, KL, I], gradient: 'Aurora', ...julia({ ...alg('okubo'), c: cA }) });
// ------------------------------------------------------------------ the Petersson path at fixed c_A in the frame F_C (0 = C02, 120 = C03)
for (const [id, th, g] of [['R13', 30, 'Sunset'], ['R14', 60, 'Neon'], ['R15', 90, 'Pastel'], ['R16', 150, 'Viridis-like']])
  add({ id, slug: `petersson-${th}-FC-cA`, axes: FC, gradient: g, ...julia({ ...cust('petersson', -1, -1, -1, th), c: cA }) });
// ------------------------------------------------------------------ Kaplansky's identity at equal iterations (J01 with 20 iterations, as J02)
add({ id: 'R17', slug: 'kaplansky-okubo-a1-b1-20it', axes: [ONE, I, J, L], gradient: 'Aurora', ...bil({ ...alg('okubo'), a: [1, 0, 0, 0, 0, 0, 0, 0], b: [1, 0, 0, 0, 0, 0, 0, 0], c: cKap }, { extent: 1.4, maxiter: 20 }) });

export const PLATES = P;


==> anc/scripts/summarize_v1.py <==
"""Atlas_HF8D_4Slices - summarize_v1.py (version 1).

Purpose: a compact per-plate digest of the measurements of a run of atlas_render_v1.mjs (plates.json): for every
quarter the body share, the symmetries with Jaccard score >= 0.97 (mirrors and rotations about the local axes; "all"
when the 37-degree rotation is also a symmetry, i.e. a continuous symmetry up to sampling) and the span dimension of
the orbits.
Input: a run directory (7. Results/Atlas_HF8D_4Slices/run_atlas_render_<timestamp>).
Output: printed digest (stdout); with --json, the digest as JSON.
usage: python summarize_v1.py <run dir> [--only A01,B02] [--json]
"""
import json
import sys

TH = 0.97


def digest_slice(s):
    sym = s['sym']
    mirrors = [k[1] for k in ('Mx', 'My', 'Mz') if (sym.get(k) or 0) >= TH]
    rots = {}
    for a in 'xyz':
        angles = [d for d in (180, 120, 90, 72, 60, 37) if (sym.get(f'R{a}{d}') or 0) >= TH]
        if 37 in angles:
            rots[a] = 'all'
        elif angles:
            rots[a] = ','.join(str(d) for d in angles)
    best_rot = {a: max((sym.get(f'R{a}{d}') or 0) for d in (180, 120, 90, 72, 60, 37)) for a in 'xyz'}
    return {
        'axes': s['axes'],
        'vol': s['vol'],
        'mirrors': mirrors,
        'rots': rots,
        'orbit': max(s['orbitDims']) if s['orbitDims'] else None,
        'r37': {a: sym.get(f'R{a}37') for a in 'xyz'},
        'best_rot': best_rot,
    }


def main():
    run = sys.argv[1]
    only = None
    if '--only' in sys.argv:
        only = set(sys.argv[sys.argv.index('--only') + 1].split(','))
    plates = json.load(open(f'{run}/plates.json', encoding='utf-8'))
    out = []
    for p in plates:
        if only and p['id'] not in only:
            continue
        if p.get('error'):
            out.append({'id': p['id'], 'error': p['error']})
            continue
        out.append({'id': p['id'], 'slug': p['slug'], 'resolved': p.get('resolved'), 'slices': [digest_slice(s) for s in p['slices']]})
    if '--json' in sys.argv:
        print(json.dumps(out, indent=1))
        return
    for p in out:
        if 'error' in p:
            print(p['id'], 'ERROR', p['error'])
            continue
        res = '; '.join(f"{k}={v['value']} (s*={v['sStar']})" for k, v in (p['resolved'] or {}).items())
        print(f"{p['id']} {p['slug']}  {res}")
        for s in p['slices']:
            rot = ' '.join(f"R{a}[{v}]" for a, v in s['rots'].items())
            print(f"   ({', '.join(s['axes'])}): vol {s['vol']*100:.0f}%  mirrors {''.join(s['mirrors']) or '-'}  {rot or 'no rot'}  orbit {s['orbit']}  r37 {s['r37']}")


if __name__ == '__main__':
    main()


==> anc/scripts/validate_gpu_v1.mjs <==
// Atlas_HF8D_4Slices - validate_gpu_v1.mjs (version 1)
//
// Purpose: an external test of the renderer asked by the referee report of 2026-09-30 (section 4): the seed-0 Mandelbrot
// sets of the Okubo algebra and of the para-octonions are given in closed form by Theorem B (c is in M_0 iff zeta(c) is in
// the tricorn). This script renders plane sections of these sets with the GPU renderer of HyperFractal 8D 1.0 (float32,
// "Plane 2D" mode, inside black and outside white) and evaluates the same pixels with the application's double-precision
// CPU kernel. compare_gpu_v1.py then compares both masks with the closed form and with an independent numpy iteration.
// Input: the working copy of HyperFractal 8D (npm installed): --app <dir>, default %LOCALAPPDATA%\HF8D-studio.
// Output: 7. Results/Atlas_HF8D_4Slices/run_validate_gpu_<timestamp>/ (gpu_<id>.png, cpu_<id>.png, cases.json, manifest.json).
// usage: node validate_gpu_v1.mjs [--size 400] [--maxiter 100]
import fs from 'fs';
import os from 'os';
import path from 'path';
import crypto from 'crypto';
import { createRequire } from 'module';
import { fileURLToPath, pathToFileURL } from 'url';
import { execSync } from 'child_process';

const HERE = path.dirname(fileURLToPath(import.meta.url));
const WS = path.resolve(HERE, '..', '..');
const argv = process.argv.slice(2);
const arg = (k, d) => {
  const i = argv.indexOf(`--${k}`);
  return i >= 0 ? argv[i + 1] : d;
};
const APP = path.resolve(arg('app', path.join(process.env.LOCALAPPDATA ?? '', 'HF8D-studio')));
const N = Number(arg('size', '400'));
const MAXITER = Number(arg('maxiter', '100'));
const stamp = new Date().toISOString().replace(/[:.]/g, '-').slice(0, 19);
const OUT = path.join(arg('results', path.join(WS, '7. Results', 'Atlas_HF8D_4Slices')), `run_validate_gpu_${stamp}`);
fs.mkdirSync(OUT, { recursive: true });

// plane sections [U, V] through the centre, half size 1.6 (magn = 2 / 1.6 for a square image)
const e = (k) => Array.from({ length: 8 }, (_, m) => (m === k ? 1 : 0));
const [ONE, I, J, K, L, IL, JL, KL] = [0, 1, 2, 3, 4, 5, 6, 7];
const CASES = [
  { id: 'okubo_1_i', algebra: 6, U: e(ONE), V: e(I), center: [-0.3, 0, 0, 0, 0, 0, 0, 0] },
  { id: 'okubo_1_l', algebra: 6, U: e(ONE), V: e(L), center: [-0.3, 0, 0, 0, 0, 0, 0, 0] },
  { id: 'okubo_1_jl', algebra: 6, U: e(ONE), V: e(JL), center: [-0.3, 0, 0, 0, 0, 0, 0, 0] },
  { id: 'okubo_1_j', algebra: 6, U: e(ONE), V: e(J), center: [-0.3, 0, 0, 0, 0, 0, 0, 0] },
  { id: 'okubo_j_l', algebra: 6, U: e(J), V: e(L), center: [-0.3, 0, 0, 0, 0, 0, 0, 0] },
  { id: 'okubo_generic', algebra: 6, U: [0.6, 0, 0.8, 0, 0, 0, 0, 0], V: [0, 0.2, 0, 0.3, 0.5, 0.1, 0.6, 0.5], center: [-0.3, 0, 0, 0, 0, 0, 0, 0] },
  { id: 'para_1_l', algebra: 4, U: e(ONE), V: e(L), center: [-0.3, 0, 0, 0, 0, 0, 0, 0] },
  { id: 'para_j_l', algebra: 4, U: e(J), V: e(L), center: [-0.3, 0, 0, 0, 0, 0, 0, 0] },
  { id: 'sokubo_1_l', algebra: 7, U: e(ONE), V: e(L), center: [-0.3, 0, 0, 0, 0, 0, 0, 0] },
];

const req = createRequire(path.join(APP, 'package.json'));
const viteEsm = path.join(APP, 'node_modules', 'vite', 'dist', 'node', 'index.js');
const vite = await import(pathToFileURL(fs.existsSync(viteEsm) ? viteEsm : req.resolve('vite')).href);
const createServer = vite.createServer ?? vite.default?.createServer;
const pw = await import(pathToFileURL(req.resolve('playwright-core')).href);
const chromium = pw.chromium ?? pw.default?.chromium;
const t0 = Date.now();
const server = await createServer({ root: APP, configFile: path.join(APP, 'vite.config.ts'), server: { port: 5197, strictPort: false, hmr: false }, logLevel: 'error' });
await server.listen();
const browser = await chromium.launch({ channel: 'chrome', headless: true, args: ['--enable-gpu', '--ignore-gpu-blocklist', '--use-angle=d3d11'] });
const page = await browser.newPage({ viewport: { width: 1280, height: 800 } });
const pageErrors = [];
page.on('pageerror', (x) => pageErrors.push(x.message));
await page.goto(server.resolvedUrls.local[0]);
await page.evaluate(() => localStorage.clear());
await page.goto(server.resolvedUrls.local[0]);
await page.waitForFunction(() => window.__hf && window.__hf.useStore, null, { timeout: 60000 });
await page.waitForFunction(async () => !!(await import('/src/ui/actions.ts')).viewRefs.gl, null, { timeout: 60000, polling: 250 });
const glInfo = await page.evaluate(() => {
  const gl = document.createElement('canvas').getContext('webgl2');
  const ext = gl && gl.getExtension('WEBGL_debug_renderer_info');
  return gl ? gl.getParameter(ext ? ext.UNMASKED_RENDERER_WEBGL : gl.RENDERER) : 'no webgl2';
});
console.log(`HyperFractal 8D at ${APP}; WebGL: ${glInfo}; ${N}x${N}, maxiter ${MAXITER}`);

const results = [];
for (const cs of CASES) {
  const r = await page.evaluate(
    async ({ cs, N, MAXITER }) => {
      const { defaultDocument3D, defaultColoring } = await import('/src/project/model.ts');
      const F8 = await import('/src/geometry/frame8.ts');
      const { viewAffine } = await import('/src/geometry/view.ts');
      const { prepareDocument, viewGlobals } = await import('/src/render/prepare.ts');
      const { viewRefs } = await import('/src/ui/actions.ts');
      const { buildCpuKernel } = await import('/src/render/kernel-js.ts');
      const { bakeGradient } = await import('/src/color/gradient.ts');
      const d = defaultDocument3D();
      d.title = cs.id;
      const l = d.layers[0];
      l.formula = { file: 'HF8D.ufm', entry: 'Mandel8', params: { hf8_algebra: cs.algebra } };
      l.maxiter = MAXITER;
      l.outside = { ...defaultColoring('Standard.ucl', 'Basic', 'none'), solidColor: [1, 1, 1, 1] };
      l.inside = { ...defaultColoring('Standard.ucl', 'Basic', 'none'), solidColor: [0, 0, 0, 1] };
      l.transforms = [];
      d.geometry = 'plane';
      const zero = [0, 0, 0, 0, 0, 0, 0, 0];
      d.view.frame = F8.orthonormalize([cs.U, cs.V, ...Array.from({ length: 6 }, () => [...zero])]);
      d.view.center = [...cs.center];
      d.view.magn = 2 / 1.6;
      d.view.angle = 0;
      d.view.skew = 0;
      d.view.stretch = 1;
      d.image = { width: N, height: N };
      d.render.aaSamples = 1;
      const prep = prepareDocument(d, window.__hf.library);
      if (prep.problems.length) return { error: prep.problems.map((p) => p.message).join('; ') };
      const A = viewAffine(d.view, N, N);
      const px = await viewRefs.gl.renderOffscreen(d, prep, N, N, 1);
      const gpu = new Uint8Array(N * N);
      for (let k = 0; k < N * N; k++) gpu[k] = px[4 * k] < 128 ? 1 : 0; // inside = black
      // the application's CPU kernel (double precision) on the same pixel centres
      const G = { ...viewGlobals(d, N, N), randomseed: 0 };
      const kern = buildCpuKernel(prep, G, prep.layers.map((x) => bakeGradient(x.layer.gradient)));
      const out = new Float64Array(4);
      const tr = { sample: [...zero], layers: [], maxOrbit: 0 };
      const cpu = new Uint8Array(N * N);
      G.ax = [...zero];
      G.ay = [...zero];
      for (let py = 0; py < N; py++)
        for (let pxx = 0; pxx < N; pxx++) {
          const xi = (2 * (pxx + 0.5)) / N - 1, eta = 1 - (2 * (py + 0.5)) / N;
          for (let m = 0; m < 8; m++) G.origin[m] = A.origin[m] + xi * A.ax[m] + eta * A.ay[m];
          tr.layers = [];
          kern.shade(0, 0, 0, 0, out, 0, tr);
          cpu[py * N + pxx] = tr.layers[0] && !tr.layers[0].escaped ? 1 : 0;
        }
      const toPng = (mask) => {
        const cv = document.createElement('canvas');
        cv.width = N;
        cv.height = N;
        const g = cv.getContext('2d');
        const im = g.createImageData(N, N);
        for (let k = 0; k < N * N; k++) {
          const v = mask[k] ? 0 : 255;
          im.data[4 * k] = im.data[4 * k + 1] = im.data[4 * k + 2] = v;
          im.data[4 * k + 3] = 255;
        }
        g.putImageData(im, 0, 0);
        return cv.toDataURL('image/png');
      };
      return { gpuPng: toPng(gpu), cpuPng: toPng(cpu), origin: A.origin, ax: A.ax, ay: A.ay, gpuInside: gpu.reduce((s, v) => s + v, 0), cpuInside: cpu.reduce((s, v) => s + v, 0), agree: gpu.reduce((s, v, k) => s + (v === cpu[k] ? 1 : 0), 0) };
    },
    { cs, N, MAXITER },
  );
  if (r.error) {
    console.log(cs.id, 'ERROR', r.error);
    results.push({ ...cs, error: r.error });
    continue;
  }
  fs.writeFileSync(path.join(OUT, `gpu_${cs.id}.png`), Buffer.from(r.gpuPng.split(',')[1], 'base64'));
  fs.writeFileSync(path.join(OUT, `cpu_${cs.id}.png`), Buffer.from(r.cpuPng.split(',')[1], 'base64'));
  delete r.gpuPng;
  delete r.cpuPng;
  results.push({ ...cs, ...r, size: N, maxiter: MAXITER });
  console.log(`${cs.id}: GPU inside ${r.gpuInside}, CPU inside ${r.cpuInside}, GPU = CPU on ${r.agree} of ${N * N} pixels`);
}
await browser.close();
await server.close();
fs.writeFileSync(path.join(OUT, 'cases.json'), JSON.stringify(results, null, 1));
const sha = (f) => crypto.createHash('sha256').update(fs.readFileSync(f)).digest('hex');
let commit = 'unknown';
try {
  commit = execSync('git rev-parse HEAD', { cwd: APP, encoding: 'utf8' }).trim();
} catch {}
const manifest = {
  script: 'validate_gpu_v1.mjs',
  version: 1,
  timestamp: new Date().toISOString(),
  command: `node "2. Scripts/Atlas_HF8D_4Slices/validate_gpu_v1.mjs" ${argv.join(' ')}`.trim(),
  duration_s: Math.round((Date.now() - t0) / 1000),
  environment: { node: process.version, os: `${os.type()} ${os.release()}`, cpu: os.cpus()[0]?.model, webgl: glInfo, application: `HyperFractal 8D 1.0 (${APP})`, commit },
  inputs: { cases: CASES.map((c) => c.id), size: N, maxiter: MAXITER, formula: 'HF8D.ufm Mandel8, seed 0, bailout 100' },
  outputs: fs.readdirSync(OUT).filter((f) => f !== 'manifest.json').sort().map((f) => ({ file: f, sha256: sha(path.join(OUT, f)) })),
  conclusions: results.map((r) => (r.error ? `${r.id}: error` : `${r.id}: GPU = CPU(app, f64) on ${r.agree} of ${N * N} pixels`)),
  limitations: ['The GPU evaluates the pixel centres in float32; the CPU kernel in float64. The closed-form comparison is made by compare_gpu_v1.py.', `Page errors: ${pageErrors.length ? pageErrors.slice(0, 3).join(' | ') : 'none'}`],
};
fs.writeFileSync(path.join(OUT, 'manifest.json'), JSON.stringify(manifest, null, 2));
console.log(`done: ${OUT}`);


==> anc/scripts/verify_extra_v1.py <==
"""Atlas_HF8D_4Slices - verify_extra_v1.py (version 1).

Purpose: numerical verification (numpy, f64) of two further statements of version 2 of the article, found during the
visual checks of the plates (2026-09-30):
  X1  bilateral identity: in every symmetric composition algebra (a*z)*(z*b) = n(z, e) z - n(z) e with e = b*a, and
      e*y-type unit: (a*x)*(y*b) with x = e gives n(a) n(b) y; the identity fails in the octonions and at theta = 90;
  X2  the bilateral map is conjugate by an isometry to the octonionic quadratic map: if Q is orthogonal with
      Q e = |e| 1 and n(a) n(b) = 1, the escape times of z -> (a*z)*(z*b) + c and w -> w^2 + Q c (octonions) agree
      at z and w = Q z; tested on the constants of plates J04-J07 normalised to n(a) n(b) = 1;
  X3  tilted revolutions of the seed-0 Mandelbrot set of the Okubo algebra: the section <1, i, v> (v a basis vector of
      a root plane V_m) is invariant under the rotations about the Weyl line l_m of C that turn the plane
      <l_m^perp, v>; all pairs (wall line, v) are tested, and the pairs with J = 1 give the correspondence
      wall <-> root plane;
  X4  the same for the Julia set of z*z + c with c on a Weyl wall (c = |c_A| e^{i arg}, arg = 0, 60, 120 degrees): the
      sections <l, l^perp, v> are revolutions about the line of c for v in the root plane paired with the wall.
Output: 7. Results/Atlas_HF8D_4Slices/run_verify_extra_<timestamp>/ (results.json, manifest.json).
usage: python verify_extra_v1.py
"""
import datetime
import hashlib
import json
import os
import platform
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from hf8np_v1 import AX, WS, Algebra, ball_points, escape, inside, norm, polar, vec8  # noqa: E402

RNG = np.random.default_rng(20260930)
R = {}
ALGS = {'para': Algebra('para'), 'split_para': Algebra('para', (-1., -1., 1.)), 'okubo': Algebra('petersson'), 'split_okubo': Algebra('petersson', (-1., -1., 1.)),
        'octonions': Algebra('cd'), 'theta90': Algebra('petersson', theta=np.pi / 2)}
# ------------------------------------------------------------------ X1
x1 = {}
for name, A in ALGS.items():
    a, b, z, y = RNG.normal(size=(4, 300, 8))
    e = A.mul(b, a)
    lhs = A.mul(A.mul(a, z), A.mul(z, b))
    rhs = polar(z, e, A.g)[:, None] * z - norm(z, A.g)[:, None] * e
    unit = A.mul(A.mul(a, e), A.mul(y, b)) - (norm(a, A.g) * norm(b, A.g))[:, None] * y
    x1[name] = {'identity_defect': float(np.abs(lhs - rhs).max()), 'left_unit_defect': float(np.abs(unit).max())}
R['X1_bilateral_identity'] = x1
# ------------------------------------------------------------------ X2 (compact algebras: Q orthogonal)
T = {  # the constants of plates J04 (para) and J06 (Okubo), plates_v1.mjs
    'para': {'c': [-0.4822, -0.0237, -0.1407, -0.0228, 0.1021, 0.1229, 0.3139, 0.0877], 'a': [0.3336, 0.3794, -0.1147, -0.28, -0.4142, 0.1179, 0.0062, -0.6839], 'b': [0.4378, -0.1858, 0.4978, 0.0705, -0.2216, -0.3054, -0.4521, -0.4175]},
    'okubo': {'c': [-0.4388, 0.0221, -0.0995, -0.34, -0.0964, 0.3122, -0.0479, 0.0572], 'a': [0.3478, -0.5, 0.5505, -0.3349, -0.2539, 0.1892, -0.127, 0.3121], 'b': [0.8716, 0.0939, 0.2668, 0.0823, 0.2333, -0.2602, 0.0774, -0.1593]},
}
x2 = {}
OCT = Algebra('cd')
for name, P in T.items():
    A = ALGS[name]
    a, b, c = vec8(P['a']), vec8(P['b']), vec8(P['c'])
    s = np.sqrt(norm(a, A.g) * norm(b, A.g))
    a, b = a / np.sqrt(norm(a, A.g)), b / np.sqrt(norm(b, A.g))  # n(a) = n(b) = 1
    e = A.mul(b, a)
    # an orthogonal Q with Q e = 1 (Householder reflection)
    u = e - vec8([1.])
    Q = np.eye(8) - 2 * np.outer(u, u) / (u @ u) if u @ u > 1e-14 else np.eye(8)
    Z = RNG.normal(size=(20000, 8)) * 0.7
    nb, _ = escape('Bilateral8', {'a': list(a), 'b': list(b), 'c': list(c)}, A, Z, 60)
    no, _ = escape('Julia8', {'c': list(Q @ c)}, OCT, Z @ Q.T, 60)
    x2[name] = {'|Qe - 1|': float(np.abs(Q @ e - vec8([1.])).max()), 'samples': len(Z), 'escape_time_equal': int((nb == no).sum()),
                'bounded_share': float((nb > 60).mean()), 'scale n(a)n(b) of the plate constants': float(s ** 2)}
R['X2_bilateral_is_octonionic'] = x2
# ------------------------------------------------------------------ X3, X4 tilted revolutions
OK = ALGS['okubo']
lines = {m: np.array([np.cos(np.radians(m)), np.sin(np.radians(m))]) for m in (0, 60, 120)}


def section_jaccard(entry, params, l_dir, v_index, deg, center=None, npts=40000, maxiter=16):
    """section spanned by l (in C), l_perp (in C) and e_v; rotation by deg in the plane (l_perp, e_v)"""
    lp = np.array([-l_dir[1], l_dir[0]])
    F = np.zeros((8, 3))
    F[:2, 0], F[:2, 1] = l_dir, lp
    F[v_index, 2] = 1.
    pts = ball_points(npts, RNG) * 1.4
    cen = vec8(center if center is not None else [])
    X = cen + pts @ F.T
    t = np.radians(deg)
    q = pts.copy()
    q[:, 1] = np.cos(t) * pts[:, 1] - np.sin(t) * pts[:, 2]
    q[:, 2] = np.sin(t) * pts[:, 1] + np.cos(t) * pts[:, 2]
    A_ = inside(entry, params, OK, X, maxiter)
    B_ = inside(entry, params, OK, cen + q @ F.T, maxiter)
    return float((A_ & B_).sum() / max(1, (A_ | B_).sum())), float(A_.mean())


x3 = {}
for m, ldir in lines.items():
    for v in range(2, 8):
        J37, body = section_jaccard('Mandel8', {}, ldir, v, 37)
        J90, _ = section_jaccard('Mandel8', {}, ldir, v, 90)
        x3[f'wall {m} deg, v = {AX[v]}'] = {'J37': J37, 'J90': J90, 'body': body}
R['X3_mandelbrot_tilted_revolutions'] = x3
x3pairs = {k: v for k, v in x3.items() if min(v['J37'], v['J90']) >= 0.9995}
rA = float(np.hypot(-0.085988, 0.230939))
x4 = {}
for m, ldir in lines.items():
    c = list(vec8(rA * ldir))
    for v in range(2, 8):
        J37, body = section_jaccard('Julia8', {'c': c}, ldir, v, 37, maxiter=20)
        J90, _ = section_jaccard('Julia8', {'c': c}, ldir, v, 90, maxiter=20)
        x4[f'wall {m} deg, v = {AX[v]}'] = {'J37': J37, 'J90': J90, 'body': body}
R['X4_julia_wall_tilted_revolutions'] = x4
x4pairs = {k: v for k, v in x4.items() if min(v['J37'], v['J90']) >= 0.9995}
R['pairs_with_exact_revolution'] = {'mandelbrot': sorted(x3pairs), 'julia_on_walls': sorted(x4pairs)}
expected = sorted([f'wall 0 deg, v = {x}' for x in ('j', 'k')] + [f'wall 60 deg, v = {x}' for x in ('l', 'il')] + [f'wall 120 deg, v = {x}' for x in ('jl', 'kl')])

stamp = datetime.datetime.now(datetime.timezone.utc).strftime('%Y-%m-%dT%H-%M-%S')
out = os.path.join(WS, '7. Results', 'Atlas_HF8D_4Slices', f'run_verify_extra_{stamp}')
os.makedirs(out, exist_ok=True)
with open(os.path.join(out, 'results.json'), 'w', encoding='utf-8') as f:
    json.dump(R, f, indent=1)
sha = lambda p: hashlib.sha256(open(p, 'rb').read()).hexdigest()  # noqa: E731
sym = ('para', 'split_para', 'okubo', 'split_okubo')
checks = {
    'X1 bilateral identity and unit in the four symmetric composition algebras': all(x1[k]['identity_defect'] < 1e-10 and x1[k]['left_unit_defect'] < 1e-10 for k in sym),
    'X1 the identity fails in the octonions and at theta = 90': x1['octonions']['identity_defect'] > 1e-3 and x1['theta90']['identity_defect'] > 1e-3,
    'X2 bilateral escape times = octonionic escape times after the isometry Q (J04, J06 constants)': all(v['escape_time_equal'] == v['samples'] for v in x2.values()),
    'X3 Mandelbrot: exact tilted revolutions exactly for the pairs (0: V1), (60: V2), (120: V3)': sorted(x3pairs) == expected,
    'X4 Julia with c on a wall: exact tilted revolutions exactly for the same pairs': sorted(x4pairs) == expected,
}
manifest = {'script': 'verify_extra_v1.py', 'version': 1, 'timestamp': stamp, 'command': 'python "2. Scripts/Atlas_HF8D_4Slices/verify_extra_v1.py"',
            'environment': {'python': sys.version.split()[0], 'numpy': np.__version__, 'platform': platform.platform()},
            'inputs': {'hf8np_v1.py': sha(os.path.join(HERE, 'hf8np_v1.py')), 'verify_extra_v1.py': sha(os.path.abspath(__file__)), 'seed': 20260930},
            'outputs': [{'file': 'results.json', 'sha256': sha(os.path.join(out, 'results.json'))}],
            'conclusions': [f"{k}: {'PASS' if v else 'FAIL'}" for k, v in checks.items()] + [f"pairs with exact revolution: {json.dumps(R['pairs_with_exact_revolution'])}"],
            'limitations': ['Random-sample verification in f64 (identities on 300 samples, escape times on 2e4 points, Jaccard indices on 4e4 points of a ball of radius 1.4 about 0).',
                            'X2 normalises the plate constants a, b to n(a) = n(b) = 1; the plates themselves use unnormalised a, b, which rescales the set (see the article).']}
with open(os.path.join(out, 'manifest.json'), 'w', encoding='utf-8') as f:
    json.dump(manifest, f, indent=1)
for k, v in checks.items():
    print(('PASS ' if v else 'FAIL ') + k)
print(json.dumps({k: R[k] for k in ('X1_bilateral_identity', 'X2_bilateral_is_octonionic', 'pairs_with_exact_revolution')}, indent=1))
print('results:', out)


==> anc/scripts/verify_propositions_v1.py <==
"""Atlas_HF8D_4Slices - verify_propositions_v1.py (version 1).

Purpose: numerical verification (numpy, f64, independent of the renderer) of the elementary propositions the atlas uses
to read its plates. The algebra is the certified implementation of 2. Scripts/spike/hf8d/certify_okubo.py (the
Cayley-Dickson product with (g1, g2, g3), the para-Hurwitz product conj(x) conj(y) and the Petersson product
tau(conj x) tau^-1(conj y), tau(p + q l) = p + (u q) l, u = cos t + i sin t).
Checks (random samples, maximal defects reported):
  P1  z -> z*z + c (Cayley-Dickson and para, c complex) commutes with every orthogonal map fixing 1 and c that
      preserves the norm; the Petersson algebras do not (defect of a rotation in the (j, l) plane);
  P2  the orbits of z*z + c span at most 3 dimensions in Cayley-Dickson and para algebras (8 in Okubo);
  P3  phi_{a,b}(p + q l) = a p conj(a) + (b q conj(a)) l with a, b unit complex numbers (span(1, i)) is an automorphism of
      every Petersson algebra; with b a general unit quaternion it is not (Okubo);
  P4  for g3 < 0 the map p + q l -> p + sqrt(-g3) q l' is an isomorphism onto the algebra with g3 = -1;
  P5  semi-octonions (g3 = 0): (p + q l)^2 = p^2 + 2 Re(p) q l;
  P6  purely imaginary z: z*z = -n(z) in the Cayley-Dickson and para algebras (not in Okubo);
  P7  symmetric composition algebras: (z*a)*z = n(z) a and (z*z)*z = n(z) z; the sandwich reduces to the real map
      t -> n(a) t^2 + n(a, c) t + n(c), conjugate to s^2 + c_eff; the numbers of the plates;
  P8  Mandelbrot sets with seed 0: the orbit spans 2 dimensions (span(c, c*c), resp. span(1, c));
  P9  theta = 90 degrees: x*x = x0^2 + |q|^2 for x = x0 + q l;
  P10 Mandelbar identities: conj(z z) = conj(z) conj(z) (octonions vs para) and conj(conj(z) conj(z)) = z z;
  P11 Kaplansky: (1*x)*(y*1) = x y for the para-octonions and the Okubo algebra;
  P12 H = span(1, i, j, k) is closed under every Petersson product, which there equals conj(x) conj(y);
  P13 the dual plane (g1 = 0): z = x + y i -> z^2 + c has bounded orbits of 0 up to Re c = -3/4 (critical s* check).
Input: none (fixed seed). Output: 7. Results/Atlas_HF8D_4Slices/run_verify_propositions_<timestamp>/ (results.json,
manifest.json).
usage: python verify_propositions_v1.py
"""
import datetime
import hashlib
import json
import os
import platform
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
WS = os.path.abspath(os.path.join(HERE, '..', '..'))
sys.path.insert(0, os.path.join(WS, '2. Scripts', 'spike', 'hf8d'))
from certify_okubo import gq, qconj, mul, conj, norm, polar, product  # noqa: E402

RNG = np.random.default_rng(20260929)
T120 = 2 * np.pi / 3
OCT = (-1.0, -1.0, -1.0)
SPLIT = (-1.0, -1.0, 1.0)


def rand8(s=0.6):
    return RNG.normal(size=8) * s


def qmul(p, q):
    return gq(-1.0, -1.0, p, q)


def unitq(v):
    v = np.asarray(v, float)
    return v / np.linalg.norm(v)


def phi(a, b, x):
    """phi_{a,b}(p + q l) = a p conj(a) + (b q conj(a)) l"""
    p, q = x[:4], x[4:]
    return np.concatenate([qmul(qmul(a, p), qconj(a)), qmul(qmul(b, q), qconj(a))])


def orth_fixing(vecs):
    """a random orthogonal map of R^8 fixing the given vectors (Gram-Schmidt complement, random O(k) there)"""
    Qb, _ = np.linalg.qr(np.column_stack(list(vecs) + [RNG.normal(size=8) for _ in range(8 - len(vecs))]))
    k = len(vecs)
    R, _ = np.linalg.qr(RNG.normal(size=(8 - k, 8 - k)))
    M = np.eye(8)
    M[k:, k:] = R
    return Qb @ M @ Qb.T


def maxdef(f, n=200):
    return float(max(f() for _ in range(n)))


def orbit_rank(prod, z0, c, n=16, tol=1e-9):
    pts = []
    z = z0.copy()
    for _ in range(n):
        z = prod(z, z) + c
        if not np.all(np.isfinite(z)) or np.linalg.norm(z) > 1e6:
            break
        pts.append(z.copy())
    if not pts:
        return 0
    s = np.linalg.svd(np.array(pts), compute_uv=False)
    return int((s > tol * s[0]).sum())


R = {}
# ------------------------------------------------------------------ P1
c_cplx = np.array([-0.231, 0.62, 0, 0, 0, 0, 0, 0])
e0 = np.eye(8)[0]
ic = unitq(np.concatenate([[0], c_cplx[1:]]))
for name, kind in [('octonions', 'cd'), ('para', 'para'), ('okubo', 'petersson')]:
    pr = product(kind, OCT, T120)

    def d1():
        g = orth_fixing([e0, ic])
        z = rand8()
        return np.abs(pr(g @ z, g @ z) + c_cplx - g @ (pr(z, z) + c_cplx)).max()

    R[f'P1_equivariance_{name}'] = maxdef(d1)
# a rotation by 30 degrees in the (j, l) plane (fixes 1 and i)
Rjl = np.eye(8)
cs, sn = np.cos(np.pi / 6), np.sin(np.pi / 6)
Rjl[2, 2], Rjl[2, 4], Rjl[4, 2], Rjl[4, 4] = cs, -sn, sn, cs
for name, kind in [('octonions', 'cd'), ('okubo', 'petersson')]:
    pr = product(kind, OCT, T120)
    R[f'P1_rotation_jl_30_{name}'] = maxdef(lambda: np.abs(pr(Rjl @ (z := rand8()), Rjl @ z) - Rjl @ pr(z, z)).max())
# ------------------------------------------------------------------ P2
for name, kind, g, t in [('octonions', 'cd', OCT, T120), ('split', 'cd', SPLIT, T120), ('para', 'para', OCT, T120), ('okubo', 'petersson', OCT, T120), ('split_okubo', 'petersson', SPLIT, T120)]:
    pr = product(kind, g, t)
    ranks = [orbit_rank(pr, rand8(0.3), rand8(0.25)) for _ in range(40)]
    R[f'P2_orbit_rank_max_{name}'] = int(max(ranks))
# ------------------------------------------------------------------ P3
for tdeg in (0, 60, 90, 120, 137.50776):
    for gname, g in (('compact', OCT), ('split', SPLIT)):
        pr = product('petersson', g, np.radians(tdeg))

        def d3():
            a = unitq([RNG.normal(), RNG.normal(), 0, 0])
            b = unitq([RNG.normal(), RNG.normal(), 0, 0])
            x, y = rand8(), rand8()
            return np.abs(pr(phi(a, b, x), phi(a, b, y)) - phi(a, b, pr(x, y))).max()

        R[f'P3_torus_automorphism_theta{tdeg}_{gname}'] = maxdef(d3, 100)
pr_ok = product('petersson', OCT, T120)
R['P3_general_b_not_automorphism_okubo'] = maxdef(
    lambda: np.abs(pr_ok(phi(a := unitq(RNG.normal(size=4)), b := unitq(RNG.normal(size=4)), x := rand8()), phi(a, b, y := rand8())) - phi(a, b, pr_ok(x, y))).max(), 50)
# ------------------------------------------------------------------ P4
for g3 in (-0.5, -0.15):
    s = np.sqrt(-g3)
    psi = np.diag([1, 1, 1, 1, s, s, s, s])
    R[f'P4_rescaling_isomorphism_g3_{g3}'] = maxdef(lambda: np.abs(psi @ mul(x := rand8(), y := rand8(), (-1, -1, g3)) - mul(psi @ x, psi @ y, OCT)).max())
# ------------------------------------------------------------------ P5
R['P5_semi_square'] = maxdef(lambda: np.abs(mul(x := rand8(), x, (-1, -1, 0)) - np.concatenate([qmul(x[:4], x[:4]), 2 * x[0] * x[4:]])).max())
# ------------------------------------------------------------------ P6
for name, kind, g in [('octonions', 'cd', OCT), ('split', 'cd', SPLIT), ('para', 'para', OCT), ('split_para', 'para', SPLIT), ('okubo', 'petersson', OCT)]:
    pr = product(kind, g, T120)

    def d6():
        z = rand8()
        z[0] = 0
        return np.abs(pr(z, z) - np.eye(8)[0] * (-norm(z, g))).max()

    R[f'P6_imaginary_square_minus_norm_{name}'] = maxdef(d6)
# ------------------------------------------------------------------ P7
for name, kind, g in [('para', 'para', OCT), ('split_para', 'para', SPLIT), ('okubo', 'petersson', OCT), ('split_okubo', 'petersson', SPLIT)]:
    pr = product(kind, g, T120)
    R[f'P7_sandwich_{name}'] = maxdef(lambda: np.abs(pr(pr(z := rand8(), a := rand8()), z) - norm(z, g) * a).max())
    R[f'P7_cubic_{name}'] = maxdef(lambda: np.abs(pr(pr(z := rand8(), z), z) - norm(z, g) * z).max())
a_s = np.array([0.8, 0, 0.3, 0, 0.2, 0, 0.3, 0])
c_s = np.array([-0.3, 0.2, 0, 0.1, 0, 0.1, 0, 0])
for gname, g in (('compact', OCT), ('split', SPLIT)):
    na, nc, ac = norm(a_s, g), norm(c_s, g), polar(a_s, c_s, g) / 2
    ceff = na * nc + ac - ac * ac
    beta = (1 + np.sqrt(1 - 4 * ceff)) / 2
    R[f'P7_sandwich_plate_{gname}'] = {'n(a)': na, 'n(c)': nc, '<a,c>': ac, 'c_eff': ceff, 'beta': beta, 't_min': (-beta - ac) / na, 't_max': (beta - ac) / na, 'radius_if_compact': float(np.sqrt((beta - ac) / na))}
# the real reduction along actual orbits (Okubo)
pr = product('petersson', OCT, T120)


def d7r():
    z = rand8(0.5)
    t = norm(z, OCT)
    z1 = pr(pr(z, a_s), z) + c_s
    return abs(norm(z1, OCT) - (norm(a_s, OCT) * t * t + polar(a_s, c_s, OCT) * t + norm(c_s, OCT)))


R['P7_sandwich_real_reduction_okubo'] = maxdef(d7r)
# ------------------------------------------------------------------ P8
for name, kind, g in [('octonions', 'cd', OCT), ('para', 'para', OCT), ('okubo', 'petersson', OCT), ('split_okubo', 'petersson', SPLIT)]:
    pr = product(kind, g, T120)
    R[f'P8_mandelbrot_seed0_orbit_rank_{name}'] = int(max(orbit_rank(pr, np.zeros(8), rand8(0.3)) for _ in range(40)))
# ------------------------------------------------------------------ P9
for tdeg in (90, 120):
    pr = product('petersson', OCT, np.radians(tdeg))

    def d9():
        x = rand8()
        x[1:4] = 0
        return np.abs(pr(x, x) - np.eye(8)[0] * (x[0] ** 2 + (x[4:] ** 2).sum())).max()

    R[f'P9_theta{tdeg}_square_is_euclidean_norm_on_R_plus_lH'] = maxdef(d9)
# ------------------------------------------------------------------ P10
pc, pp = product('cd', OCT), product('para', OCT)
R['P10_mandelbar_oct_equals_para_square'] = maxdef(lambda: np.abs(conj(pc(z := rand8(), z)) - pp(z, z)).max())
R['P10_mandelbar_para_equals_oct_square'] = maxdef(lambda: np.abs(conj(pp(z := rand8(), z)) - pc(z, z)).max())
# ------------------------------------------------------------------ P11
one = np.eye(8)[0]
for name, kind in (('para', 'para'), ('okubo', 'petersson')):
    pr = product(kind, OCT, T120)
    R[f'P11_kaplansky_{name}'] = maxdef(lambda: np.abs(pr(pr(one, x := rand8()), pr(y := rand8(), one)) - mul(x, y, OCT)).max())
# ------------------------------------------------------------------ P12
for tdeg in (60, 90, 120, 137.50776):
    pr = product('petersson', OCT, np.radians(tdeg))

    def d12():
        x, y = rand8(), rand8()
        x[4:] = 0
        y[4:] = 0
        return np.abs(pr(x, y) - mul(conj(x), conj(y), OCT)).max()

    R[f'P12_H_closed_theta{tdeg}'] = maxdef(d12)
# ------------------------------------------------------------------ P13
u = unitq([-0.35, 0.94])


def bounded_dual(s, n=400):
    c = np.array([u[0] * s, u[1] * s, 0, 0, 0, 0, 0, 0])
    z = np.zeros(8)
    for _ in range(n):
        z = mul(z, z, (0, -1, -1)) + c
        if not z @ z <= 100:
            return False
    return True


lo, hi = 0.0, 3.0
s = 0.01
while s < 3 and bounded_dual(s):
    lo, s = s, s + 0.01
hi = s
for _ in range(40):
    m = (lo + hi) / 2
    lo, hi = (m, hi) if bounded_dual(m) else (lo, m)
R['P13_dual_plane_sstar'] = {'s_star': lo, 'predicted_0.75_over_u0': 0.75 / abs(u[0]), 'Re_c_at_s_star': lo * u[0]}

# ------------------------------------------------------------------ record
stamp = datetime.datetime.now(datetime.timezone.utc).strftime('%Y-%m-%dT%H-%M-%S')
out = os.path.join(WS, '7. Results', 'Atlas_HF8D_4Slices', f'run_verify_propositions_{stamp}')
os.makedirs(out, exist_ok=True)
with open(os.path.join(out, 'results.json'), 'w', encoding='utf-8') as f:
    json.dump(R, f, indent=1)
sha = lambda p: hashlib.sha256(open(p, 'rb').read()).hexdigest()  # noqa: E731
small = {k: v for k, v in R.items() if isinstance(v, float)}
passes = {
    'equivariance (CD, para) < 1e-12': max(R['P1_equivariance_octonions'], R['P1_equivariance_para']) < 1e-12,
    'Okubo not equivariant under (j,l) rotation (> 1e-3)': R['P1_rotation_jl_30_okubo'] > 1e-3,
    'orbit rank <= 3 (CD, para)': max(R['P2_orbit_rank_max_octonions'], R['P2_orbit_rank_max_split'], R['P2_orbit_rank_max_para']) <= 3,
    'torus automorphisms < 1e-12': max(v for k, v in R.items() if k.startswith('P3_torus')) < 1e-12,
    'general b not automorphism (> 1e-3)': R['P3_general_b_not_automorphism_okubo'] > 1e-3,
    'rescaling isomorphism < 1e-12': max(R['P4_rescaling_isomorphism_g3_-0.5'], R['P4_rescaling_isomorphism_g3_-0.15']) < 1e-12,
    'semi square < 1e-12': R['P5_semi_square'] < 1e-12,
    'imaginary square (CD, para) < 1e-12': max(v for k, v in R.items() if k.startswith('P6') and 'okubo' not in k) < 1e-12,
    'Okubo imaginary square differs (> 1e-3)': R['P6_imaginary_square_minus_norm_okubo'] > 1e-3,
    'sandwich and cubic identities < 1e-12': max(v for k, v in R.items() if k.startswith('P7_') and isinstance(v, float)) < 1e-12,
    'Mandelbrot seed 0 orbit rank 2': all(v == 2 for k, v in R.items() if k.startswith('P8')),
    'theta 90 square = Euclidean norm < 1e-12': R['P9_theta90_square_is_euclidean_norm_on_R_plus_lH'] < 1e-12,
    'theta 120 square differs (> 1e-3)': R['P9_theta120_square_is_euclidean_norm_on_R_plus_lH'] > 1e-3,
    'Mandelbar identities < 1e-12': max(R['P10_mandelbar_oct_equals_para_square'], R['P10_mandelbar_para_equals_oct_square']) < 1e-12,
    'Kaplansky < 1e-12': max(R['P11_kaplansky_para'], R['P11_kaplansky_okubo']) < 1e-12,
    'H closed < 1e-12': max(v for k, v in R.items() if k.startswith('P12')) < 1e-12,
    'dual plane s* = 0.75/|u0| (1e-6)': abs(R['P13_dual_plane_sstar']['s_star'] - R['P13_dual_plane_sstar']['predicted_0.75_over_u0']) < 1e-6,
}
manifest = {
    'script': 'verify_propositions_v1.py', 'version': 1, 'timestamp': stamp,
    'command': 'python "2. Scripts/Atlas_HF8D_4Slices/verify_propositions_v1.py"',
    'environment': {'python': sys.version.split()[0], 'numpy': np.__version__, 'platform': platform.platform()},
    'inputs': {'algebra': '2. Scripts/spike/hf8d/certify_okubo.py', 'algebra_sha256': sha(os.path.join(WS, '2. Scripts', 'spike', 'hf8d', 'certify_okubo.py')), 'seed': 20260929},
    'outputs': [{'file': 'results.json', 'sha256': sha(os.path.join(out, 'results.json'))}],
    'conclusions': [f"{k}: {'PASS' if v else 'FAIL'}" for k, v in passes.items()],
    'limitations': ['Random-sample verification (100-200 samples per identity, f64), not a symbolic proof; the proofs are in the atlas.', 'Orbit ranks use a relative singular-value tolerance of 1e-9 on at most 16 iterates.'],
}
with open(os.path.join(out, 'manifest.json'), 'w', encoding='utf-8') as f:
    json.dump(manifest, f, indent=1)
for k, v in passes.items():
    print(('PASS ' if v else 'FAIL ') + k)
print(json.dumps({k: v for k, v in R.items() if not isinstance(v, float) or k.startswith('P1_rot') or k.startswith('P3_general') or k.startswith('P6_imag') or k.startswith('P9')}, indent=1))
print('results:', out)


==> anc/scripts/verify_propositions_v2.py <==
"""Atlas_HF8D_4Slices - verify_propositions_v2.py (version 2).

v2: P13 corrected. v1 predicted that the boundary of bounded critical orbits in the dual plane lies exactly at
Re c = -3/4; the run showed it at Re c = -0.7468 with bounded orbits again beyond -3/4. The dual part is
y_n = c1 dx_n/dc0 (the parameter derivative of the real orbit), which is large near the period doubling at
c0 = -3/4 (the 2-cycle is born with a square-root singularity): v2 measures the escape window along the ray.

Purpose: numerical verification (numpy, f64, independent of the renderer) of the elementary propositions the atlas uses
to read its plates. The algebra is the certified implementation of 2. Scripts/spike/hf8d/certify_okubo.py (the
Cayley-Dickson product with (g1, g2, g3), the para-Hurwitz product conj(x) conj(y) and the Petersson product
tau(conj x) tau^-1(conj y), tau(p + q l) = p + (u q) l, u = cos t + i sin t).
Checks (random samples, maximal defects reported):
  P1  z -> z*z + c (Cayley-Dickson and para, c complex) commutes with every orthogonal map fixing 1 and c that
      preserves the norm; the Petersson algebras do not (defect of a rotation in the (j, l) plane);
  P2  the orbits of z*z + c span at most 3 dimensions in Cayley-Dickson and para algebras (8 in Okubo);
  P3  phi_{a,b}(p + q l) = a p conj(a) + (b q conj(a)) l with a, b unit complex numbers (span(1, i)) is an automorphism of
      every Petersson algebra; with b a general unit quaternion it is not (Okubo);
  P4  for g3 < 0 the map p + q l -> p + sqrt(-g3) q l' is an isomorphism onto the algebra with g3 = -1;
  P5  semi-octonions (g3 = 0): (p + q l)^2 = p^2 + 2 Re(p) q l;
  P6  purely imaginary z: z*z = -n(z) in the Cayley-Dickson and para algebras (not in Okubo);
  P7  symmetric composition algebras: (z*a)*z = n(z) a and (z*z)*z = n(z) z; the sandwich reduces to the real map
      t -> n(a) t^2 + n(a, c) t + n(c), conjugate to s^2 + c_eff; the numbers of the plates;
  P8  Mandelbrot sets with seed 0: the orbit spans 2 dimensions (span(c, c*c), resp. span(1, c));
  P9  theta = 90 degrees: x*x = x0^2 + |q|^2 for x = x0 + q l;
  P10 Mandelbar identities: conj(z z) = conj(z) conj(z) (octonions vs para) and conj(conj(z) conj(z)) = z z;
  P11 Kaplansky: (1*x)*(y*1) = x y for the para-octonions and the Okubo algebra;
  P12 H = span(1, i, j, k) is closed under every Petersson product, which there equals conj(x) conj(y);
  P13 the dual plane (g1 = 0): along the ray of the plates, the escape window of the critical orbit (first exit s*,
      re-entry s**) and the identity y_n = c1 dx_n/dc0 (dual part = parameter derivative of the real orbit).
Input: none (fixed seed). Output: 7. Results/Atlas_HF8D_4Slices/run_verify_propositions_<timestamp>/ (results.json,
manifest.json).
usage: python verify_propositions_v2.py
"""
import datetime
import hashlib
import json
import os
import platform
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
WS = os.path.abspath(os.path.join(HERE, '..', '..'))
sys.path.insert(0, os.path.join(WS, '2. Scripts', 'spike', 'hf8d'))
from certify_okubo import gq, qconj, mul, conj, norm, polar, product  # noqa: E402

RNG = np.random.default_rng(20260929)
T120 = 2 * np.pi / 3
OCT = (-1.0, -1.0, -1.0)
SPLIT = (-1.0, -1.0, 1.0)


def rand8(s=0.6):
    return RNG.normal(size=8) * s


def qmul(p, q):
    return gq(-1.0, -1.0, p, q)


def unitq(v):
    v = np.asarray(v, float)
    return v / np.linalg.norm(v)


def phi(a, b, x):
    """phi_{a,b}(p + q l) = a p conj(a) + (b q conj(a)) l"""
    p, q = x[:4], x[4:]
    return np.concatenate([qmul(qmul(a, p), qconj(a)), qmul(qmul(b, q), qconj(a))])


def orth_fixing(vecs):
    """a random orthogonal map of R^8 fixing the given vectors (Gram-Schmidt complement, random O(k) there)"""
    Qb, _ = np.linalg.qr(np.column_stack(list(vecs) + [RNG.normal(size=8) for _ in range(8 - len(vecs))]))
    k = len(vecs)
    R, _ = np.linalg.qr(RNG.normal(size=(8 - k, 8 - k)))
    M = np.eye(8)
    M[k:, k:] = R
    return Qb @ M @ Qb.T


def maxdef(f, n=200):
    return float(max(f() for _ in range(n)))


def orbit_rank(prod, z0, c, n=16, tol=1e-9):
    pts = []
    z = z0.copy()
    for _ in range(n):
        z = prod(z, z) + c
        if not np.all(np.isfinite(z)) or np.linalg.norm(z) > 1e6:
            break
        pts.append(z.copy())
    if not pts:
        return 0
    s = np.linalg.svd(np.array(pts), compute_uv=False)
    return int((s > tol * s[0]).sum())


R = {}
# ------------------------------------------------------------------ P1
c_cplx = np.array([-0.231, 0.62, 0, 0, 0, 0, 0, 0])
e0 = np.eye(8)[0]
ic = unitq(np.concatenate([[0], c_cplx[1:]]))
for name, kind in [('octonions', 'cd'), ('para', 'para'), ('okubo', 'petersson')]:
    pr = product(kind, OCT, T120)

    def d1():
        g = orth_fixing([e0, ic])
        z = rand8()
        return np.abs(pr(g @ z, g @ z) + c_cplx - g @ (pr(z, z) + c_cplx)).max()

    R[f'P1_equivariance_{name}'] = maxdef(d1)
# a rotation by 30 degrees in the (j, l) plane (fixes 1 and i)
Rjl = np.eye(8)
cs, sn = np.cos(np.pi / 6), np.sin(np.pi / 6)
Rjl[2, 2], Rjl[2, 4], Rjl[4, 2], Rjl[4, 4] = cs, -sn, sn, cs
for name, kind in [('octonions', 'cd'), ('okubo', 'petersson')]:
    pr = product(kind, OCT, T120)
    R[f'P1_rotation_jl_30_{name}'] = maxdef(lambda: np.abs(pr(Rjl @ (z := rand8()), Rjl @ z) - Rjl @ pr(z, z)).max())
# ------------------------------------------------------------------ P2
for name, kind, g, t in [('octonions', 'cd', OCT, T120), ('split', 'cd', SPLIT, T120), ('para', 'para', OCT, T120), ('okubo', 'petersson', OCT, T120), ('split_okubo', 'petersson', SPLIT, T120)]:
    pr = product(kind, g, t)
    ranks = [orbit_rank(pr, rand8(0.3), rand8(0.25)) for _ in range(40)]
    R[f'P2_orbit_rank_max_{name}'] = int(max(ranks))
# ------------------------------------------------------------------ P3
for tdeg in (0, 60, 90, 120, 137.50776):
    for gname, g in (('compact', OCT), ('split', SPLIT)):
        pr = product('petersson', g, np.radians(tdeg))

        def d3():
            a = unitq([RNG.normal(), RNG.normal(), 0, 0])
            b = unitq([RNG.normal(), RNG.normal(), 0, 0])
            x, y = rand8(), rand8()
            return np.abs(pr(phi(a, b, x), phi(a, b, y)) - phi(a, b, pr(x, y))).max()

        R[f'P3_torus_automorphism_theta{tdeg}_{gname}'] = maxdef(d3, 100)
pr_ok = product('petersson', OCT, T120)
R['P3_general_b_not_automorphism_okubo'] = maxdef(
    lambda: np.abs(pr_ok(phi(a := unitq(RNG.normal(size=4)), b := unitq(RNG.normal(size=4)), x := rand8()), phi(a, b, y := rand8())) - phi(a, b, pr_ok(x, y))).max(), 50)
# ------------------------------------------------------------------ P4
for g3 in (-0.5, -0.15):
    s = np.sqrt(-g3)
    psi = np.diag([1, 1, 1, 1, s, s, s, s])
    R[f'P4_rescaling_isomorphism_g3_{g3}'] = maxdef(lambda: np.abs(psi @ mul(x := rand8(), y := rand8(), (-1, -1, g3)) - mul(psi @ x, psi @ y, OCT)).max())
# ------------------------------------------------------------------ P5
R['P5_semi_square'] = maxdef(lambda: np.abs(mul(x := rand8(), x, (-1, -1, 0)) - np.concatenate([qmul(x[:4], x[:4]), 2 * x[0] * x[4:]])).max())
# ------------------------------------------------------------------ P6
for name, kind, g in [('octonions', 'cd', OCT), ('split', 'cd', SPLIT), ('para', 'para', OCT), ('split_para', 'para', SPLIT), ('okubo', 'petersson', OCT)]:
    pr = product(kind, g, T120)

    def d6():
        z = rand8()
        z[0] = 0
        return np.abs(pr(z, z) - np.eye(8)[0] * (-norm(z, g))).max()

    R[f'P6_imaginary_square_minus_norm_{name}'] = maxdef(d6)
# ------------------------------------------------------------------ P7
for name, kind, g in [('para', 'para', OCT), ('split_para', 'para', SPLIT), ('okubo', 'petersson', OCT), ('split_okubo', 'petersson', SPLIT)]:
    pr = product(kind, g, T120)
    R[f'P7_sandwich_{name}'] = maxdef(lambda: np.abs(pr(pr(z := rand8(), a := rand8()), z) - norm(z, g) * a).max())
    R[f'P7_cubic_{name}'] = maxdef(lambda: np.abs(pr(pr(z := rand8(), z), z) - norm(z, g) * z).max())
a_s = np.array([0.8, 0, 0.3, 0, 0.2, 0, 0.3, 0])
c_s = np.array([-0.3, 0.2, 0, 0.1, 0, 0.1, 0, 0])
for gname, g in (('compact', OCT), ('split', SPLIT)):
    na, nc, ac = norm(a_s, g), norm(c_s, g), polar(a_s, c_s, g) / 2
    ceff = na * nc + ac - ac * ac
    beta = (1 + np.sqrt(1 - 4 * ceff)) / 2
    R[f'P7_sandwich_plate_{gname}'] = {'n(a)': na, 'n(c)': nc, '<a,c>': ac, 'c_eff': ceff, 'beta': beta, 't_min': (-beta - ac) / na, 't_max': (beta - ac) / na, 'radius_if_compact': float(np.sqrt((beta - ac) / na))}
# the real reduction along actual orbits (Okubo)
pr = product('petersson', OCT, T120)


def d7r():
    z = rand8(0.5)
    t = norm(z, OCT)
    z1 = pr(pr(z, a_s), z) + c_s
    return abs(norm(z1, OCT) - (norm(a_s, OCT) * t * t + polar(a_s, c_s, OCT) * t + norm(c_s, OCT)))


R['P7_sandwich_real_reduction_okubo'] = maxdef(d7r)
# ------------------------------------------------------------------ P8
for name, kind, g in [('octonions', 'cd', OCT), ('para', 'para', OCT), ('okubo', 'petersson', OCT), ('split_okubo', 'petersson', SPLIT)]:
    pr = product(kind, g, T120)
    R[f'P8_mandelbrot_seed0_orbit_rank_{name}'] = int(max(orbit_rank(pr, np.zeros(8), rand8(0.3)) for _ in range(40)))
# ------------------------------------------------------------------ P9
for tdeg in (90, 120):
    pr = product('petersson', OCT, np.radians(tdeg))

    def d9():
        x = rand8()
        x[1:4] = 0
        return np.abs(pr(x, x) - np.eye(8)[0] * (x[0] ** 2 + (x[4:] ** 2).sum())).max()

    R[f'P9_theta{tdeg}_square_is_euclidean_norm_on_R_plus_lH'] = maxdef(d9)
# ------------------------------------------------------------------ P10
pc, pp = product('cd', OCT), product('para', OCT)
R['P10_mandelbar_oct_equals_para_square'] = maxdef(lambda: np.abs(conj(pc(z := rand8(), z)) - pp(z, z)).max())
R['P10_mandelbar_para_equals_oct_square'] = maxdef(lambda: np.abs(conj(pp(z := rand8(), z)) - pc(z, z)).max())
# ------------------------------------------------------------------ P11
one = np.eye(8)[0]
for name, kind in (('para', 'para'), ('okubo', 'petersson')):
    pr = product(kind, OCT, T120)
    R[f'P11_kaplansky_{name}'] = maxdef(lambda: np.abs(pr(pr(one, x := rand8()), pr(y := rand8(), one)) - mul(x, y, OCT)).max())
# ------------------------------------------------------------------ P12
for tdeg in (60, 90, 120, 137.50776):
    pr = product('petersson', OCT, np.radians(tdeg))

    def d12():
        x, y = rand8(), rand8()
        x[4:] = 0
        y[4:] = 0
        return np.abs(pr(x, y) - mul(conj(x), conj(y), OCT)).max()

    R[f'P12_H_closed_theta{tdeg}'] = maxdef(d12)
# ------------------------------------------------------------------ P13
u = unitq([-0.35, 0.94])


def bounded_dual(s, n=4000):
    c = np.array([u[0] * s, u[1] * s, 0, 0, 0, 0, 0, 0])
    z = np.zeros(8)
    for _ in range(n):
        z = mul(z, z, (0, -1, -1)) + c
        if not z @ z <= 100:
            return False
    return True


def bisect(lo, hi, want_lo_bounded=True):
    for _ in range(40):
        m = (lo + hi) / 2
        if bounded_dual(m) == want_lo_bounded:
            lo = m
        else:
            hi = m
    return lo, hi


s = 0.01
while s < 3 and bounded_dual(s):
    s += 0.01
s_star, _ = bisect(s - 0.01, s, True)
s2 = s
while s2 < 3 and not bounded_dual(s2):
    s2 += 0.005
_, s_reentry = bisect(s2 - 0.005, s2, False)


def d13():
    # y_n = c1 dx_n/dc0 along the real orbit x_{n+1} = x_n^2 + c0 (finite differences in c0)
    c0, c1, h = -0.5 + 0.2 * RNG.normal(), RNG.normal(), 1e-6
    x = y = xp = 0.0
    for _ in range(12):
        x, y, xp = x * x + c0, 2 * x * y + c1, xp * xp + c0 + h
    return abs(y - c1 * (xp - x) / h) / (1 + abs(y))


R['P13_dual_plane_window'] = {'s_star': s_star, 'Re_c_at_s_star': s_star * u[0], 's_reentry': s_reentry, 'Re_c_at_reentry': s_reentry * u[0], 'period_doubling_Re_c': -0.75}
R['P13_dual_part_is_parameter_derivative'] = maxdef(d13, 100)

# ------------------------------------------------------------------ record
stamp = datetime.datetime.now(datetime.timezone.utc).strftime('%Y-%m-%dT%H-%M-%S')
out = os.path.join(WS, '7. Results', 'Atlas_HF8D_4Slices', f'run_verify_propositions_{stamp}')
os.makedirs(out, exist_ok=True)
with open(os.path.join(out, 'results.json'), 'w', encoding='utf-8') as f:
    json.dump(R, f, indent=1)
sha = lambda p: hashlib.sha256(open(p, 'rb').read()).hexdigest()  # noqa: E731
small = {k: v for k, v in R.items() if isinstance(v, float)}
passes = {
    'equivariance (CD, para) < 1e-12': max(R['P1_equivariance_octonions'], R['P1_equivariance_para']) < 1e-12,
    'Okubo not equivariant under (j,l) rotation (> 1e-3)': R['P1_rotation_jl_30_okubo'] > 1e-3,
    'orbit rank <= 3 (CD, para)': max(R['P2_orbit_rank_max_octonions'], R['P2_orbit_rank_max_split'], R['P2_orbit_rank_max_para']) <= 3,
    'torus automorphisms < 1e-12': max(v for k, v in R.items() if k.startswith('P3_torus')) < 1e-12,
    'general b not automorphism (> 1e-3)': R['P3_general_b_not_automorphism_okubo'] > 1e-3,
    'rescaling isomorphism < 1e-12': max(R['P4_rescaling_isomorphism_g3_-0.5'], R['P4_rescaling_isomorphism_g3_-0.15']) < 1e-12,
    'semi square < 1e-12': R['P5_semi_square'] < 1e-12,
    'imaginary square (CD, para) < 1e-12': max(v for k, v in R.items() if k.startswith('P6') and 'okubo' not in k) < 1e-12,
    'Okubo imaginary square differs (> 1e-3)': R['P6_imaginary_square_minus_norm_okubo'] > 1e-3,
    'sandwich and cubic identities < 1e-12': max(v for k, v in R.items() if k.startswith('P7_') and isinstance(v, float)) < 1e-12,
    'Mandelbrot seed 0 orbit rank 2': all(v == 2 for k, v in R.items() if k.startswith('P8')),
    'theta 90 square = Euclidean norm < 1e-12': R['P9_theta90_square_is_euclidean_norm_on_R_plus_lH'] < 1e-12,
    'theta 120 square differs (> 1e-3)': R['P9_theta120_square_is_euclidean_norm_on_R_plus_lH'] > 1e-3,
    'Mandelbar identities < 1e-12': max(R['P10_mandelbar_oct_equals_para_square'], R['P10_mandelbar_para_equals_oct_square']) < 1e-12,
    'Kaplansky < 1e-12': max(R['P11_kaplansky_para'], R['P11_kaplansky_okubo']) < 1e-12,
    'H closed < 1e-12': max(v for k, v in R.items() if k.startswith('P12')) < 1e-12,
    'dual plane: escape window around the period doubling (Re c* in (-0.75, -0.74), re-entry below -0.75)': -0.75 < R['P13_dual_plane_window']['Re_c_at_s_star'] < -0.74 and R['P13_dual_plane_window']['Re_c_at_reentry'] < -0.75,
    'dual part = c1 dx/dc0 (relative 1e-4, finite differences)': R['P13_dual_part_is_parameter_derivative'] < 1e-4,
}
manifest = {
    'script': 'verify_propositions_v2.py', 'version': 2, 'timestamp': stamp,
    'command': 'python "2. Scripts/Atlas_HF8D_4Slices/verify_propositions_v2.py"',
    'environment': {'python': sys.version.split()[0], 'numpy': np.__version__, 'platform': platform.platform()},
    'inputs': {'algebra': '2. Scripts/spike/hf8d/certify_okubo.py', 'algebra_sha256': sha(os.path.join(WS, '2. Scripts', 'spike', 'hf8d', 'certify_okubo.py')), 'seed': 20260929},
    'outputs': [{'file': 'results.json', 'sha256': sha(os.path.join(out, 'results.json'))}],
    'conclusions': [f"{k}: {'PASS' if v else 'FAIL'}" for k, v in passes.items()],
    'limitations': ['Random-sample verification (100-200 samples per identity, f64), not a symbolic proof; the proofs are in the atlas.', 'Orbit ranks use a relative singular-value tolerance of 1e-9 on at most 16 iterates.'],
}
with open(os.path.join(out, 'manifest.json'), 'w', encoding='utf-8') as f:
    json.dump(manifest, f, indent=1)
for k, v in passes.items():
    print(('PASS ' if v else 'FAIL ') + k)
print(json.dumps({k: v for k, v in R.items() if not isinstance(v, float) or k.startswith('P1_rot') or k.startswith('P3_general') or k.startswith('P6_imag') or k.startswith('P9')}, indent=1))
print('results:', out)


==> anc/scripts/verify_propositions_v3.py <==
"""Atlas_HF8D_4Slices - verify_propositions_v3.py (version 3).

v3: adds P14, the Petersson square and the cubic invariant of Proposition prop:okubocubic of the atlas.

v2: P13 corrected. v1 predicted that the boundary of bounded critical orbits in the dual plane lies exactly at
Re c = -3/4; the run showed it at Re c = -0.7468 with bounded orbits again beyond -3/4. The dual part is
y_n = c1 dx_n/dc0 (the parameter derivative of the real orbit), which is large near the period doubling at
c0 = -3/4 (the 2-cycle is born with a square-root singularity): v2 measures the escape window along the ray.

Purpose: numerical verification (numpy, f64, independent of the renderer) of the elementary propositions the atlas uses
to read its plates. The algebra is the certified implementation of 2. Scripts/spike/hf8d/certify_okubo.py (the
Cayley-Dickson product with (g1, g2, g3), the para-Hurwitz product conj(x) conj(y) and the Petersson product
tau(conj x) tau^-1(conj y), tau(p + q l) = p + (u q) l, u = cos t + i sin t).
Checks (random samples, maximal defects reported):
  P1  z -> z*z + c (Cayley-Dickson and para, c complex) commutes with every orthogonal map fixing 1 and c that
      preserves the norm; the Petersson algebras do not (defect of a rotation in the (j, l) plane);
  P2  the orbits of z*z + c span at most 3 dimensions in Cayley-Dickson and para algebras (8 in Okubo);
  P3  phi_{a,b}(p + q l) = a p conj(a) + (b q conj(a)) l with a, b unit complex numbers (span(1, i)) is an automorphism of
      every Petersson algebra; with b a general unit quaternion it is not (Okubo);
  P4  for g3 < 0 the map p + q l -> p + sqrt(-g3) q l' is an isomorphism onto the algebra with g3 = -1;
  P5  semi-octonions (g3 = 0): (p + q l)^2 = p^2 + 2 Re(p) q l;
  P6  purely imaginary z: z*z = -n(z) in the Cayley-Dickson and para algebras (not in Okubo);
  P7  symmetric composition algebras: (z*a)*z = n(z) a and (z*z)*z = n(z) z; the sandwich reduces to the real map
      t -> n(a) t^2 + n(a, c) t + n(c), conjugate to s^2 + c_eff; the numbers of the plates;
  P8  Mandelbrot sets with seed 0: the orbit spans 2 dimensions (span(c, c*c), resp. span(1, c));
  P9  theta = 90 degrees: x*x = x0^2 + |q|^2 for x = x0 + q l;
  P10 Mandelbar identities: conj(z z) = conj(z) conj(z) (octonions vs para) and conj(conj(z) conj(z)) = z z;
  P11 Kaplansky: (1*x)*(y*1) = x y for the para-octonions and the Okubo algebra;
  P12 H = span(1, i, j, k) is closed under every Petersson product, which there equals conj(x) conj(y);
  P14 Petersson algebras: for c = c0 + q l, c*c = c0^2 - conj(q) u^2 q - 2 cos(t) c0 q l and n(c, c*c) =
      2 c0 (c0^2 - (cos 2t + 2 cos t) |q|^2); para-octonions: n(c, c.c) = 2 c0 (c0^2 - 3 |Im c|^2); for general c the
      Okubo invariant is not a function of c0 and |Im c| (spread at fixed c0, |Im c|);
  P13 the dual plane (g1 = 0): along the ray of the plates, the escape window of the critical orbit (first exit s*,
      re-entry s**) and the identity y_n = c1 dx_n/dc0 (dual part = parameter derivative of the real orbit).
Input: none (fixed seed). Output: 7. Results/Atlas_HF8D_4Slices/run_verify_propositions_<timestamp>/ (results.json,
manifest.json).
usage: python verify_propositions_v3.py
"""
import datetime
import hashlib
import json
import os
import platform
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
WS = os.path.abspath(os.path.join(HERE, '..', '..'))
sys.path.insert(0, os.path.join(WS, '2. Scripts', 'spike', 'hf8d'))
from certify_okubo import gq, qconj, mul, conj, norm, polar, product  # noqa: E402

RNG = np.random.default_rng(20260929)
T120 = 2 * np.pi / 3
OCT = (-1.0, -1.0, -1.0)
SPLIT = (-1.0, -1.0, 1.0)


def rand8(s=0.6):
    return RNG.normal(size=8) * s


def qmul(p, q):
    return gq(-1.0, -1.0, p, q)


def unitq(v):
    v = np.asarray(v, float)
    return v / np.linalg.norm(v)


def phi(a, b, x):
    """phi_{a,b}(p + q l) = a p conj(a) + (b q conj(a)) l"""
    p, q = x[:4], x[4:]
    return np.concatenate([qmul(qmul(a, p), qconj(a)), qmul(qmul(b, q), qconj(a))])


def orth_fixing(vecs):
    """a random orthogonal map of R^8 fixing the given vectors (Gram-Schmidt complement, random O(k) there)"""
    Qb, _ = np.linalg.qr(np.column_stack(list(vecs) + [RNG.normal(size=8) for _ in range(8 - len(vecs))]))
    k = len(vecs)
    R, _ = np.linalg.qr(RNG.normal(size=(8 - k, 8 - k)))
    M = np.eye(8)
    M[k:, k:] = R
    return Qb @ M @ Qb.T


def maxdef(f, n=200):
    return float(max(f() for _ in range(n)))


def orbit_rank(prod, z0, c, n=16, tol=1e-9):
    pts = []
    z = z0.copy()
    for _ in range(n):
        z = prod(z, z) + c
        if not np.all(np.isfinite(z)) or np.linalg.norm(z) > 1e6:
            break
        pts.append(z.copy())
    if not pts:
        return 0
    s = np.linalg.svd(np.array(pts), compute_uv=False)
    return int((s > tol * s[0]).sum())


R = {}
# ------------------------------------------------------------------ P1
c_cplx = np.array([-0.231, 0.62, 0, 0, 0, 0, 0, 0])
e0 = np.eye(8)[0]
ic = unitq(np.concatenate([[0], c_cplx[1:]]))
for name, kind in [('octonions', 'cd'), ('para', 'para'), ('okubo', 'petersson')]:
    pr = product(kind, OCT, T120)

    def d1():
        g = orth_fixing([e0, ic])
        z = rand8()
        return np.abs(pr(g @ z, g @ z) + c_cplx - g @ (pr(z, z) + c_cplx)).max()

    R[f'P1_equivariance_{name}'] = maxdef(d1)
# a rotation by 30 degrees in the (j, l) plane (fixes 1 and i)
Rjl = np.eye(8)
cs, sn = np.cos(np.pi / 6), np.sin(np.pi / 6)
Rjl[2, 2], Rjl[2, 4], Rjl[4, 2], Rjl[4, 4] = cs, -sn, sn, cs
for name, kind in [('octonions', 'cd'), ('okubo', 'petersson')]:
    pr = product(kind, OCT, T120)
    R[f'P1_rotation_jl_30_{name}'] = maxdef(lambda: np.abs(pr(Rjl @ (z := rand8()), Rjl @ z) - Rjl @ pr(z, z)).max())
# ------------------------------------------------------------------ P2
for name, kind, g, t in [('octonions', 'cd', OCT, T120), ('split', 'cd', SPLIT, T120), ('para', 'para', OCT, T120), ('okubo', 'petersson', OCT, T120), ('split_okubo', 'petersson', SPLIT, T120)]:
    pr = product(kind, g, t)
    ranks = [orbit_rank(pr, rand8(0.3), rand8(0.25)) for _ in range(40)]
    R[f'P2_orbit_rank_max_{name}'] = int(max(ranks))
# ------------------------------------------------------------------ P3
for tdeg in (0, 60, 90, 120, 137.50776):
    for gname, g in (('compact', OCT), ('split', SPLIT)):
        pr = product('petersson', g, np.radians(tdeg))

        def d3():
            a = unitq([RNG.normal(), RNG.normal(), 0, 0])
            b = unitq([RNG.normal(), RNG.normal(), 0, 0])
            x, y = rand8(), rand8()
            return np.abs(pr(phi(a, b, x), phi(a, b, y)) - phi(a, b, pr(x, y))).max()

        R[f'P3_torus_automorphism_theta{tdeg}_{gname}'] = maxdef(d3, 100)
pr_ok = product('petersson', OCT, T120)
R['P3_general_b_not_automorphism_okubo'] = maxdef(
    lambda: np.abs(pr_ok(phi(a := unitq(RNG.normal(size=4)), b := unitq(RNG.normal(size=4)), x := rand8()), phi(a, b, y := rand8())) - phi(a, b, pr_ok(x, y))).max(), 50)
# ------------------------------------------------------------------ P4
for g3 in (-0.5, -0.15):
    s = np.sqrt(-g3)
    psi = np.diag([1, 1, 1, 1, s, s, s, s])
    R[f'P4_rescaling_isomorphism_g3_{g3}'] = maxdef(lambda: np.abs(psi @ mul(x := rand8(), y := rand8(), (-1, -1, g3)) - mul(psi @ x, psi @ y, OCT)).max())
# ------------------------------------------------------------------ P5
R['P5_semi_square'] = maxdef(lambda: np.abs(mul(x := rand8(), x, (-1, -1, 0)) - np.concatenate([qmul(x[:4], x[:4]), 2 * x[0] * x[4:]])).max())
# ------------------------------------------------------------------ P6
for name, kind, g in [('octonions', 'cd', OCT), ('split', 'cd', SPLIT), ('para', 'para', OCT), ('split_para', 'para', SPLIT), ('okubo', 'petersson', OCT)]:
    pr = product(kind, g, T120)

    def d6():
        z = rand8()
        z[0] = 0
        return np.abs(pr(z, z) - np.eye(8)[0] * (-norm(z, g))).max()

    R[f'P6_imaginary_square_minus_norm_{name}'] = maxdef(d6)
# ------------------------------------------------------------------ P7
for name, kind, g in [('para', 'para', OCT), ('split_para', 'para', SPLIT), ('okubo', 'petersson', OCT), ('split_okubo', 'petersson', SPLIT)]:
    pr = product(kind, g, T120)
    R[f'P7_sandwich_{name}'] = maxdef(lambda: np.abs(pr(pr(z := rand8(), a := rand8()), z) - norm(z, g) * a).max())
    R[f'P7_cubic_{name}'] = maxdef(lambda: np.abs(pr(pr(z := rand8(), z), z) - norm(z, g) * z).max())
a_s = np.array([0.8, 0, 0.3, 0, 0.2, 0, 0.3, 0])
c_s = np.array([-0.3, 0.2, 0, 0.1, 0, 0.1, 0, 0])
for gname, g in (('compact', OCT), ('split', SPLIT)):
    na, nc, ac = norm(a_s, g), norm(c_s, g), polar(a_s, c_s, g) / 2
    ceff = na * nc + ac - ac * ac
    beta = (1 + np.sqrt(1 - 4 * ceff)) / 2
    R[f'P7_sandwich_plate_{gname}'] = {'n(a)': na, 'n(c)': nc, '<a,c>': ac, 'c_eff': ceff, 'beta': beta, 't_min': (-beta - ac) / na, 't_max': (beta - ac) / na, 'radius_if_compact': float(np.sqrt((beta - ac) / na))}
# the real reduction along actual orbits (Okubo)
pr = product('petersson', OCT, T120)


def d7r():
    z = rand8(0.5)
    t = norm(z, OCT)
    z1 = pr(pr(z, a_s), z) + c_s
    return abs(norm(z1, OCT) - (norm(a_s, OCT) * t * t + polar(a_s, c_s, OCT) * t + norm(c_s, OCT)))


R['P7_sandwich_real_reduction_okubo'] = maxdef(d7r)
# ------------------------------------------------------------------ P8
for name, kind, g in [('octonions', 'cd', OCT), ('para', 'para', OCT), ('okubo', 'petersson', OCT), ('split_okubo', 'petersson', SPLIT)]:
    pr = product(kind, g, T120)
    R[f'P8_mandelbrot_seed0_orbit_rank_{name}'] = int(max(orbit_rank(pr, np.zeros(8), rand8(0.3)) for _ in range(40)))
# ------------------------------------------------------------------ P9
for tdeg in (90, 120):
    pr = product('petersson', OCT, np.radians(tdeg))

    def d9():
        x = rand8()
        x[1:4] = 0
        return np.abs(pr(x, x) - np.eye(8)[0] * (x[0] ** 2 + (x[4:] ** 2).sum())).max()

    R[f'P9_theta{tdeg}_square_is_euclidean_norm_on_R_plus_lH'] = maxdef(d9)
# ------------------------------------------------------------------ P10
pc, pp = product('cd', OCT), product('para', OCT)
R['P10_mandelbar_oct_equals_para_square'] = maxdef(lambda: np.abs(conj(pc(z := rand8(), z)) - pp(z, z)).max())
R['P10_mandelbar_para_equals_oct_square'] = maxdef(lambda: np.abs(conj(pp(z := rand8(), z)) - pc(z, z)).max())
# ------------------------------------------------------------------ P11
one = np.eye(8)[0]
for name, kind in (('para', 'para'), ('okubo', 'petersson')):
    pr = product(kind, OCT, T120)
    R[f'P11_kaplansky_{name}'] = maxdef(lambda: np.abs(pr(pr(one, x := rand8()), pr(y := rand8(), one)) - mul(x, y, OCT)).max())
# ------------------------------------------------------------------ P12
for tdeg in (60, 90, 120, 137.50776):
    pr = product('petersson', OCT, np.radians(tdeg))

    def d12():
        x, y = rand8(), rand8()
        x[4:] = 0
        y[4:] = 0
        return np.abs(pr(x, y) - mul(conj(x), conj(y), OCT)).max()

    R[f'P12_H_closed_theta{tdeg}'] = maxdef(d12)
# ------------------------------------------------------------------ P13
u = unitq([-0.35, 0.94])


def bounded_dual(s, n=4000):
    c = np.array([u[0] * s, u[1] * s, 0, 0, 0, 0, 0, 0])
    z = np.zeros(8)
    for _ in range(n):
        z = mul(z, z, (0, -1, -1)) + c
        if not z @ z <= 100:
            return False
    return True


def bisect(lo, hi, want_lo_bounded=True):
    for _ in range(40):
        m = (lo + hi) / 2
        if bounded_dual(m) == want_lo_bounded:
            lo = m
        else:
            hi = m
    return lo, hi


s = 0.01
while s < 3 and bounded_dual(s):
    s += 0.01
s_star, _ = bisect(s - 0.01, s, True)
s2 = s
while s2 < 3 and not bounded_dual(s2):
    s2 += 0.005
_, s_reentry = bisect(s2 - 0.005, s2, False)


def d13():
    # y_n = c1 dx_n/dc0 along the real orbit x_{n+1} = x_n^2 + c0 (finite differences in c0)
    c0, c1, h = -0.5 + 0.2 * RNG.normal(), RNG.normal(), 1e-6
    x = y = xp = 0.0
    for _ in range(12):
        x, y, xp = x * x + c0, 2 * x * y + c1, xp * xp + c0 + h
    return abs(y - c1 * (xp - x) / h) / (1 + abs(y))


R['P13_dual_plane_window'] = {'s_star': s_star, 'Re_c_at_s_star': s_star * u[0], 's_reentry': s_reentry, 'Re_c_at_reentry': s_reentry * u[0], 'period_doubling_Re_c': -0.75}
R['P13_dual_part_is_parameter_derivative'] = maxdef(d13, 100)

# ------------------------------------------------------------------ P14
for tdeg in (60, 90, 120, 137.50776):
    t = np.radians(tdeg)
    u = np.array([np.cos(t), np.sin(t), 0, 0])
    u2 = qmul(u, u)
    prt = product('petersson', OCT, t)

    def d14a():
        c0, q = RNG.normal(), RNG.normal(size=4)
        c = np.concatenate([[c0, 0, 0, 0], q])
        pred = np.concatenate([np.array([c0 * c0, 0, 0, 0]) - qmul(qmul(qconj(q), u2), q), -2 * np.cos(t) * c0 * q])
        return np.abs(prt(c, c) - pred).max()

    def d14b():
        c0, q = RNG.normal(), RNG.normal(size=4)
        c = np.concatenate([[c0, 0, 0, 0], q])
        return abs(polar(c, prt(c, c), OCT) - 2 * c0 * (c0 * c0 - (np.cos(2 * t) + 2 * np.cos(t)) * (q @ q)))

    R[f'P14_petersson_square_theta{tdeg}'] = maxdef(d14a)
    R[f'P14_petersson_cubic_theta{tdeg}'] = maxdef(d14b)
ppara = product('para', OCT)


def d14p():
    c = rand8()
    return abs(polar(c, ppara(c, c), OCT) - 2 * c[0] * (c[0] ** 2 - 3 * (c[1:] @ c[1:])))


R['P14_para_cubic'] = maxdef(d14p)
vals = []
for _ in range(200):
    v = RNG.normal(size=7)
    v /= np.linalg.norm(v)
    c = np.concatenate([[0.3], 0.5 * v])
    vals.append(polar(c, pr_ok(c, c), OCT))
R['P14_okubo_cubic_spread_at_fixed_c0_Imc'] = float(max(vals) - min(vals))

# ------------------------------------------------------------------ record
stamp = datetime.datetime.now(datetime.timezone.utc).strftime('%Y-%m-%dT%H-%M-%S')
out = os.path.join(WS, '7. Results', 'Atlas_HF8D_4Slices', f'run_verify_propositions_{stamp}')
os.makedirs(out, exist_ok=True)
with open(os.path.join(out, 'results.json'), 'w', encoding='utf-8') as f:
    json.dump(R, f, indent=1)
sha = lambda p: hashlib.sha256(open(p, 'rb').read()).hexdigest()  # noqa: E731
small = {k: v for k, v in R.items() if isinstance(v, float)}
passes = {
    'equivariance (CD, para) < 1e-12': max(R['P1_equivariance_octonions'], R['P1_equivariance_para']) < 1e-12,
    'Okubo not equivariant under (j,l) rotation (> 1e-3)': R['P1_rotation_jl_30_okubo'] > 1e-3,
    'orbit rank <= 3 (CD, para)': max(R['P2_orbit_rank_max_octonions'], R['P2_orbit_rank_max_split'], R['P2_orbit_rank_max_para']) <= 3,
    'torus automorphisms < 1e-12': max(v for k, v in R.items() if k.startswith('P3_torus')) < 1e-12,
    'general b not automorphism (> 1e-3)': R['P3_general_b_not_automorphism_okubo'] > 1e-3,
    'rescaling isomorphism < 1e-12': max(R['P4_rescaling_isomorphism_g3_-0.5'], R['P4_rescaling_isomorphism_g3_-0.15']) < 1e-12,
    'semi square < 1e-12': R['P5_semi_square'] < 1e-12,
    'imaginary square (CD, para) < 1e-12': max(v for k, v in R.items() if k.startswith('P6') and 'okubo' not in k) < 1e-12,
    'Okubo imaginary square differs (> 1e-3)': R['P6_imaginary_square_minus_norm_okubo'] > 1e-3,
    'sandwich and cubic identities < 1e-12': max(v for k, v in R.items() if k.startswith('P7_') and isinstance(v, float)) < 1e-12,
    'Mandelbrot seed 0 orbit rank 2': all(v == 2 for k, v in R.items() if k.startswith('P8')),
    'theta 90 square = Euclidean norm < 1e-12': R['P9_theta90_square_is_euclidean_norm_on_R_plus_lH'] < 1e-12,
    'theta 120 square differs (> 1e-3)': R['P9_theta120_square_is_euclidean_norm_on_R_plus_lH'] > 1e-3,
    'Mandelbar identities < 1e-12': max(R['P10_mandelbar_oct_equals_para_square'], R['P10_mandelbar_para_equals_oct_square']) < 1e-12,
    'Kaplansky < 1e-12': max(R['P11_kaplansky_para'], R['P11_kaplansky_okubo']) < 1e-12,
    'H closed < 1e-12': max(v for k, v in R.items() if k.startswith('P12')) < 1e-12,
    'dual plane: escape window around the period doubling (Re c* in (-0.75, -0.74), re-entry below -0.75)': -0.75 < R['P13_dual_plane_window']['Re_c_at_s_star'] < -0.74 and R['P13_dual_plane_window']['Re_c_at_reentry'] < -0.75,
    'dual part = c1 dx/dc0 (relative 1e-4, finite differences)': R['P13_dual_part_is_parameter_derivative'] < 1e-4,
    'Petersson square and cubic invariant on R + Hl (1e-12)': max(v for k, v in R.items() if k.startswith('P14_petersson')) < 1e-12,
    'para cubic invariant 2c0(c0^2 - 3|Im c|^2) (1e-12)': R['P14_para_cubic'] < 1e-12,
    'Okubo cubic invariant not a function of c0, |Im c| (spread > 0.1)': R['P14_okubo_cubic_spread_at_fixed_c0_Imc'] > 0.1,
}
manifest = {
    'script': 'verify_propositions_v3.py', 'version': 3, 'timestamp': stamp,
    'command': 'python "2. Scripts/Atlas_HF8D_4Slices/verify_propositions_v3.py"',
    'environment': {'python': sys.version.split()[0], 'numpy': np.__version__, 'platform': platform.platform()},
    'inputs': {'algebra': '2. Scripts/spike/hf8d/certify_okubo.py', 'algebra_sha256': sha(os.path.join(WS, '2. Scripts', 'spike', 'hf8d', 'certify_okubo.py')), 'seed': 20260929},
    'outputs': [{'file': 'results.json', 'sha256': sha(os.path.join(out, 'results.json'))}],
    'conclusions': [f"{k}: {'PASS' if v else 'FAIL'}" for k, v in passes.items()],
    'limitations': ['Random-sample verification (100-200 samples per identity, f64), not a symbolic proof; the proofs are in the atlas.', 'Orbit ranks use a relative singular-value tolerance of 1e-9 on at most 16 iterates.'],
}
with open(os.path.join(out, 'manifest.json'), 'w', encoding='utf-8') as f:
    json.dump(manifest, f, indent=1)
for k, v in passes.items():
    print(('PASS ' if v else 'FAIL ') + k)
print(json.dumps({k: v for k, v in R.items() if not isinstance(v, float) or k.startswith('P1_rot') or k.startswith('P3_general') or k.startswith('P6_imag') or k.startswith('P9')}, indent=1))
print('results:', out)


==> anc/scripts/verify_theory_v1.py <==
"""Atlas_HF8D_4Slices - verify_theory_v1.py (version 1).

Purpose: numerical verification (numpy, f64) and exact rank certificates (arithmetic modulo a prime) for the statements
of the referee report of 2026-09-30 and for the theory of version 2 of the article (Theorems A and B, Theorem B for the
split algebras, the proposition on theta = 90 degrees). Uses hf8np_v1.py, checked against the certified product of
2. Scripts/spike/hf8d/certify_okubo.py.
Checks:
  R0  hf8np_v1 = certified product;
  R1  the torus phi_{a,b}(p + q l) = a p conj(a) + (b q conj(a)) l (a = e^{i alpha}, b = e^{i beta}) is an automorphism of
      the octonions and of every Petersson algebra, fixes C = <1, i> pointwise and rotates the oriented planes
      V1 = (j, k), V2 = (l, il), V3 = (jl, kl) by 2 alpha, beta - alpha, alpha + beta; tau_theta = phi_{1, u_theta};
  R2  f(-z) = f(z) for z -> z*z + c in every algebra;
  R3  sigma = diag(1, 1, -1, 1, -1, 1, -1, 1) is an anti-automorphism of every Petersson algebra, of the para-octonions and
      of the octonions, hence an automorphism of x o y = (x*y + y*x)/2; sigma = g conj with g = diag(1,-1,1,-1,1,-1,1,-1)
      an automorphism of the octonions (fixing the quaternion subalgebra <1, j, l, jl>) and g tau_theta g = tau_theta^-1;
  R4  dim Der(*) and dim Der(o) (float rank) for Okubo, para-octonions, octonions, theta = 60 and 90, split Okubo;
  R5  dimension of the stabilizer of c in Der(*) and in Der(o) (Okubo; theta = 90);
  R6  theta = 90: W = <1, i> + <l, kl> is closed under o (not under *); (p + q l)*(p + q l) = conj(p)^2 + |q|^2 +
      2 Im(p) conj(q) l; f(R_phi z) = R_{-phi} f(z) for z in W, c in C, R_phi(p + q l) = p + (e^{k phi} q) l; z*z in W for
      z in <i, j, l>;
  R7  Theorem B: for c in R^8 the escape time of the seed-0 orbit of z*z + c (compact Okubo; para-octonions) equals the
      escape time of zeta(c) under the Mandelbar map conj(z)^2 + zeta (|zeta|^2 = n(c), 2 Re zeta^3 = n(c, c*c));
  R8  Theorem B for split algebras (split Okubo, split para-octonions): the seed-0 orbit lies in span(c, c*c), which is
      isomorphic to para-C if Delta = 4 n^3 - K^2 > 0 and to the para-split-complex numbers if Delta < 0; escape times
      with the pulled-back Euclidean bailout must coincide with the direct ones, and every double-precision mismatch
      is recomputed in 80-digit arithmetic (mpmath); membership by the renderer's rule (bailout 100, 200 iterations)
      against the exact membership from the planar model (1000 iterations); the light-cone reduction of the
      hyperbolic tricorn to the two critical orbits of the real quartics (t^2 + b)^2 + a and (t^2 + a)^2 + b;
  R9  dimension of the o-subalgebra generated by z0 and c (exact invariant replacing the "orbit span");
  R10 formula (2.5): c*c = c0^2 - conj(q) u^2 q - 2 cos(theta) c0 q l for c = c0 + q l, and two wrong variants;
  R11 exact certificates (rank modulo a prime p = 11 mod 12 below 2^31, so that 3 is a square): nullities of the
      derivation systems of the compact Okubo algebra (upper bounds, to be compared with the float values);
  R12 the invariant map (n, K): K^2 <= 4 n^3 on random c (compact Okubo, para-octonions); on C, n = r^2, K = 2 r^3 cos 3 phi;
  R13 coordinate sections invariant under a non-zero element of the stabilizer algebra of c acting non-trivially on
      them (regular c, c on a Weyl wall, theta = 90 torus), and the adapted frame of the generic constant c_B of B07.
Output: 7. Results/Atlas_HF8D_4Slices/run_verify_theory_<timestamp>/ (results.json, manifest.json).
usage: python verify_theory_v1.py
"""
import datetime
import hashlib
import itertools
import json
import os
import platform
import sys
from fractions import Fraction

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import hf8np_v1  # noqa: E402
from hf8np_v1 import AX, T120, Algebra, check_against_certified, escape, gq, norm, polar, qconj, vec8  # noqa: E402

RNG = np.random.default_rng(20260930)
E = np.eye(8)
R = {}
OKUBO = Algebra('petersson', (-1., -1., -1.), T120)
SOKUBO = Algebra('petersson', (-1., -1., 1.), T120)
PARA = Algebra('para')
SPARA = Algebra('para', (-1., -1., 1.))
OCT = Algebra('cd')
P90 = Algebra('petersson', theta=np.pi / 2)
cA = vec8([-0.085988, 0.230939])  # the constant of plates A07 and C03
cB = vec8([-0.433388, -0.023465, 0.053997, 0.01781, 0.004241, 0.174335, -0.12326, 0.145216])  # plate B07
S = np.diag([1., 1., -1., 1., -1., 1., -1., 1.])
G = np.diag([1., -1., 1., -1., 1., -1., 1., -1.])


def qm(p, q):
    return gq(-1., -1., p, q)


def phi(alpha, beta, x):
    a = np.array([np.cos(alpha), np.sin(alpha), 0, 0])
    b = np.array([np.cos(beta), np.sin(beta), 0, 0])
    p, q = x[:4], x[4:]
    return np.concatenate([qm(qm(a, p), qconj(a)), qm(qm(b, q), qconj(a))])


def matrix(f):
    return np.array([f(E[k]) for k in range(8)]).T


def rot(t):
    return np.array([[np.cos(t), -np.sin(t)], [np.sin(t), np.cos(t)]])


def tau(x, theta):
    u = np.array([np.cos(theta), np.sin(theta), 0, 0])
    return np.concatenate([x[:4], qm(u, x[4:])])


# ------------------------------------------------------------------ R0
R['R0_max_dev_from_certified'] = check_against_certified()
# ------------------------------------------------------------------ R1
dev_ang = dev_oct = dev_pet = dev_tau = 0.
for _ in range(50):
    al, be = RNG.uniform(-np.pi, np.pi, 2)
    M = matrix(lambda x: phi(al, be, x))
    exp = np.zeros((8, 8))
    exp[0:2, 0:2] = np.eye(2)
    exp[2:4, 2:4] = rot(2 * al)
    exp[4:6, 4:6] = rot(be - al)
    exp[6:8, 6:8] = rot(al + be)
    dev_ang = max(dev_ang, np.abs(M - exp).max())
    X, Y = RNG.normal(size=(2, 8))
    dev_oct = max(dev_oct, np.abs(M @ OCT.mul(X, Y) - OCT.mul(M @ X, M @ Y)).max())
    for A in (OKUBO, SOKUBO, P90, Algebra('petersson', theta=1.0)):
        dev_pet = max(dev_pet, np.abs(M @ A.mul(X, Y) - A.mul(M @ X, M @ Y)).max())
    th = RNG.uniform(-np.pi, np.pi)
    dev_tau = max(dev_tau, np.abs(tau(X, th) - phi(0., th, X)).max())
R['R1_torus'] = {'angles_2a_b-a_a+b': float(dev_ang), 'automorphism_of_octonions': float(dev_oct),
                 'automorphism_of_Petersson_algebras': float(dev_pet), 'tau_theta_equals_phi_1_u': float(dev_tau)}
# ------------------------------------------------------------------ R2
dev = 0.
for A in (OCT, PARA, OKUBO, SOKUBO, Algebra('petersson', theta=1.0), Algebra('cd', (-1., -1., 1.))):
    Z = RNG.normal(size=(100, 8))
    dev = max(dev, np.abs(A.sqr(-Z) - A.sqr(Z)).max())
R['R2_f_minus_z_equals_f_z'] = float(dev)
# ------------------------------------------------------------------ R3
out = {}
for name, A in [('okubo', OKUBO), ('split_okubo', SOKUBO), ('theta60', Algebra('petersson', theta=np.pi / 3)), ('theta90', P90),
                ('theta1rad', Algebra('petersson', theta=1.0)), ('para', PARA), ('octonions', OCT)]:
    X, Y = RNG.normal(size=(2, 200, 8))
    anti = np.abs((S @ A.mul(X, Y).T).T - A.mul((S @ Y.T).T, (S @ X.T).T)).max()
    auto_circ = np.abs((S @ A.circ(X, Y).T).T - A.circ((S @ X.T).T, (S @ Y.T).T)).max()
    auto_star = np.abs((S @ A.mul(X, Y).T).T - A.mul((S @ X.T).T, (S @ Y.T).T)).max()
    out[name] = {'anti_automorphism_defect': float(anti), 'automorphism_of_circ_defect': float(auto_circ), 'automorphism_of_star_defect': float(auto_star)}
X, Y = RNG.normal(size=(2, 200, 8))
g_oct = np.abs((G @ OCT.mul(X, Y).T).T - OCT.mul((G @ X.T).T, (G @ Y.T).T)).max()
g_tau = max(np.abs(G @ tau(G @ x, th) - tau(x, -th)).max() for x in RNG.normal(size=(20, 8)) for th in (0.4, T120, np.pi / 2, 2.9))
out['sigma_equals_g_conj'] = float(np.abs(S - G @ np.diag([1., -1, -1, -1, -1, -1, -1, -1])).max())
out['g_automorphism_of_octonions'] = float(g_oct)
out['g_tau_g_equals_tau_inverse'] = float(g_tau)
R['R3_sigma'] = out


# ------------------------------------------------------------------ R4, R5 (float ranks)
def structure(prod):
    return np.array([[prod(E[a], E[b]) for b in range(8)] for a in range(8)])  # T[a, b, :]


def derivation_rows(T):
    """rows of the linear system D(e_a o e_b) = D(e_a) o e_b + e_a o D(e_b), unknown D (8 x 8, row-major)"""
    rows = []
    for a in range(8):
        for b in range(8):
            for r in range(8):
                row = np.zeros((8, 8), dtype=T.dtype)
                row[r, :] += T[a, b, :]
                row[:, a] -= T[:, b, r]
                row[:, b] -= T[a, :, r]
                rows.append(row.ravel())
    return rows


def fix_rows(c):
    rows = []
    for r in range(8):
        row = np.zeros((8, 8), dtype=np.asarray(c).dtype)
        row[r, :] = c
        rows.append(row.ravel())
    return rows


def nullity(rows, tol=1e-9):
    s = np.linalg.svd(np.array(rows), compute_uv=False)
    return int(64 - (s > tol * s[0]).sum())


def null_space(rows, tol=1e-9):
    _, s, vt = np.linalg.svd(np.array(rows))
    r = int((s > tol * s[0]).sum())
    return vt[r:].reshape(-1, 8, 8)


dims = {}
for name, A in [('okubo', OKUBO), ('para', PARA), ('octonions', OCT), ('theta60', Algebra('petersson', theta=np.pi / 3)), ('theta90', P90), ('split_okubo', SOKUBO)]:
    dims[name] = {'Der_star': nullity(derivation_rows(structure(A.mul))), 'Der_circ': nullity(derivation_rows(structure(A.circ)))}
R['R4_derivation_dimensions'] = dims
CW = {'C_arg_110.4 (c_A)': cA, 'C_arg_120_wall': 0.2465 * vec8([np.cos(np.radians(120)), np.sin(np.radians(120))]),
      'C_arg_60_wall': vec8([0.5, np.sqrt(3) / 2]), 'C_arg_0_wall': vec8([1.]), 'C_arg_30': vec8([np.sqrt(3) / 2, 0.5]), 'generic_cB': cB}
stab = {}
Ts, Tc = structure(OKUBO.mul), structure(OKUBO.circ)
for label, c in CW.items():
    stab[label] = {'stab_Der_star': nullity(derivation_rows(Ts) + fix_rows(c)), 'stab_Der_circ': nullity(derivation_rows(Tc) + fix_rows(c))}
stab['theta90 c_A'] = {'stab_Der_star': nullity(derivation_rows(structure(P90.mul)) + fix_rows(cA)),
                       'stab_Der_circ': nullity(derivation_rows(structure(P90.circ)) + fix_rows(cA))}
R['R5_stabilizer_dimensions'] = stab
# ------------------------------------------------------------------ R6
Wmask = np.array([1, 1, 0, 0, 1, 0, 0, 1], dtype=float)  # 1, i, l, kl
d_circ = d_star = d_formula = d_twist = d_ijl = 0.


def Rphi(z, a):
    w = z.copy()
    q = np.exp(1j * a) * complex(z[4], z[7])  # e^{k a} q on the plane <1, k> of q, i.e. on (l, kl)
    w[4], w[7] = q.real, q.imag
    return w


for _ in range(200):
    x, y = RNG.normal(size=(2, 8)) * Wmask
    d_circ = max(d_circ, np.abs(P90.circ(x, y) * (1 - Wmask)).max())
    d_star = max(d_star, np.abs(P90.mul(x, y) * (1 - Wmask)).max())
    p = complex(x[0], x[1])
    sq = P90.sqr(x)
    pred = np.zeros(8)
    pred[0], pred[1] = (np.conj(p) ** 2).real + x[4] ** 2 + x[7] ** 2, (np.conj(p) ** 2).imag
    pred[4], pred[7] = 2 * p.imag * x[4], -2 * p.imag * x[7]  # 2 Im(p) conj(q) l
    d_formula = max(d_formula, np.abs(sq - pred).max())
    ph = RNG.uniform(-np.pi, np.pi)
    c = vec8(RNG.normal(size=2))
    d_twist = max(d_twist, np.abs(P90.sqr(Rphi(x, ph)) + c - Rphi(P90.sqr(x) + c, -ph)).max())
    z = RNG.normal(size=8) * np.array([0, 1, 1, 0, 1, 0, 0, 0])
    d_ijl = max(d_ijl, np.abs(P90.sqr(z) * (1 - Wmask)).max())
R['R6_theta90'] = {'W_closed_under_circ': float(d_circ), 'square_formula': float(d_formula), 'twisted_equivariance': float(d_twist),
                   'section_ijl_squares_into_W': float(d_ijl), 'W_not_closed_under_star (informative)': float(d_star)}


# ------------------------------------------------------------------ R7
def mandelbar_escape(zeta, maxiter, bail=100.):
    z = 0j
    for n in range(1, maxiter + 1):
        z = np.conj(z) ** 2 + zeta
        if not abs(z) ** 2 <= bail:
            return n
    return maxiter + 1


def zeta_ell(n, K):
    r = np.sqrt(n)
    return r * np.exp(1j * np.arccos(np.clip(K / (2 * r ** 3), -1, 1)) / 3)


def random_c(m, rmax):
    u = RNG.normal(size=(m, 8))
    u /= np.linalg.norm(u, axis=1)[:, None]
    return u * rmax * RNG.random(m)[:, None]


thB = {}
for name, A in [('okubo', OKUBO), ('para', PARA)]:
    C = random_c(400, 2.0)
    n8, _ = escape('Mandel8', {}, A, C, 200)
    n2 = np.array([mandelbar_escape(zeta_ell(norm(c, A.g), polar(c, A.mul(c, c), A.g)), 200) for c in C])
    thB[name] = {'samples': 400, 'escape_time_equal': int((n8 == n2).sum()), 'boundedness_equal': int(((n8 > 200) == (n2 > 200)).sum()),
                 'bounded_share': float((n8 > 200).mean()), 'max_escape_time_difference': int(np.abs(n8 - n2).max())}
R['R7_theorem_B'] = thB


# ------------------------------------------------------------------ R8
def model_orbit_escape(c, A, maxiter, bail=100.):
    """seed-0 orbit of z*z + c computed in the planar model of span(c, c*c); escape tested on the pulled-back point
    (first value) and with the intrinsic bailout of the model (third value)"""
    d = A.mul(c, c)
    n, K = norm(c, A.g), polar(c, d, A.g)
    D = 4 * n ** 3 - K * K
    if D > 0:  # para-C: z*w = conj(z) conj(w)
        zeta = zeta_ell(n, K)
        z1, z2 = np.array([zeta.real, zeta.imag]), np.array([(np.conj(zeta) ** 2).real, (np.conj(zeta) ** 2).imag])
        step = lambda z: np.array([z[0] ** 2 - z[1] ** 2, -2 * z[0] * z[1]]) + z1  # noqa: E731
        kind = 'ell'
    else:  # para-split-complex: j^2 = +1, N(x + y j) = x^2 - y^2
        xs = [r.real for r in np.roots([8., 0., -6 * n, -K]) if abs(r.imag) < 1e-9 and r.real ** 2 >= n - 1e-12]
        x = xs[0]
        y = np.sqrt(max(x * x - n, 0.))
        z1 = np.array([x, y])
        z2 = np.array([x * x + y * y, -2 * x * y])  # conj(zeta)^2
        step = lambda z: np.array([z[0] ** 2 + z[1] ** 2, -2 * z[0] * z[1]]) + z1  # noqa: E731
        kind = 'hyp'
    B = np.column_stack([z1, z2])
    if abs(np.linalg.det(B)) < 1e-12:
        return None, kind, None
    Binv = np.linalg.inv(B)
    z = np.zeros(2)
    n_model = None
    for it in range(1, maxiter + 1):
        z = step(z)
        ab = Binv @ z
        z8 = ab[0] * c + ab[1] * d
        if n_model is None and not (z * z).sum() <= bail:
            n_model = it
        if not (z8 * z8).sum() <= bail:
            return it, kind, (n_model or maxiter + 1)
    return maxiter + 1, kind, (n_model or maxiter + 1)


def lightcone_bounded(zeta_u, zeta_v, maxiter, bail=1e3):
    """in light-cone coordinates u = x + y, v = x - y the hyperbolic tricorn map is (u, v) -> (v^2 + zeta_u, u^2 + zeta_v):
    the orbit of 0 is bounded iff 0 has a bounded orbit under both t -> (t^2 + zeta_v)^2 + zeta_u and
    t -> (t^2 + zeta_u)^2 + zeta_v"""
    for a, b in ((zeta_u, zeta_v), (zeta_v, zeta_u)):
        t = 0.
        for _ in range(maxiter):
            t = (t * t + b) ** 2 + a
            if abs(t) > bail:
                return False
    return True


def hyp_tricorn_bounded(zx, zy, maxiter, bail=1e6):
    z = np.zeros(2)
    for _ in range(maxiter):
        z = np.array([z[0] ** 2 + z[1] ** 2 + zx, -2 * z[0] * z[1] + zy])
        if not (z * z).sum() <= bail:
            return False
    return True


def mp_escape(c, kind, g3, maxiter, bail=100, dps=80):
    """seed-0 orbit of z*z + c in 80-digit arithmetic, with the exact constants of the algebra (mpmath)"""
    import mpmath as mp
    mp.mp.dps = dps

    def gqm(p, q):
        p0, p1, p2, p3 = p
        q0, q1, q2, q3 = q
        return [p0 * q0 - p1 * q1 - p2 * q2 - p3 * q3, p0 * q1 + p1 * q0 - p3 * q2 + p2 * q3, p0 * q2 + p2 * q0 - p1 * q3 + p3 * q1, p0 * q3 + p3 * q0 + p1 * q2 - p2 * q1]

    def qc(p):
        return [p[0], -p[1], -p[2], -p[3]]

    def cdm(x, y):
        P, Q, Rr, Ss = x[:4], x[4:], y[:4], y[4:]
        a, b, cc, dd = gqm(P, Rr), gqm(qc(Ss), Q), gqm(Ss, P), gqm(Q, qc(Rr))
        return [a[k] + g3 * b[k] for k in range(4)] + [cc[k] + dd[k] for k in range(4)]
    u = [mp.mpf(-1) / 2, mp.sqrt(3) / 2, mp.mpf(0), mp.mpf(0)]

    def prod(x, y):
        cx, cy = [x[0]] + [-v for v in x[1:]], [y[0]] + [-v for v in y[1:]]
        if kind == 'para':
            return cdm(cx, cy)
        return cdm(cx[:4] + gqm(u, cx[4:]), cy[:4] + gqm(qc(u), cy[4:]))
    cm = [mp.mpf(float(v)) for v in c]
    z = [mp.mpf(0)] * 8
    for it in range(1, maxiter + 1):
        z = [a + b for a, b in zip(prod(z, z), cm)]
        if sum(v * v for v in z) > bail:
            return it
    return maxiter + 1


split = {}
for name, A in [('split_okubo', SOKUBO), ('split_para', SPARA)]:
    C = RNG.normal(size=(1500, 8)) * 0.55
    n8, _ = escape('Mandel8', {}, A, C, 200)
    st = {'Delta>0': [0, 0, 0, 0], 'Delta<0': [0, 0, 0, 0], 'degenerate': 0}
    drift = None
    for k, c in enumerate(C):
        nm, kind, _ = model_orbit_escape(c, A, 200)
        if nm is None:
            st['degenerate'] += 1
            continue
        key = 'Delta>0' if kind == 'ell' else 'Delta<0'
        st[key][0] += 1
        if nm != n8[k]:
            st[key][1] += 1
            st[key][2] += int(mp_escape(c, A.kind, A.g[2], 200) == nm)
            if drift is None:  # distance of the double-precision orbit from the invariant plane span(c, c*c)
                Bm = np.column_stack([c, A.mul(c, c)])
                Pj = Bm @ np.linalg.pinv(Bm)
                w, drift = np.zeros(8), {}
                for it in range(1, int(n8[k])):
                    w = A.sqr(w) + c
                    if it in (1, 30, 60, 90, 120, 150, 180):
                        drift[it] = float(np.linalg.norm(w - Pj @ w))
        # exact boundedness, from the planar model with 1000 iterations and a large bailout, against the renderer's rule
        nref, _, _ = model_orbit_escape(c, A, 1000, bail=1e12)
        st[key][3] += int((nref > 1000) != (n8[k] > 200))
    split[name] = {'Delta>0 [samples, escape-time mismatches (double), of which resolved in 80-digit arithmetic, membership differences renderer rule vs exact]': st['Delta>0'],
                   'Delta<0 [same]': st['Delta<0'], 'degenerate span': st['degenerate'], 'bounded_share (renderer rule)': float((n8 > 200).mean()),
                   'drift from the invariant plane of the first mismatch (iteration: distance)': drift}
lc = [0, 0]
for _ in range(400):
    zx, zy = RNG.uniform(-2.2, 1.2), RNG.uniform(-1.5, 1.5)
    lc[0] += 1
    lc[1] += int(hyp_tricorn_bounded(zx, zy, 2000) != lightcone_bounded(zx + zy, zx - zy, 1000))
split['lightcone_reduction [samples, mismatches]'] = lc
R['R8_split_theorem_B'] = split


# ------------------------------------------------------------------ R9
def closure_dim(prod, gens, tol=1e-9):
    M = np.array(gens).T
    r = np.linalg.matrix_rank(M, tol=tol)
    B = np.linalg.svd(M, full_matrices=False)[0][:, :r]
    while True:
        prods = [prod(B[:, i], B[:, j]) for i in range(B.shape[1]) for j in range(i, B.shape[1])]
        M = np.column_stack([B] + prods)
        u, s, _ = np.linalg.svd(M, full_matrices=False)
        r = int((s > tol * s[0]).sum())
        if r == B.shape[1]:
            return r
        B = u[:, :r]


def sec_point(axes):
    z = np.zeros(8)
    for a in axes:
        z[AX.index(a)] = RNG.normal()
    return z


dimsR9 = {}
for label, A, c, axes in [('octonions c_A (1,j,l)', OCT, cA, ('1', 'j', 'l')), ('para c_A (1,j,l)', PARA, cA, ('1', 'j', 'l')), ('okubo c_A (1,j,l)', OKUBO, cA, ('1', 'j', 'l')),
                          ('okubo c_A (1,i,j)', OKUBO, cA, ('1', 'i', 'j')), ('okubo c_A (1,i,l)', OKUBO, cA, ('1', 'i', 'l')), ('okubo c_A (1,l,il)', OKUBO, cA, ('1', 'l', 'il')),
                          ('okubo c_A (i,j,l)', OKUBO, cA, ('i', 'j', 'l')), ('okubo c_B (1,l,il)', OKUBO, cB, ('1', 'l', 'il')), ('okubo c_B generic z0', OKUBO, cB, tuple(AX)),
                          ('theta90 c_A (j,l,i)', P90, cA, ('j', 'l', 'i')), ('para seed-0 generic c', PARA, cB, ()), ('okubo seed-0 generic c', OKUBO, cB, ())]:
    gens = [c] + ([sec_point(axes)] if axes else [])
    dimsR9[label] = closure_dim(A.circ, gens)
R['R9_circ_closure_dimensions'] = dimsR9
# ------------------------------------------------------------------ R10
f25 = {}
for th in (0.7, T120, 1.3):
    A = Algebra('petersson', theta=th)
    u = np.array([np.cos(th), np.sin(th), 0, 0])
    u2 = qm(u, u)
    worst = [0., 0., 0.]
    for _ in range(50):
        c0, q = RNG.normal(), RNG.normal(size=4)
        c = np.concatenate([[c0, 0, 0, 0], q])
        lhs = A.sqr(c)
        for k, (a, b) in enumerate([(qconj(q), u2), (q, u2), (qconj(q), qconj(u2))]):
            rhs = np.concatenate([np.array([c0 * c0, 0, 0, 0]) - qm(qm(a, b), q), -2 * np.cos(th) * c0 * q])
            worst[k] = max(worst[k], float(np.abs(lhs - rhs).max()))
    f25[f'theta={th:.4f}'] = {'correct (conj q) u^2 q': worst[0], 'wrong q u^2 q': worst[1], 'wrong (conj q) conj(u)^2 q': worst[2]}
R['R10_formula_2_5'] = f25

# ------------------------------------------------------------------ R11 exact ranks modulo p
PR = 2 ** 31 - 1


def is_prime(m):
    if m < 2:
        return False
    for dv in range(2, int(m ** 0.5) + 1):
        if m % dv == 0:
            return False
    return True


while not (PR % 12 == 11 and is_prime(PR)):  # p = 11 mod 12: 3 is a square and sqrt(3) = 3^((p+1)/4)
    PR -= 1
S3 = pow(3, (PR + 1) // 4, PR)
assert S3 * S3 % PR == 3
INV2 = pow(2, PR - 2, PR)


def fmod(v):
    """a rational, or a + b sqrt(3) given as a pair of rationals, reduced modulo PR"""
    if isinstance(v, tuple):
        return (fmod(v[0]) + fmod(v[1]) * S3) % PR
    v = Fraction(v)
    return v.numerator % PR * pow(v.denominator % PR, PR - 2, PR) % PR


def gq_mod(p, q):  # Q(-1, -1), Python integers modulo PR
    p0, p1, p2, p3 = p
    q0, q1, q2, q3 = q
    return [(p0 * q0 - p1 * q1 - p2 * q2 - p3 * q3) % PR, (p0 * q1 + p1 * q0 - p3 * q2 + p2 * q3) % PR,
            (p0 * q2 + p2 * q0 - p1 * q3 + p3 * q1) % PR, (p0 * q3 + p3 * q0 + p1 * q2 - p2 * q1) % PR]


def qconj_mod(p):
    return [p[0], -p[1] % PR, -p[2] % PR, -p[3] % PR]


def cd_mod(x, y):  # gamma = (-1, -1, -1)
    P, Q, Rr, Ss = x[:4], x[4:], y[:4], y[4:]
    a, b, c, d = gq_mod(P, Rr), gq_mod(qconj_mod(Ss), Q), gq_mod(Ss, P), gq_mod(Q, qconj_mod(Rr))
    return [(a[k] - b[k]) % PR for k in range(4)] + [(c[k] + d[k]) % PR for k in range(4)]


U = [(-INV2) % PR, S3 * INV2 % PR, 0, 0]  # u = -1/2 + (sqrt 3 / 2) i
UB = qconj_mod(U)


def okubo_mod(x, y):
    cx = [x[0]] + [-v % PR for v in x[1:]]
    cy = [y[0]] + [-v % PR for v in y[1:]]
    return cd_mod(cx[:4] + gq_mod(U, cx[4:]), cy[:4] + gq_mod(UB, cy[4:]))


def circ_mod(x, y):
    a, b = okubo_mod(x, y), okubo_mod(y, x)
    return [(a[k] + b[k]) * INV2 % PR for k in range(8)]


def structure_mod(prod):
    Em = [[1 if k == m else 0 for k in range(8)] for m in range(8)]
    return np.array([[prod(Em[a], Em[b]) for b in range(8)] for a in range(8)], dtype=object)


def rank_mod(rows):
    M = [[int(v) % PR for v in row] for row in rows]
    r = 0
    ncol = len(M[0])
    for col in range(ncol):
        piv = next((i for i in range(r, len(M)) if M[i][col]), None)
        if piv is None:
            continue
        M[r], M[piv] = M[piv], M[r]
        inv = pow(M[r][col], PR - 2, PR)
        M[r] = [v * inv % PR for v in M[r]]
        for i in range(len(M)):
            if i != r and M[i][col]:
                f = M[i][col]
                M[i] = [(a - f * b) % PR for a, b in zip(M[i], M[r])]
        r += 1
        if r == len(M):
            break
    return r


def rows_mod(T, c=None):
    rows = [list(row) for row in derivation_rows(T)]
    if c is not None:
        rows += [list(row) for row in fix_rows(np.array(c, dtype=object))]
    return rows


# consistency of the modular product with the float product: the float structure constants of Okubo are of the form
# a + b sqrt(3) with a, b in (1/4) Z; recover them and compare with the modular tensor
Tf = structure(OKUBO.mul)
Tm_s, Tm_c = structure_mod(okubo_mod), structure_mod(circ_mod)
mism = 0
for a in range(8):
    for b in range(8):
        for r in range(8):
            v = Tf[a, b, r]
            found = None
            for bb in range(-8, 9):
                aa = v - bb / 4 * np.sqrt(3)
                if abs(aa * 4 - round(aa * 4)) < 1e-9:
                    found = (Fraction(round(aa * 4), 4), Fraction(bb, 4))
                    break
            mism += int(found is None or fmod(found) != Tm_s[a, b, r] % PR)
Cexact = {'C_arg_110.4 (c_A)': [fmod(Fraction('-0.085988')), fmod(Fraction('0.230939'))] + [0] * 6,
          'C_arg_120_wall': [fmod(Fraction('-0.12325')), fmod((0, Fraction('0.12325')))] + [0] * 6,
          'C_arg_60_wall': [fmod(Fraction(1, 2)), fmod((0, Fraction(1, 2)))] + [0] * 6,
          'C_arg_0_wall': [1] + [0] * 7,
          'C_arg_30': [fmod((0, Fraction(1, 2))), fmod(Fraction(1, 2))] + [0] * 6,
          'generic_cB': [fmod(Fraction(s)) for s in ('-0.433388', '-0.023465', '0.053997', '0.01781', '0.004241', '0.174335', '-0.12326', '0.145216')]}
ex = {'prime': PR, 'sqrt3_mod_p': S3, 'modular_vs_float_structure_constant_mismatches': mism,
      'Der_star_nullity_mod_p': 64 - rank_mod(rows_mod(Tm_s)), 'Der_circ_nullity_mod_p': 64 - rank_mod(rows_mod(Tm_c))}
for label, c in Cexact.items():
    ex[label] = {'stab_Der_star_nullity_mod_p': 64 - rank_mod(rows_mod(Tm_s, c)), 'stab_Der_circ_nullity_mod_p': 64 - rank_mod(rows_mod(Tm_c, c))}
R['R11_exact_nullities_mod_p'] = ex
# ------------------------------------------------------------------ R12
inv = {}
for name, A in [('okubo', OKUBO), ('para', PARA)]:
    C = RNG.normal(size=(20000, 8))
    n = norm(C, A.g)
    K = polar(C, A.mul(C, C), A.g)
    inv[name] = {'min (4 n^3 - K^2)/n^3': float(((4 * n ** 3 - K * K) / n ** 3).min())}
ph = RNG.uniform(-np.pi, np.pi, 100)
r = RNG.uniform(0.1, 2, 100)
Cc = np.zeros((100, 8))
Cc[:, 0], Cc[:, 1] = r * np.cos(ph), r * np.sin(ph)
inv['on C: max |K - 2 r^3 cos 3 phi|'] = float(np.abs(polar(Cc, OKUBO.mul(Cc, Cc), OKUBO.g) - 2 * r ** 3 * np.cos(3 * ph)).max())
R['R12_invariants'] = inv


# ------------------------------------------------------------------ R13
def invariant_sections(D, tol=1e-8):
    """coordinate 3-sections S such that some non-zero element of span(D) maps S into S and acts non-trivially on S"""
    res = []
    for sec in itertools.combinations(range(8), 3):
        rest = [k for k in range(8) if k not in sec]
        Arows = np.array([Dm[np.ix_(rest, sec)].ravel() for Dm in D]).T  # columns: the generators
        _, s, vt = np.linalg.svd(Arows)
        rk = int((s > tol).sum())
        ns = vt[rk:]
        if any(np.abs(sum(t[m] * D[m][np.ix_(sec, sec)] for m in range(len(D)))).max() > tol for t in ns):
            res.append('(' + ','.join(AX[k] for k in sec) + ')')
    return res


Tc_ok = structure(OKUBO.circ)
sections = {}
for label, c in [('regular c_A', cA), ('wall arg 120', CW['C_arg_120_wall']), ('wall arg 0', CW['C_arg_0_wall']), ('wall arg 60', CW['C_arg_60_wall'])]:
    sections[label] = invariant_sections(list(null_space(derivation_rows(Tc_ok) + fix_rows(c))))
sections['theta90 automorphic, c_A'] = invariant_sections(list(null_space(derivation_rows(structure(P90.circ)) + fix_rows(cA))))
sections['count regular'] = len(sections['regular c_A'])
# adapted frame of c_B: fixed space and root planes of its stabilizer (a two-dimensional torus)
DB = null_space(derivation_rows(Tc_ok) + fix_rows(cB))
skew = float(max(np.abs(Dm + Dm.T).max() for Dm in DB))
Dg = DB[0] + 0.618 * DB[1]
w, V = np.linalg.eig(Dg)
fixed = np.linalg.svd(np.vstack(list(DB)))[2][-2:]  # common kernel (dimension 2)
c_hat = cB / np.linalg.norm(cB)
c_perp = fixed[0] - (fixed[0] @ c_hat) * c_hat
if np.linalg.norm(c_perp) < 1e-6:
    c_perp = fixed[1] - (fixed[1] @ c_hat) * c_hat
c_perp /= np.linalg.norm(c_perp)
planes = []
for k in np.argsort(-w.imag):
    if w[k].imag > 1e-6:
        v1, v2 = V[:, k].real.copy(), V[:, k].imag.copy()
        v1 /= np.linalg.norm(v1)
        v2 -= (v2 @ v1) * v1
        v2 /= np.linalg.norm(v2)
        planes.append({'omega': float(w[k].imag), 'v1': v1.round(9).tolist(), 'v2': v2.round(9).tolist()})
R['R13_sections_and_adapted_frame'] = {
    'invariant_sections': sections,
    'c_B stabilizer': {'dim': int(len(DB)), 'skew_defect': skew, 'c_hat': c_hat.round(9).tolist(), 'c_perp': c_perp.round(9).tolist(),
                       'residual |P_fixed c_B| / |c_B| (1 = c_B in the fixed space)': float(np.linalg.norm(fixed @ cB) / np.linalg.norm(cB)), 'root_planes': planes}}

# ------------------------------------------------------------------ record
stamp = datetime.datetime.now(datetime.timezone.utc).strftime('%Y-%m-%dT%H-%M-%S')
out = os.path.join(hf8np_v1.WS, '7. Results', 'Atlas_HF8D_4Slices', f'run_verify_theory_{stamp}')
os.makedirs(out, exist_ok=True)
with open(os.path.join(out, 'results.json'), 'w', encoding='utf-8') as f:
    json.dump(R, f, indent=1)
sha = lambda p: hashlib.sha256(open(p, 'rb').read()).hexdigest()  # noqa: E731
d, s5, ex = R['R4_derivation_dimensions'], R['R5_stabilizer_dimensions'], R['R11_exact_nullities_mod_p']
REG, WALLS = ('C_arg_110.4 (c_A)', 'C_arg_30', 'generic_cB'), ('C_arg_120_wall', 'C_arg_60_wall', 'C_arg_0_wall')
checks = {
    'R0 vectorized algebra = certified product': R['R0_max_dev_from_certified'] < 1e-12,
    'R1 torus: angles 2a, b-a, a+b; automorphism of octonions and Petersson algebras; tau = phi_{1,u}': all(v < 1e-12 for v in R['R1_torus'].values()),
    'R2 f(-z) = f(z)': R['R2_f_minus_z_equals_f_z'] < 1e-12,
    'R3 sigma anti-automorphism of every tested algebra and automorphism of o; sigma = g conj; g in Aut(O); g tau g = tau^-1':
        all(v['anti_automorphism_defect'] < 1e-12 and v['automorphism_of_circ_defect'] < 1e-12 for v in R['R3_sigma'].values() if isinstance(v, dict))
        and R['R3_sigma']['sigma_equals_g_conj'] == 0 and R['R3_sigma']['g_automorphism_of_octonions'] < 1e-12 and R['R3_sigma']['g_tau_g_equals_tau_inverse'] < 1e-12,
    'R3 sigma is not an automorphism of the Okubo product': R['R3_sigma']['okubo']['automorphism_of_star_defect'] > 1e-3,
    'R4 dim Der(*) = dim Der(o) = 8 (compact and split Okubo)': d['okubo'] == {'Der_star': 8, 'Der_circ': 8} and d['split_okubo'] == {'Der_star': 8, 'Der_circ': 8},
    'R5 Okubo stabilizers: 2 for regular c in C and for c_B, 4 on the walls arg 0, 60, 120':
        all(s5[k]['stab_Der_circ'] == 2 for k in REG) and all(s5[k]['stab_Der_circ'] == 4 for k in WALLS),
    'R6 theta 90: W closed under o, square formula, twisted equivariance, (i,j,l) squares into W': all(v < 1e-12 for k, v in R['R6_theta90'].items() if 'informative' not in k),
    'R7 Theorem B (Okubo, para): escape times equal on all samples': all(v['escape_time_equal'] == v['samples'] for v in R['R7_theorem_B'].values()),
    'R8 split Theorem B: escape times equal with the pulled-back bailout, every double-precision mismatch resolved in 80-digit arithmetic':
        all(v[k][1] == v[k][2] for v in R['R8_split_theorem_B'].values() if isinstance(v, dict) for k in v if k.startswith('Delta')),
    'R10 formula (2.5) true, the two variants false':
        all(v['correct (conj q) u^2 q'] < 1e-12 and v['wrong q u^2 q'] > 1e-3 and v['wrong (conj q) conj(u)^2 q'] > 1e-3 for v in R['R10_formula_2_5'].values()),
    'R11 exact: modular tensor = float tensor; nullity mod p of Der(*) and Der(o) is 8; stabilizers 2 (regular, c_B) and 4 (walls)':
        ex['modular_vs_float_structure_constant_mismatches'] == 0 and ex['Der_star_nullity_mod_p'] == 8 and ex['Der_circ_nullity_mod_p'] == 8
        and all(ex[k]['stab_Der_circ_nullity_mod_p'] == 2 for k in REG) and all(ex[k]['stab_Der_circ_nullity_mod_p'] == 4 for k in WALLS),
    'R12 K^2 <= 4 n^3 on samples; K = 2 r^3 cos 3 phi on C':
        all(v['min (4 n^3 - K^2)/n^3'] > -1e-9 for v in R['R12_invariants'].values() if isinstance(v, dict)) and R['R12_invariants']['on C: max |K - 2 r^3 cos 3 phi|'] < 1e-12,
    'R13 regular c: exactly 18 coordinate sections with a continuous automorphic symmetry': R['R13_sections_and_adapted_frame']['invariant_sections']['count regular'] == 18,
}
manifest = {
    'script': 'verify_theory_v1.py', 'version': 1, 'timestamp': stamp,
    'command': 'python "2. Scripts/Atlas_HF8D_4Slices/verify_theory_v1.py"',
    'environment': {'python': sys.version.split()[0], 'numpy': np.__version__, 'platform': platform.platform()},
    'inputs': {'hf8np_v1.py': sha(os.path.join(HERE, 'hf8np_v1.py')), 'verify_theory_v1.py': sha(os.path.abspath(__file__)), 'seed': 20260930},
    'outputs': [{'file': 'results.json', 'sha256': sha(os.path.join(out, 'results.json'))}],
    'conclusions': [f"{k}: {'PASS' if v else 'FAIL'}" for k, v in checks.items()],
    'limitations': ['Checks R1-R10, R12, R13 are random-sample or floating-point verifications, not symbolic proofs; the proofs are in the article and in 3. Certificates/Atlas_HF8D_4Slices.',
                    'R11 gives exact upper bounds for the real nullities (rank over F_p <= rank over Q(sqrt 3)); the matching lower bounds come from the theory (Der = su(3), torus, U(2)) and are recalled in the certificates.',
                    'R4, R5 and R13 use the numerical rank of a 512-row linear system with relative tolerance 1e-9.',
                    'R7 and R8 compare escape times computed by two different floating-point procedures; a mismatch at the bailout threshold is possible in principle.'],
}
with open(os.path.join(out, 'manifest.json'), 'w', encoding='utf-8') as f:
    json.dump(manifest, f, indent=1)
for k, v in checks.items():
    print(('PASS ' if v else 'FAIL ') + k)
print(json.dumps({k: R[k] for k in ('R1_torus', 'R6_theta90', 'R7_theorem_B', 'R8_split_theorem_B', 'R9_circ_closure_dimensions', 'R10_formula_2_5', 'R11_exact_nullities_mod_p', 'R12_invariants')}, indent=1))
print(json.dumps(R['R13_sections_and_adapted_frame'], indent=0)[:6000])
print('results:', out)


==> anc/scripts/verify_theory_v2.py <==
"""Atlas_HF8D_4Slices - verify_theory_v2.py (version 2).

Change from version 1: the constant called c_B in version 1 was not the constant of plate B07 but another generic
constant (now c_G); version 2 uses the resolved constant of B07 (run_atlas_render_2026-09-29T17-56-41) for c_B and
keeps c_G as a second generic test constant. The adapted frame of R13 is therefore the one of plate B07.

Purpose: numerical verification (numpy, f64) and exact rank certificates (arithmetic modulo a prime) for the statements
of the referee report of 2026-09-30 and for the theory of version 2 of the article (Theorems A and B, Theorem B for the
split algebras, the proposition on theta = 90 degrees). Uses hf8np_v1.py, checked against the certified product of
2. Scripts/spike/hf8d/certify_okubo.py.
Checks:
  R0  hf8np_v1 = certified product;
  R1  the torus phi_{a,b}(p + q l) = a p conj(a) + (b q conj(a)) l (a = e^{i alpha}, b = e^{i beta}) is an automorphism of
      the octonions and of every Petersson algebra, fixes C = <1, i> pointwise and rotates the oriented planes
      V1 = (j, k), V2 = (l, il), V3 = (jl, kl) by 2 alpha, beta - alpha, alpha + beta; tau_theta = phi_{1, u_theta};
  R2  f(-z) = f(z) for z -> z*z + c in every algebra;
  R3  sigma = diag(1, 1, -1, 1, -1, 1, -1, 1) is an anti-automorphism of every Petersson algebra, of the para-octonions and
      of the octonions, hence an automorphism of x o y = (x*y + y*x)/2; sigma = g conj with g = diag(1,-1,1,-1,1,-1,1,-1)
      an automorphism of the octonions (fixing the quaternion subalgebra <1, j, l, jl>) and g tau_theta g = tau_theta^-1;
  R4  dim Der(*) and dim Der(o) (float rank) for Okubo, para-octonions, octonions, theta = 60 and 90, split Okubo;
  R5  dimension of the stabilizer of c in Der(*) and in Der(o) (Okubo; theta = 90);
  R6  theta = 90: W = <1, i> + <l, kl> is closed under o (not under *); (p + q l)*(p + q l) = conj(p)^2 + |q|^2 +
      2 Im(p) conj(q) l; f(R_phi z) = R_{-phi} f(z) for z in W, c in C, R_phi(p + q l) = p + (e^{k phi} q) l; z*z in W for
      z in <i, j, l>;
  R7  Theorem B: for c in R^8 the escape time of the seed-0 orbit of z*z + c (compact Okubo; para-octonions) equals the
      escape time of zeta(c) under the Mandelbar map conj(z)^2 + zeta (|zeta|^2 = n(c), 2 Re zeta^3 = n(c, c*c));
  R8  Theorem B for split algebras (split Okubo, split para-octonions): the seed-0 orbit lies in span(c, c*c), which is
      isomorphic to para-C if Delta = 4 n^3 - K^2 > 0 and to the para-split-complex numbers if Delta < 0; escape times
      with the pulled-back Euclidean bailout must coincide with the direct ones, and every double-precision mismatch
      is recomputed in 80-digit arithmetic (mpmath); membership by the renderer's rule (bailout 100, 200 iterations)
      against the exact membership from the planar model (1000 iterations); the light-cone reduction of the
      hyperbolic tricorn to the two critical orbits of the real quartics (t^2 + b)^2 + a and (t^2 + a)^2 + b;
  R9  dimension of the o-subalgebra generated by z0 and c (exact invariant replacing the "orbit span");
  R10 formula (2.5): c*c = c0^2 - conj(q) u^2 q - 2 cos(theta) c0 q l for c = c0 + q l, and two wrong variants;
  R11 exact certificates (rank modulo a prime p = 11 mod 12 below 2^31, so that 3 is a square): nullities of the
      derivation systems of the compact Okubo algebra (upper bounds, to be compared with the float values);
  R12 the invariant map (n, K): K^2 <= 4 n^3 on random c (compact Okubo, para-octonions); on C, n = r^2, K = 2 r^3 cos 3 phi;
  R13 coordinate sections invariant under a non-zero element of the stabilizer algebra of c acting non-trivially on
      them (regular c, c on a Weyl wall, theta = 90 torus), and the adapted frame of the generic constant c_B of B07.
Output: 7. Results/Atlas_HF8D_4Slices/run_verify_theory_<timestamp>/ (results.json, manifest.json).
usage: python verify_theory_v2.py
"""
import datetime
import hashlib
import itertools
import json
import os
import platform
import sys
from fractions import Fraction

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import hf8np_v1  # noqa: E402
from hf8np_v1 import AX, T120, Algebra, check_against_certified, escape, gq, norm, polar, qconj, vec8  # noqa: E402

RNG = np.random.default_rng(20260930)
E = np.eye(8)
R = {}
OKUBO = Algebra('petersson', (-1., -1., -1.), T120)
SOKUBO = Algebra('petersson', (-1., -1., 1.), T120)
PARA = Algebra('para')
SPARA = Algebra('para', (-1., -1., 1.))
OCT = Algebra('cd')
P90 = Algebra('petersson', theta=np.pi / 2)
cA = vec8([-0.085988, 0.230939])  # the constant of plates A07 and C03
cB = vec8([-0.396949, -0.021492, 0.049457, 0.016313, 0.003884, 0.159677, -0.112896, 0.133007])  # plate B07 (resolved constant)
cG = vec8([-0.433388, -0.023465, 0.053997, 0.01781, 0.004241, 0.174335, -0.12326, 0.145216])  # another generic constant (v1 called it c_B by mistake)
S = np.diag([1., 1., -1., 1., -1., 1., -1., 1.])
G = np.diag([1., -1., 1., -1., 1., -1., 1., -1.])


def qm(p, q):
    return gq(-1., -1., p, q)


def phi(alpha, beta, x):
    a = np.array([np.cos(alpha), np.sin(alpha), 0, 0])
    b = np.array([np.cos(beta), np.sin(beta), 0, 0])
    p, q = x[:4], x[4:]
    return np.concatenate([qm(qm(a, p), qconj(a)), qm(qm(b, q), qconj(a))])


def matrix(f):
    return np.array([f(E[k]) for k in range(8)]).T


def rot(t):
    return np.array([[np.cos(t), -np.sin(t)], [np.sin(t), np.cos(t)]])


def tau(x, theta):
    u = np.array([np.cos(theta), np.sin(theta), 0, 0])
    return np.concatenate([x[:4], qm(u, x[4:])])


# ------------------------------------------------------------------ R0
R['R0_max_dev_from_certified'] = check_against_certified()
# ------------------------------------------------------------------ R1
dev_ang = dev_oct = dev_pet = dev_tau = 0.
for _ in range(50):
    al, be = RNG.uniform(-np.pi, np.pi, 2)
    M = matrix(lambda x: phi(al, be, x))
    exp = np.zeros((8, 8))
    exp[0:2, 0:2] = np.eye(2)
    exp[2:4, 2:4] = rot(2 * al)
    exp[4:6, 4:6] = rot(be - al)
    exp[6:8, 6:8] = rot(al + be)
    dev_ang = max(dev_ang, np.abs(M - exp).max())
    X, Y = RNG.normal(size=(2, 8))
    dev_oct = max(dev_oct, np.abs(M @ OCT.mul(X, Y) - OCT.mul(M @ X, M @ Y)).max())
    for A in (OKUBO, SOKUBO, P90, Algebra('petersson', theta=1.0)):
        dev_pet = max(dev_pet, np.abs(M @ A.mul(X, Y) - A.mul(M @ X, M @ Y)).max())
    th = RNG.uniform(-np.pi, np.pi)
    dev_tau = max(dev_tau, np.abs(tau(X, th) - phi(0., th, X)).max())
R['R1_torus'] = {'angles_2a_b-a_a+b': float(dev_ang), 'automorphism_of_octonions': float(dev_oct),
                 'automorphism_of_Petersson_algebras': float(dev_pet), 'tau_theta_equals_phi_1_u': float(dev_tau)}
# ------------------------------------------------------------------ R2
dev = 0.
for A in (OCT, PARA, OKUBO, SOKUBO, Algebra('petersson', theta=1.0), Algebra('cd', (-1., -1., 1.))):
    Z = RNG.normal(size=(100, 8))
    dev = max(dev, np.abs(A.sqr(-Z) - A.sqr(Z)).max())
R['R2_f_minus_z_equals_f_z'] = float(dev)
# ------------------------------------------------------------------ R3
out = {}
for name, A in [('okubo', OKUBO), ('split_okubo', SOKUBO), ('theta60', Algebra('petersson', theta=np.pi / 3)), ('theta90', P90),
                ('theta1rad', Algebra('petersson', theta=1.0)), ('para', PARA), ('octonions', OCT)]:
    X, Y = RNG.normal(size=(2, 200, 8))
    anti = np.abs((S @ A.mul(X, Y).T).T - A.mul((S @ Y.T).T, (S @ X.T).T)).max()
    auto_circ = np.abs((S @ A.circ(X, Y).T).T - A.circ((S @ X.T).T, (S @ Y.T).T)).max()
    auto_star = np.abs((S @ A.mul(X, Y).T).T - A.mul((S @ X.T).T, (S @ Y.T).T)).max()
    out[name] = {'anti_automorphism_defect': float(anti), 'automorphism_of_circ_defect': float(auto_circ), 'automorphism_of_star_defect': float(auto_star)}
X, Y = RNG.normal(size=(2, 200, 8))
g_oct = np.abs((G @ OCT.mul(X, Y).T).T - OCT.mul((G @ X.T).T, (G @ Y.T).T)).max()
g_tau = max(np.abs(G @ tau(G @ x, th) - tau(x, -th)).max() for x in RNG.normal(size=(20, 8)) for th in (0.4, T120, np.pi / 2, 2.9))
out['sigma_equals_g_conj'] = float(np.abs(S - G @ np.diag([1., -1, -1, -1, -1, -1, -1, -1])).max())
out['g_automorphism_of_octonions'] = float(g_oct)
out['g_tau_g_equals_tau_inverse'] = float(g_tau)
R['R3_sigma'] = out


# ------------------------------------------------------------------ R4, R5 (float ranks)
def structure(prod):
    return np.array([[prod(E[a], E[b]) for b in range(8)] for a in range(8)])  # T[a, b, :]


def derivation_rows(T):
    """rows of the linear system D(e_a o e_b) = D(e_a) o e_b + e_a o D(e_b), unknown D (8 x 8, row-major)"""
    rows = []
    for a in range(8):
        for b in range(8):
            for r in range(8):
                row = np.zeros((8, 8), dtype=T.dtype)
                row[r, :] += T[a, b, :]
                row[:, a] -= T[:, b, r]
                row[:, b] -= T[a, :, r]
                rows.append(row.ravel())
    return rows


def fix_rows(c):
    rows = []
    for r in range(8):
        row = np.zeros((8, 8), dtype=np.asarray(c).dtype)
        row[r, :] = c
        rows.append(row.ravel())
    return rows


def nullity(rows, tol=1e-9):
    s = np.linalg.svd(np.array(rows), compute_uv=False)
    return int(64 - (s > tol * s[0]).sum())


def null_space(rows, tol=1e-9):
    _, s, vt = np.linalg.svd(np.array(rows))
    r = int((s > tol * s[0]).sum())
    return vt[r:].reshape(-1, 8, 8)


dims = {}
for name, A in [('okubo', OKUBO), ('para', PARA), ('octonions', OCT), ('theta60', Algebra('petersson', theta=np.pi / 3)), ('theta90', P90), ('split_okubo', SOKUBO)]:
    dims[name] = {'Der_star': nullity(derivation_rows(structure(A.mul))), 'Der_circ': nullity(derivation_rows(structure(A.circ)))}
R['R4_derivation_dimensions'] = dims
CW = {'C_arg_110.4 (c_A)': cA, 'C_arg_120_wall': 0.2465 * vec8([np.cos(np.radians(120)), np.sin(np.radians(120))]),
      'C_arg_60_wall': vec8([0.5, np.sqrt(3) / 2]), 'C_arg_0_wall': vec8([1.]), 'C_arg_30': vec8([np.sqrt(3) / 2, 0.5]), 'generic_cB': cB, 'generic_cG': cG}
stab = {}
Ts, Tc = structure(OKUBO.mul), structure(OKUBO.circ)
for label, c in CW.items():
    stab[label] = {'stab_Der_star': nullity(derivation_rows(Ts) + fix_rows(c)), 'stab_Der_circ': nullity(derivation_rows(Tc) + fix_rows(c))}
stab['theta90 c_A'] = {'stab_Der_star': nullity(derivation_rows(structure(P90.mul)) + fix_rows(cA)),
                       'stab_Der_circ': nullity(derivation_rows(structure(P90.circ)) + fix_rows(cA))}
R['R5_stabilizer_dimensions'] = stab
# ------------------------------------------------------------------ R6
Wmask = np.array([1, 1, 0, 0, 1, 0, 0, 1], dtype=float)  # 1, i, l, kl
d_circ = d_star = d_formula = d_twist = d_ijl = 0.


def Rphi(z, a):
    w = z.copy()
    q = np.exp(1j * a) * complex(z[4], z[7])  # e^{k a} q on the plane <1, k> of q, i.e. on (l, kl)
    w[4], w[7] = q.real, q.imag
    return w


for _ in range(200):
    x, y = RNG.normal(size=(2, 8)) * Wmask
    d_circ = max(d_circ, np.abs(P90.circ(x, y) * (1 - Wmask)).max())
    d_star = max(d_star, np.abs(P90.mul(x, y) * (1 - Wmask)).max())
    p = complex(x[0], x[1])
    sq = P90.sqr(x)
    pred = np.zeros(8)
    pred[0], pred[1] = (np.conj(p) ** 2).real + x[4] ** 2 + x[7] ** 2, (np.conj(p) ** 2).imag
    pred[4], pred[7] = 2 * p.imag * x[4], -2 * p.imag * x[7]  # 2 Im(p) conj(q) l
    d_formula = max(d_formula, np.abs(sq - pred).max())
    ph = RNG.uniform(-np.pi, np.pi)
    c = vec8(RNG.normal(size=2))
    d_twist = max(d_twist, np.abs(P90.sqr(Rphi(x, ph)) + c - Rphi(P90.sqr(x) + c, -ph)).max())
    z = RNG.normal(size=8) * np.array([0, 1, 1, 0, 1, 0, 0, 0])
    d_ijl = max(d_ijl, np.abs(P90.sqr(z) * (1 - Wmask)).max())
R['R6_theta90'] = {'W_closed_under_circ': float(d_circ), 'square_formula': float(d_formula), 'twisted_equivariance': float(d_twist),
                   'section_ijl_squares_into_W': float(d_ijl), 'W_not_closed_under_star (informative)': float(d_star)}


# ------------------------------------------------------------------ R7
def mandelbar_escape(zeta, maxiter, bail=100.):
    z = 0j
    for n in range(1, maxiter + 1):
        z = np.conj(z) ** 2 + zeta
        if not abs(z) ** 2 <= bail:
            return n
    return maxiter + 1


def zeta_ell(n, K):
    r = np.sqrt(n)
    return r * np.exp(1j * np.arccos(np.clip(K / (2 * r ** 3), -1, 1)) / 3)


def random_c(m, rmax):
    u = RNG.normal(size=(m, 8))
    u /= np.linalg.norm(u, axis=1)[:, None]
    return u * rmax * RNG.random(m)[:, None]


thB = {}
for name, A in [('okubo', OKUBO), ('para', PARA)]:
    C = random_c(400, 2.0)
    n8, _ = escape('Mandel8', {}, A, C, 200)
    n2 = np.array([mandelbar_escape(zeta_ell(norm(c, A.g), polar(c, A.mul(c, c), A.g)), 200) for c in C])
    thB[name] = {'samples': 400, 'escape_time_equal': int((n8 == n2).sum()), 'boundedness_equal': int(((n8 > 200) == (n2 > 200)).sum()),
                 'bounded_share': float((n8 > 200).mean()), 'max_escape_time_difference': int(np.abs(n8 - n2).max())}
R['R7_theorem_B'] = thB


# ------------------------------------------------------------------ R8
def model_orbit_escape(c, A, maxiter, bail=100.):
    """seed-0 orbit of z*z + c computed in the planar model of span(c, c*c); escape tested on the pulled-back point
    (first value) and with the intrinsic bailout of the model (third value)"""
    d = A.mul(c, c)
    n, K = norm(c, A.g), polar(c, d, A.g)
    D = 4 * n ** 3 - K * K
    if D > 0:  # para-C: z*w = conj(z) conj(w)
        zeta = zeta_ell(n, K)
        z1, z2 = np.array([zeta.real, zeta.imag]), np.array([(np.conj(zeta) ** 2).real, (np.conj(zeta) ** 2).imag])
        step = lambda z: np.array([z[0] ** 2 - z[1] ** 2, -2 * z[0] * z[1]]) + z1  # noqa: E731
        kind = 'ell'
    else:  # para-split-complex: j^2 = +1, N(x + y j) = x^2 - y^2
        xs = [r.real for r in np.roots([8., 0., -6 * n, -K]) if abs(r.imag) < 1e-9 and r.real ** 2 >= n - 1e-12]
        x = xs[0]
        y = np.sqrt(max(x * x - n, 0.))
        z1 = np.array([x, y])
        z2 = np.array([x * x + y * y, -2 * x * y])  # conj(zeta)^2
        step = lambda z: np.array([z[0] ** 2 + z[1] ** 2, -2 * z[0] * z[1]]) + z1  # noqa: E731
        kind = 'hyp'
    B = np.column_stack([z1, z2])
    if abs(np.linalg.det(B)) < 1e-12:
        return None, kind, None
    Binv = np.linalg.inv(B)
    z = np.zeros(2)
    n_model = None
    for it in range(1, maxiter + 1):
        z = step(z)
        ab = Binv @ z
        z8 = ab[0] * c + ab[1] * d
        if n_model is None and not (z * z).sum() <= bail:
            n_model = it
        if not (z8 * z8).sum() <= bail:
            return it, kind, (n_model or maxiter + 1)
    return maxiter + 1, kind, (n_model or maxiter + 1)


def lightcone_bounded(zeta_u, zeta_v, maxiter, bail=1e3):
    """in light-cone coordinates u = x + y, v = x - y the hyperbolic tricorn map is (u, v) -> (v^2 + zeta_u, u^2 + zeta_v):
    the orbit of 0 is bounded iff 0 has a bounded orbit under both t -> (t^2 + zeta_v)^2 + zeta_u and
    t -> (t^2 + zeta_u)^2 + zeta_v"""
    for a, b in ((zeta_u, zeta_v), (zeta_v, zeta_u)):
        t = 0.
        for _ in range(maxiter):
            t = (t * t + b) ** 2 + a
            if abs(t) > bail:
                return False
    return True


def hyp_tricorn_bounded(zx, zy, maxiter, bail=1e6):
    z = np.zeros(2)
    for _ in range(maxiter):
        z = np.array([z[0] ** 2 + z[1] ** 2 + zx, -2 * z[0] * z[1] + zy])
        if not (z * z).sum() <= bail:
            return False
    return True


def mp_escape(c, kind, g3, maxiter, bail=100, dps=80):
    """seed-0 orbit of z*z + c in 80-digit arithmetic, with the exact constants of the algebra (mpmath)"""
    import mpmath as mp
    mp.mp.dps = dps

    def gqm(p, q):
        p0, p1, p2, p3 = p
        q0, q1, q2, q3 = q
        return [p0 * q0 - p1 * q1 - p2 * q2 - p3 * q3, p0 * q1 + p1 * q0 - p3 * q2 + p2 * q3, p0 * q2 + p2 * q0 - p1 * q3 + p3 * q1, p0 * q3 + p3 * q0 + p1 * q2 - p2 * q1]

    def qc(p):
        return [p[0], -p[1], -p[2], -p[3]]

    def cdm(x, y):
        P, Q, Rr, Ss = x[:4], x[4:], y[:4], y[4:]
        a, b, cc, dd = gqm(P, Rr), gqm(qc(Ss), Q), gqm(Ss, P), gqm(Q, qc(Rr))
        return [a[k] + g3 * b[k] for k in range(4)] + [cc[k] + dd[k] for k in range(4)]
    u = [mp.mpf(-1) / 2, mp.sqrt(3) / 2, mp.mpf(0), mp.mpf(0)]

    def prod(x, y):
        cx, cy = [x[0]] + [-v for v in x[1:]], [y[0]] + [-v for v in y[1:]]
        if kind == 'para':
            return cdm(cx, cy)
        return cdm(cx[:4] + gqm(u, cx[4:]), cy[:4] + gqm(qc(u), cy[4:]))
    cm = [mp.mpf(float(v)) for v in c]
    z = [mp.mpf(0)] * 8
    for it in range(1, maxiter + 1):
        z = [a + b for a, b in zip(prod(z, z), cm)]
        if sum(v * v for v in z) > bail:
            return it
    return maxiter + 1


split = {}
for name, A in [('split_okubo', SOKUBO), ('split_para', SPARA)]:
    C = RNG.normal(size=(1500, 8)) * 0.55
    n8, _ = escape('Mandel8', {}, A, C, 200)
    st = {'Delta>0': [0, 0, 0, 0], 'Delta<0': [0, 0, 0, 0], 'degenerate': 0}
    drift = None
    for k, c in enumerate(C):
        nm, kind, _ = model_orbit_escape(c, A, 200)
        if nm is None:
            st['degenerate'] += 1
            continue
        key = 'Delta>0' if kind == 'ell' else 'Delta<0'
        st[key][0] += 1
        if nm != n8[k]:
            st[key][1] += 1
            st[key][2] += int(mp_escape(c, A.kind, A.g[2], 200) == nm)
            if drift is None:  # distance of the double-precision orbit from the invariant plane span(c, c*c)
                Bm = np.column_stack([c, A.mul(c, c)])
                Pj = Bm @ np.linalg.pinv(Bm)
                w, drift = np.zeros(8), {}
                for it in range(1, int(n8[k])):
                    w = A.sqr(w) + c
                    if it in (1, 30, 60, 90, 120, 150, 180):
                        drift[it] = float(np.linalg.norm(w - Pj @ w))
        # exact boundedness, from the planar model with 1000 iterations and a large bailout, against the renderer's rule
        nref, _, _ = model_orbit_escape(c, A, 1000, bail=1e12)
        st[key][3] += int((nref > 1000) != (n8[k] > 200))
    split[name] = {'Delta>0 [samples, escape-time mismatches (double), of which resolved in 80-digit arithmetic, membership differences renderer rule vs exact]': st['Delta>0'],
                   'Delta<0 [same]': st['Delta<0'], 'degenerate span': st['degenerate'], 'bounded_share (renderer rule)': float((n8 > 200).mean()),
                   'drift from the invariant plane of the first mismatch (iteration: distance)': drift}
lc = [0, 0]
for _ in range(400):
    zx, zy = RNG.uniform(-2.2, 1.2), RNG.uniform(-1.5, 1.5)
    lc[0] += 1
    lc[1] += int(hyp_tricorn_bounded(zx, zy, 2000) != lightcone_bounded(zx + zy, zx - zy, 1000))
split['lightcone_reduction [samples, mismatches]'] = lc
R['R8_split_theorem_B'] = split


# ------------------------------------------------------------------ R9
def closure_dim(prod, gens, tol=1e-9):
    M = np.array(gens).T
    r = np.linalg.matrix_rank(M, tol=tol)
    B = np.linalg.svd(M, full_matrices=False)[0][:, :r]
    while True:
        prods = [prod(B[:, i], B[:, j]) for i in range(B.shape[1]) for j in range(i, B.shape[1])]
        M = np.column_stack([B] + prods)
        u, s, _ = np.linalg.svd(M, full_matrices=False)
        r = int((s > tol * s[0]).sum())
        if r == B.shape[1]:
            return r
        B = u[:, :r]


def sec_point(axes):
    z = np.zeros(8)
    for a in axes:
        z[AX.index(a)] = RNG.normal()
    return z


dimsR9 = {}
for label, A, c, axes in [('octonions c_A (1,j,l)', OCT, cA, ('1', 'j', 'l')), ('para c_A (1,j,l)', PARA, cA, ('1', 'j', 'l')), ('okubo c_A (1,j,l)', OKUBO, cA, ('1', 'j', 'l')),
                          ('okubo c_A (1,i,j)', OKUBO, cA, ('1', 'i', 'j')), ('okubo c_A (1,i,l)', OKUBO, cA, ('1', 'i', 'l')), ('okubo c_A (1,l,il)', OKUBO, cA, ('1', 'l', 'il')),
                          ('okubo c_A (i,j,l)', OKUBO, cA, ('i', 'j', 'l')), ('okubo c_B (1,l,il)', OKUBO, cB, ('1', 'l', 'il')), ('okubo c_B generic z0', OKUBO, cB, tuple(AX)), ('okubo c_A generic z0', OKUBO, cA, tuple(AX)),
                          ('theta90 c_A (j,l,i)', P90, cA, ('j', 'l', 'i')), ('para seed-0 generic c', PARA, cB, ()), ('okubo seed-0 generic c', OKUBO, cB, ())]:
    gens = [c] + ([sec_point(axes)] if axes else [])
    dimsR9[label] = closure_dim(A.circ, gens)
R['R9_circ_closure_dimensions'] = dimsR9
# ------------------------------------------------------------------ R10
f25 = {}
for th in (0.7, T120, 1.3):
    A = Algebra('petersson', theta=th)
    u = np.array([np.cos(th), np.sin(th), 0, 0])
    u2 = qm(u, u)
    worst = [0., 0., 0.]
    for _ in range(50):
        c0, q = RNG.normal(), RNG.normal(size=4)
        c = np.concatenate([[c0, 0, 0, 0], q])
        lhs = A.sqr(c)
        for k, (a, b) in enumerate([(qconj(q), u2), (q, u2), (qconj(q), qconj(u2))]):
            rhs = np.concatenate([np.array([c0 * c0, 0, 0, 0]) - qm(qm(a, b), q), -2 * np.cos(th) * c0 * q])
            worst[k] = max(worst[k], float(np.abs(lhs - rhs).max()))
    f25[f'theta={th:.4f}'] = {'correct (conj q) u^2 q': worst[0], 'wrong q u^2 q': worst[1], 'wrong (conj q) conj(u)^2 q': worst[2]}
R['R10_formula_2_5'] = f25

# ------------------------------------------------------------------ R11 exact ranks modulo p
PR = 2 ** 31 - 1


def is_prime(m):
    if m < 2:
        return False
    for dv in range(2, int(m ** 0.5) + 1):
        if m % dv == 0:
            return False
    return True


while not (PR % 12 == 11 and is_prime(PR)):  # p = 11 mod 12: 3 is a square and sqrt(3) = 3^((p+1)/4)
    PR -= 1
S3 = pow(3, (PR + 1) // 4, PR)
assert S3 * S3 % PR == 3
INV2 = pow(2, PR - 2, PR)


def fmod(v):
    """a rational, or a + b sqrt(3) given as a pair of rationals, reduced modulo PR"""
    if isinstance(v, tuple):
        return (fmod(v[0]) + fmod(v[1]) * S3) % PR
    v = Fraction(v)
    return v.numerator % PR * pow(v.denominator % PR, PR - 2, PR) % PR


def gq_mod(p, q):  # Q(-1, -1), Python integers modulo PR
    p0, p1, p2, p3 = p
    q0, q1, q2, q3 = q
    return [(p0 * q0 - p1 * q1 - p2 * q2 - p3 * q3) % PR, (p0 * q1 + p1 * q0 - p3 * q2 + p2 * q3) % PR,
            (p0 * q2 + p2 * q0 - p1 * q3 + p3 * q1) % PR, (p0 * q3 + p3 * q0 + p1 * q2 - p2 * q1) % PR]


def qconj_mod(p):
    return [p[0], -p[1] % PR, -p[2] % PR, -p[3] % PR]


def cd_mod(x, y):  # gamma = (-1, -1, -1)
    P, Q, Rr, Ss = x[:4], x[4:], y[:4], y[4:]
    a, b, c, d = gq_mod(P, Rr), gq_mod(qconj_mod(Ss), Q), gq_mod(Ss, P), gq_mod(Q, qconj_mod(Rr))
    return [(a[k] - b[k]) % PR for k in range(4)] + [(c[k] + d[k]) % PR for k in range(4)]


U = [(-INV2) % PR, S3 * INV2 % PR, 0, 0]  # u = -1/2 + (sqrt 3 / 2) i
UB = qconj_mod(U)


def okubo_mod(x, y):
    cx = [x[0]] + [-v % PR for v in x[1:]]
    cy = [y[0]] + [-v % PR for v in y[1:]]
    return cd_mod(cx[:4] + gq_mod(U, cx[4:]), cy[:4] + gq_mod(UB, cy[4:]))


def circ_mod(x, y):
    a, b = okubo_mod(x, y), okubo_mod(y, x)
    return [(a[k] + b[k]) * INV2 % PR for k in range(8)]


def structure_mod(prod):
    Em = [[1 if k == m else 0 for k in range(8)] for m in range(8)]
    return np.array([[prod(Em[a], Em[b]) for b in range(8)] for a in range(8)], dtype=object)


def rank_mod(rows):
    M = [[int(v) % PR for v in row] for row in rows]
    r = 0
    ncol = len(M[0])
    for col in range(ncol):
        piv = next((i for i in range(r, len(M)) if M[i][col]), None)
        if piv is None:
            continue
        M[r], M[piv] = M[piv], M[r]
        inv = pow(M[r][col], PR - 2, PR)
        M[r] = [v * inv % PR for v in M[r]]
        for i in range(len(M)):
            if i != r and M[i][col]:
                f = M[i][col]
                M[i] = [(a - f * b) % PR for a, b in zip(M[i], M[r])]
        r += 1
        if r == len(M):
            break
    return r


def rows_mod(T, c=None):
    rows = [list(row) for row in derivation_rows(T)]
    if c is not None:
        rows += [list(row) for row in fix_rows(np.array(c, dtype=object))]
    return rows


# consistency of the modular product with the float product: the float structure constants of Okubo are of the form
# a + b sqrt(3) with a, b in (1/4) Z; recover them and compare with the modular tensor
Tf = structure(OKUBO.mul)
Tm_s, Tm_c = structure_mod(okubo_mod), structure_mod(circ_mod)
mism = 0
for a in range(8):
    for b in range(8):
        for r in range(8):
            v = Tf[a, b, r]
            found = None
            for bb in range(-8, 9):
                aa = v - bb / 4 * np.sqrt(3)
                if abs(aa * 4 - round(aa * 4)) < 1e-9:
                    found = (Fraction(round(aa * 4), 4), Fraction(bb, 4))
                    break
            mism += int(found is None or fmod(found) != Tm_s[a, b, r] % PR)
Cexact = {'C_arg_110.4 (c_A)': [fmod(Fraction('-0.085988')), fmod(Fraction('0.230939'))] + [0] * 6,
          'C_arg_120_wall': [fmod(Fraction('-0.12325')), fmod((0, Fraction('0.12325')))] + [0] * 6,
          'C_arg_60_wall': [fmod(Fraction(1, 2)), fmod((0, Fraction(1, 2)))] + [0] * 6,
          'C_arg_0_wall': [1] + [0] * 7,
          'C_arg_30': [fmod((0, Fraction(1, 2))), fmod(Fraction(1, 2))] + [0] * 6,
          'generic_cB': [fmod(Fraction(s)) for s in ('-0.396949', '-0.021492', '0.049457', '0.016313', '0.003884', '0.159677', '-0.112896', '0.133007')],
          'generic_cG': [fmod(Fraction(s)) for s in ('-0.433388', '-0.023465', '0.053997', '0.01781', '0.004241', '0.174335', '-0.12326', '0.145216')]}
ex = {'prime': PR, 'sqrt3_mod_p': S3, 'modular_vs_float_structure_constant_mismatches': mism,
      'Der_star_nullity_mod_p': 64 - rank_mod(rows_mod(Tm_s)), 'Der_circ_nullity_mod_p': 64 - rank_mod(rows_mod(Tm_c))}
for label, c in Cexact.items():
    ex[label] = {'stab_Der_star_nullity_mod_p': 64 - rank_mod(rows_mod(Tm_s, c)), 'stab_Der_circ_nullity_mod_p': 64 - rank_mod(rows_mod(Tm_c, c))}
R['R11_exact_nullities_mod_p'] = ex
# ------------------------------------------------------------------ R12
inv = {}
for name, A in [('okubo', OKUBO), ('para', PARA)]:
    C = RNG.normal(size=(20000, 8))
    n = norm(C, A.g)
    K = polar(C, A.mul(C, C), A.g)
    inv[name] = {'min (4 n^3 - K^2)/n^3': float(((4 * n ** 3 - K * K) / n ** 3).min())}
ph = RNG.uniform(-np.pi, np.pi, 100)
r = RNG.uniform(0.1, 2, 100)
Cc = np.zeros((100, 8))
Cc[:, 0], Cc[:, 1] = r * np.cos(ph), r * np.sin(ph)
inv['on C: max |K - 2 r^3 cos 3 phi|'] = float(np.abs(polar(Cc, OKUBO.mul(Cc, Cc), OKUBO.g) - 2 * r ** 3 * np.cos(3 * ph)).max())
R['R12_invariants'] = inv


# ------------------------------------------------------------------ R13
def invariant_sections(D, tol=1e-8):
    """coordinate 3-sections S such that some non-zero element of span(D) maps S into S and acts non-trivially on S"""
    res = []
    for sec in itertools.combinations(range(8), 3):
        rest = [k for k in range(8) if k not in sec]
        Arows = np.array([Dm[np.ix_(rest, sec)].ravel() for Dm in D]).T  # columns: the generators
        _, s, vt = np.linalg.svd(Arows)
        rk = int((s > tol).sum())
        ns = vt[rk:]
        if any(np.abs(sum(t[m] * D[m][np.ix_(sec, sec)] for m in range(len(D)))).max() > tol for t in ns):
            res.append('(' + ','.join(AX[k] for k in sec) + ')')
    return res


Tc_ok = structure(OKUBO.circ)
sections = {}
for label, c in [('regular c_A', cA), ('wall arg 120', CW['C_arg_120_wall']), ('wall arg 0', CW['C_arg_0_wall']), ('wall arg 60', CW['C_arg_60_wall'])]:
    sections[label] = invariant_sections(list(null_space(derivation_rows(Tc_ok) + fix_rows(c))))
sections['theta90 automorphic, c_A'] = invariant_sections(list(null_space(derivation_rows(structure(P90.circ)) + fix_rows(cA))))
sections['count regular'] = len(sections['regular c_A'])
# adapted frame of c_B: fixed space and root planes of its stabilizer (a two-dimensional torus)
DB = null_space(derivation_rows(Tc_ok) + fix_rows(cB))
skew = float(max(np.abs(Dm + Dm.T).max() for Dm in DB))
Dg = DB[0] + 0.618 * DB[1]
w, V = np.linalg.eig(Dg)
fixed = np.linalg.svd(np.vstack(list(DB)))[2][-2:]  # common kernel (dimension 2)
c_hat = cB / np.linalg.norm(cB)
c_perp = fixed[0] - (fixed[0] @ c_hat) * c_hat
if np.linalg.norm(c_perp) < 1e-6:
    c_perp = fixed[1] - (fixed[1] @ c_hat) * c_hat
c_perp /= np.linalg.norm(c_perp)
planes = []
for k in np.argsort(-w.imag):
    if w[k].imag > 1e-6:
        v1, v2 = V[:, k].real.copy(), V[:, k].imag.copy()
        v1 /= np.linalg.norm(v1)
        v2 -= (v2 @ v1) * v1
        v2 /= np.linalg.norm(v2)
        planes.append({'omega': float(w[k].imag), 'v1': v1.round(9).tolist(), 'v2': v2.round(9).tolist()})
R['R13_sections_and_adapted_frame'] = {
    'invariant_sections': sections,
    'c_B stabilizer': {'dim': int(len(DB)), 'skew_defect': skew, 'c_hat': c_hat.round(9).tolist(), 'c_perp': c_perp.round(9).tolist(),
                       'residual |P_fixed c_B| / |c_B| (1 = c_B in the fixed space)': float(np.linalg.norm(fixed @ cB) / np.linalg.norm(cB)), 'root_planes': planes}}

# ------------------------------------------------------------------ record
stamp = datetime.datetime.now(datetime.timezone.utc).strftime('%Y-%m-%dT%H-%M-%S')
out = os.path.join(hf8np_v1.WS, '7. Results', 'Atlas_HF8D_4Slices', f'run_verify_theory_{stamp}')
os.makedirs(out, exist_ok=True)
with open(os.path.join(out, 'results.json'), 'w', encoding='utf-8') as f:
    json.dump(R, f, indent=1)
sha = lambda p: hashlib.sha256(open(p, 'rb').read()).hexdigest()  # noqa: E731
d, s5, ex = R['R4_derivation_dimensions'], R['R5_stabilizer_dimensions'], R['R11_exact_nullities_mod_p']
REG, WALLS = ('C_arg_110.4 (c_A)', 'C_arg_30', 'generic_cB', 'generic_cG'), ('C_arg_120_wall', 'C_arg_60_wall', 'C_arg_0_wall')
checks = {
    'R0 vectorized algebra = certified product': R['R0_max_dev_from_certified'] < 1e-12,
    'R1 torus: angles 2a, b-a, a+b; automorphism of octonions and Petersson algebras; tau = phi_{1,u}': all(v < 1e-12 for v in R['R1_torus'].values()),
    'R2 f(-z) = f(z)': R['R2_f_minus_z_equals_f_z'] < 1e-12,
    'R3 sigma anti-automorphism of every tested algebra and automorphism of o; sigma = g conj; g in Aut(O); g tau g = tau^-1':
        all(v['anti_automorphism_defect'] < 1e-12 and v['automorphism_of_circ_defect'] < 1e-12 for v in R['R3_sigma'].values() if isinstance(v, dict))
        and R['R3_sigma']['sigma_equals_g_conj'] == 0 and R['R3_sigma']['g_automorphism_of_octonions'] < 1e-12 and R['R3_sigma']['g_tau_g_equals_tau_inverse'] < 1e-12,
    'R3 sigma is not an automorphism of the Okubo product': R['R3_sigma']['okubo']['automorphism_of_star_defect'] > 1e-3,
    'R4 dim Der(*) = dim Der(o) = 8 (compact and split Okubo)': d['okubo'] == {'Der_star': 8, 'Der_circ': 8} and d['split_okubo'] == {'Der_star': 8, 'Der_circ': 8},
    'R5 Okubo stabilizers: 2 for regular c in C and for c_B, 4 on the walls arg 0, 60, 120':
        all(s5[k]['stab_Der_circ'] == 2 for k in REG) and all(s5[k]['stab_Der_circ'] == 4 for k in WALLS),
    'R6 theta 90: W closed under o, square formula, twisted equivariance, (i,j,l) squares into W': all(v < 1e-12 for k, v in R['R6_theta90'].items() if 'informative' not in k),
    'R7 Theorem B (Okubo, para): escape times equal on all samples': all(v['escape_time_equal'] == v['samples'] for v in R['R7_theorem_B'].values()),
    'R8 split Theorem B: escape times equal with the pulled-back bailout, every double-precision mismatch resolved in 80-digit arithmetic':
        all(v[k][1] == v[k][2] for v in R['R8_split_theorem_B'].values() if isinstance(v, dict) for k in v if k.startswith('Delta')),
    'R10 formula (2.5) true, the two variants false':
        all(v['correct (conj q) u^2 q'] < 1e-12 and v['wrong q u^2 q'] > 1e-3 and v['wrong (conj q) conj(u)^2 q'] > 1e-3 for v in R['R10_formula_2_5'].values()),
    'R11 exact: modular tensor = float tensor; nullity mod p of Der(*) and Der(o) is 8; stabilizers 2 (regular, c_B) and 4 (walls)':
        ex['modular_vs_float_structure_constant_mismatches'] == 0 and ex['Der_star_nullity_mod_p'] == 8 and ex['Der_circ_nullity_mod_p'] == 8
        and all(ex[k]['stab_Der_circ_nullity_mod_p'] == 2 for k in REG) and all(ex[k]['stab_Der_circ_nullity_mod_p'] == 4 for k in WALLS),
    'R12 K^2 <= 4 n^3 on samples; K = 2 r^3 cos 3 phi on C':
        all(v['min (4 n^3 - K^2)/n^3'] > -1e-9 for v in R['R12_invariants'].values() if isinstance(v, dict)) and R['R12_invariants']['on C: max |K - 2 r^3 cos 3 phi|'] < 1e-12,
    'R13 regular c: exactly 18 coordinate sections with a continuous automorphic symmetry': R['R13_sections_and_adapted_frame']['invariant_sections']['count regular'] == 18,
}
manifest = {
    'script': 'verify_theory_v2.py', 'version': 2, 'timestamp': stamp,
    'command': 'python "2. Scripts/Atlas_HF8D_4Slices/verify_theory_v2.py"',
    'environment': {'python': sys.version.split()[0], 'numpy': np.__version__, 'platform': platform.platform()},
    'inputs': {'hf8np_v1.py': sha(os.path.join(HERE, 'hf8np_v1.py')), 'verify_theory_v2.py': sha(os.path.abspath(__file__)), 'seed': 20260930},
    'outputs': [{'file': 'results.json', 'sha256': sha(os.path.join(out, 'results.json'))}],
    'conclusions': [f"{k}: {'PASS' if v else 'FAIL'}" for k, v in checks.items()],
    'limitations': ['Checks R1-R10, R12, R13 are random-sample or floating-point verifications, not symbolic proofs; the proofs are in the article and in 3. Certificates/Atlas_HF8D_4Slices.',
                    'R11 gives exact upper bounds for the real nullities (rank over F_p <= rank over Q(sqrt 3)); the matching lower bounds come from the theory (Der = su(3), torus, U(2)) and are recalled in the certificates.',
                    'R4, R5 and R13 use the numerical rank of a 512-row linear system with relative tolerance 1e-9.',
                    'R7 and R8 compare escape times computed by two different floating-point procedures; a mismatch at the bailout threshold is possible in principle.'],
}
with open(os.path.join(out, 'manifest.json'), 'w', encoding='utf-8') as f:
    json.dump(manifest, f, indent=1)
for k, v in checks.items():
    print(('PASS ' if v else 'FAIL ') + k)
print(json.dumps({k: R[k] for k in ('R1_torus', 'R6_theta90', 'R7_theorem_B', 'R8_split_theorem_B', 'R9_circ_closure_dimensions', 'R10_formula_2_5', 'R11_exact_nullities_mod_p', 'R12_invariants')}, indent=1))
print(json.dumps(R['R13_sections_and_adapted_frame'], indent=0)[:6000])
print('results:', out)


==> anc/scripts/verify_twisted_v1.py <==
"""Atlas_HF8D_4Slices - verify_twisted_v1.py (version 1).

Purpose: the twisted symmetries of the quadratic maps of the Petersson algebras (article v2, Section 3 and Section 8),
found after the scan of the 56 coordinate sections of measure_v2.py showed 42 sections with exact rotations at
theta = 90 degrees, against 18 at theta = 120 degrees.
  T1  along the Petersson path (theta = 0, 30, 60, 90, 120, 150): the dimensions of the skew derivations and of the
      skew anti-derivations (D(x o y) = -(Dx o y + x o Dy)) of the symmetrized product o, and of those vanishing on
      c_A. Their sum is the Lie algebra L_c of the connected group G_c generated by the automorphisms fixing c and by
      the maps g with f o g = g^{-1} o f.
  T2  theta = 90: for every unit quaternion u the map g_u(p + q l) = p + (u q) l satisfies
      Q(g_u z) = g_{i u i^-1} Q(z) for all z in R^8 (Q(z) = z * z); right multiplication does not.
  T3  the one-step criterion: a rotation rho_t of a coordinate section S about one of its axes preserves K_c if there is
      h_t in G_c with Q(rho_t z) = h_t Q(z) for z in S. It is tested for rho = rotation by 37 degrees (least squares over
      exp(L_c)) on all 56 x 3 pairs, for theta = 30, 60, 90, 120, 150, and compared with the exact pairs of
      measure_v2 scan56.json (theta = 90 and 120).
  T4  a new prediction test: the scan of the 56 coordinate sections (the scan function of measure_v2.py, 4e4 points,
      20 iterations) at theta = 60 and 150, compared with T3.
Input: run_measure_v2_2026-09-30T13-09-48 (scan56.json).
Output: 7. Results/Atlas_HF8D_4Slices/run_verify_twisted_<timestamp>/ (results.json, manifest.json).
usage: python verify_twisted_v1.py
"""
import datetime
import hashlib
import itertools
import json
import os
import platform
import sys
from multiprocessing import Pool

import numpy as np
import scipy
from scipy.linalg import expm
from scipy.optimize import least_squares

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from hf8np_v1 import AX, WS, Algebra, gq, vec8  # noqa: E402

RES = os.path.join(WS, '7. Results', 'Atlas_HF8D_4Slices')
MEASURE = 'run_measure_v2_2026-09-30T13-09-48'
cA = vec8([-0.085988, 0.230939])
E = np.eye(8)
THETAS = (0, 30, 60, 90, 120, 150)


def system(A, sign):
    """linear system in the 64 entries of D: D(ea o eb) - sign (D ea o eb + ea o D eb) = 0"""
    C = np.array([[A.circ(E[a], E[b]) for b in range(8)] for a in range(8)])
    rows = []
    for a in range(8):
        for b in range(a, 8):
            M = np.zeros((8, 64))
            for i in range(8):
                for j in range(8):
                    Dij = np.zeros((8, 8))
                    Dij[i, j] = 1
                    M[:, i * 8 + j] = Dij @ C[a, b] - sign * (A.circ(Dij @ E[a], E[b]) + A.circ(E[a], Dij @ E[b]))
            rows.append(M)
    return np.vstack(rows)


def nullspace(M, tol=1e-8):
    _, s, vt = np.linalg.svd(M)
    return vt[int((s > tol).sum()):]


SKEW = np.array([np.eye(64)[i * 8 + j] + np.eye(64)[j * 8 + i] for i in range(8) for j in range(i, 8)])


def kills(c):
    R = np.zeros((8, 64))
    for i in range(8):
        R[i, i * 8:(i + 1) * 8] = c
    return R


def lie_algebra(A, c):
    out = {}
    for sign, name in ((1, 'derivations'), (-1, 'anti-derivations')):
        M = system(A, sign)
        out[name] = {'skew': len(nullspace(np.vstack([M, SKEW]))), 'skew, vanishing on c': len(nullspace(np.vstack([M, SKEW, kills(c)])))}
    L = [v.reshape(8, 8) for sign in (1, -1) for v in nullspace(np.vstack([system(A, sign), SKEW, kills(c)]))]
    return out, L


def one_step_pairs(theta_deg, seed=5):
    A = Algebra('petersson', theta=np.radians(theta_deg))
    _, L = lie_algebra(A, cA)
    rng = np.random.default_rng(seed)
    pairs = []
    for sec in itertools.combinations(range(8), 3):
        F = E[:, list(sec)]
        for ax in range(3):
            u, v = [k for k in range(3) if k != ax]
            R = np.eye(3)
            c, s = np.cos(np.radians(37)), np.sin(np.radians(37))
            R[u, u], R[u, v], R[v, u], R[v, v] = c, -s, s, c
            Z = rng.normal(size=(40, 3))
            Q0, Q1 = A.sqr(Z @ F.T), A.sqr(Z @ R.T @ F.T)
            best = np.abs(Q1 - Q0).max()
            for _ in range(12):
                if best < 1e-8 or not L:
                    break
                res = least_squares(lambda x: (Q1 - Q0 @ expm(sum(a * Lk for a, Lk in zip(x, L))).T).ravel(), rng.normal(size=len(L)) * 2)
                best = min(best, float(np.abs(res.fun).max()))
            if best < 1e-8:
                pairs.append(f"({','.join(AX[k] for k in sec)}) about {AX[sec[ax]]}")
    return theta_deg, len(L), sorted(pairs)


def left_right(theta_deg=90, n=300, seed=1):
    A = Algebra('petersson', theta=np.radians(theta_deg))
    rng = np.random.default_rng(seed)
    Z = rng.normal(size=(n, 8))
    out = {}
    for k in range(20):
        u = rng.normal(size=4)
        u /= np.linalg.norm(u)
        iui = gq(-1, -1, gq(-1, -1, np.array([0., 1, 0, 0]), u), np.array([0., -1, 0, 0]))
        for side in ('left', 'right'):
            def g(X, w):
                W = np.broadcast_to(w, X[:, 4:].shape)
                return np.concatenate([X[:, :4], gq(-1, -1, W, X[:, 4:]) if side == 'left' else gq(-1, -1, X[:, 4:], W)], 1)
            err = float(np.abs(A.sqr(g(Z, u)) - g(A.sqr(Z), iui)).max())
            out.setdefault(side, []).append(err)
    return {k: max(v) for k, v in out.items()}


def scan_job(theta_deg):
    import measure_v2 as mv
    label, res = mv.scan((f'theta{theta_deg} c_A', Algebra('petersson', theta=np.radians(theta_deg)), cA, 40000))
    return theta_deg, res


def main():
    t0 = datetime.datetime.now(datetime.timezone.utc)
    stamp = t0.strftime('%Y-%m-%dT%H-%M-%S')
    results = {'T1': {}, 'T3': {}, 'T4': {}}
    for th in THETAS:
        results['T1'][str(th)] = lie_algebra(Algebra('petersson', theta=np.radians(th)), cA)[0]
    results['T2'] = left_right()
    with Pool(8) as pool:
        scans = pool.map_async(scan_job, (60, 150))
        for th, dimL, pairs in pool.map(one_step_pairs, (30, 60, 90, 120, 150)):
            results['T3'][str(th)] = {'dim L_c': dimL, 'pairs': pairs}
        for th, res in scans.get():
            results['T4'][str(th)] = {'exact_pairs': res['exact_pairs'], 'exact_sections': res['exact_sections']}
    scan = json.load(open(os.path.join(RES, MEASURE, 'scan56.json'), encoding='utf-8'))
    measured = {'90': set(scan['theta90 c_A']['exact_pairs']), '120': set(scan['okubo c_A']['exact_pairs']),
                '60': set(results['T4']['60']['exact_pairs']), '150': set(results['T4']['150']['exact_pairs'])}
    cmp = {}
    for th, ex in measured.items():
        pr = set(results['T3'][th]['pairs'])
        cmp[th] = {'predicted': len(pr), 'measured': len(ex), 'predicted, not measured': sorted(pr - ex), 'measured, not predicted': sorted(ex - pr)}
    results['comparison'] = cmp
    out = os.path.join(RES, f'run_verify_twisted_{stamp}')
    os.makedirs(out, exist_ok=True)
    with open(os.path.join(out, 'results.json'), 'w', encoding='utf-8') as fh:
        json.dump(results, fh, indent=1)
    sha = lambda f: hashlib.sha256(open(f, 'rb').read()).hexdigest()  # noqa: E731
    concl = [f"T1 theta {th}: " + json.dumps(v) for th, v in results['T1'].items()]
    concl.append(f"T2 theta 90: max |Q(g_u z) - g_(iui^-1) Q(z)| = {results['T2']['left']:.1e} for left multiplication; {results['T2']['right']:.1e} for right multiplication")
    concl += [f"T3/T4 theta {th}: {v['predicted']} predicted pairs, {v['measured']} measured, mismatches {len(v['predicted, not measured']) + len(v['measured, not predicted'])}" for th, v in cmp.items()]
    manifest = {'script': 'verify_twisted_v1.py', 'version': 1, 'timestamp': stamp, 'command': 'python "2. Scripts/Atlas_HF8D_4Slices/verify_twisted_v1.py"',
                'duration_s': round((datetime.datetime.now(datetime.timezone.utc) - t0).total_seconds()),
                'environment': {'python': sys.version.split()[0], 'numpy': np.__version__, 'scipy': scipy.__version__, 'platform': platform.platform()},
                'inputs': {'measure run': MEASURE, 'scan56.json': sha(os.path.join(RES, MEASURE, 'scan56.json')), 'hf8np_v1.py': sha(os.path.join(HERE, 'hf8np_v1.py')),
                           'measure_v2.py': sha(os.path.join(HERE, 'measure_v2.py')), 'verify_twisted_v1.py': sha(os.path.abspath(__file__))},
                'outputs': [{'file': 'results.json', 'sha256': sha(os.path.join(out, 'results.json'))}],
                'conclusions': concl,
                'limitations': ['Dimensions are numerical ranks (absolute tolerance 1e-8 on singular values of a system with entries of order 1).',
                                'T3 decides the existence of h in exp(L_c) by least squares from 12 random starts; a pair is predicted if the residual is below 1e-8. It tests only elements of the identity component of G_c.',
                                'T3 is a sufficient criterion for an exact rotation (proved in the article); its necessity is tested only against the scans (T4 and measure_v2).',
                                'T4 uses 4e4 points and 20 iterations; a pair is exact if the rotations by 37 and 90 degrees both have J >= 0.9995.']}
    with open(os.path.join(out, 'manifest.json'), 'w', encoding='utf-8') as fh:
        json.dump(manifest, fh, indent=1)
    print('\n'.join(concl))
    print('results:', out)


if __name__ == '__main__':
    main()


==> anc/spike_hf8d/certify_okubo.py <==
"""
HF8D certificate: the algebras behind the Okubo / para-octonion fractals.

Every product used by HF8D is an isotope x <> y = A(x) . B(y) of the Cayley-Dickson product of cd8.ts
(basis 1, i, j, k, l, il, jl, kl; i^2 = g1, j^2 = g2, l^2 = g3):
  cd         A = B = id
  para       A = B = conjugation                      x . y -> xbar ybar
  petersson  A = tau o conj, B = tau^-1 o conj,   tau(p + q l) = p + (u q) l,  u = cos(theta) + sin(theta) i
             theta = 2 pi / 3: the Petersson twist with Fix(tau) = H (quaternions), i.e. the Okubo algebra.
The script checks, in float64 with numpy:
  1. composition, symmetric-composition identities, Kaplansky's identity (1<>x)<>(y<>1) = x.y;
  2. tau^3 = id and tau in Aut, Fix(tau);
  3. dim Der and the signature of the Killing form of Der (real form: su(3) / su(2,1));
  4. the control case of the book, chapter 4 (source A4): an order-three tau fixing only <1, w>; the Petersson
     algebra it defines has dim Der = 14, i.e. it is para-Cayley, not Okubo (Elduque 2018, Thm 5.1);
  5. dimension of the subalgebra generated by one and by two generic elements (Julia sets z<>z + c);
  6. the seed-0 Mandelbrot set: SU(3)-invariance (automorphisms exp(D)) and the universal planar set: Okubo and
     para-octonion escape counts agree at points with equal invariants Phi(X) = (n(X), n(X, X<>X)).
Results go to "7. Results/HF8D/<timestamp>_certify/" (results.json + manifest.json); nothing is overwritten.

usage (from "2. Scripts"):  python spike/hf8d/certify_okubo.py [--out DIR]
"""
import argparse
import datetime
import hashlib
import json
import os
import platform
import sys

import numpy as np

RNG = np.random.default_rng(20260929)
E = np.eye(8)
THETA_OKUBO = 2 * np.pi / 3


# ------------------------------------------------------------------ algebra (mirror of spike/hf8d/cd8.ts)
def gq(a, b, p, q):
    return np.array([
        p[0] * q[0] + a * p[1] * q[1] + b * p[2] * q[2] - a * b * p[3] * q[3],
        p[0] * q[1] + p[1] * q[0] + b * (p[3] * q[2] - p[2] * q[3]),
        p[0] * q[2] + p[2] * q[0] + a * (p[1] * q[3] - p[3] * q[1]),
        p[0] * q[3] + p[3] * q[0] + p[1] * q[2] - p[2] * q[1],
    ])


def qconj(p):
    return np.array([p[0], -p[1], -p[2], -p[3]])


def mul(x, y, g):
    a, b, c = g
    P, Q, R, S = x[:4], x[4:], y[:4], y[4:]
    return np.concatenate([gq(a, b, P, R) + c * gq(a, b, qconj(S), Q), gq(a, b, S, P) + gq(a, b, Q, qconj(R))])


def conj(x):
    return np.concatenate([[x[0]], -x[1:]])


def weights(g):
    a, b, c = g
    return np.array([1, -a, -b, a * b, -c, a * c, b * c, -a * b * c], dtype=float)


def norm(x, g):
    return float((weights(g) * x * x).sum())


def polar(x, y, g):
    """n(x, y) = n(x + y) - n(x) - n(y)"""
    return float(2 * (weights(g) * x * y).sum())


def twist(x, theta, g):
    u = np.array([np.cos(theta), np.sin(theta), 0, 0])
    return np.concatenate([x[:4], gq(g[0], g[1], u, x[4:])])


def product(kind, g, theta=THETA_OKUBO):
    if kind == 'cd':
        return lambda x, y: mul(x, y, g)
    if kind == 'para':
        return lambda x, y: mul(conj(x), conj(y), g)
    if kind == 'petersson':
        return lambda x, y: mul(twist(conj(x), theta, g), twist(conj(y), -theta, g), g)
    raise ValueError(kind)


def matrix(f):
    return np.array([f(E[k]) for k in range(8)]).T


def petersson_matrix(T, g):
    """the Petersson product for an arbitrary order-three automorphism given as a matrix"""
    T2 = T @ T
    return lambda x, y: mul(T @ conj(x), T2 @ conj(y), g)


# ------------------------------------------------------------------ invariants
def der_basis(prod):
    rows = []
    for a in range(8):
        for b in range(8):
            M = np.zeros((8, 64))
            pab = prod(E[a], E[b])
            for i in range(8):
                for j in range(8):
                    D = np.zeros((8, 8))
                    D[i, j] = 1
                    M[:, i * 8 + j] = D @ pab - prod(D @ E[a], E[b]) - prod(E[a], D @ E[b])
            rows.append(M)
    A = np.vstack(rows)
    _, s, vt = np.linalg.svd(A)
    k = int((s < 1e-9 * s.max()).sum())
    return [v.reshape(8, 8) for v in vt[64 - k:]]


def killing_signature(B):
    if not B:
        return [0, 0, 0]
    Bm = np.array([b.ravel() for b in B]).T

    def coords(M):
        return np.linalg.lstsq(Bm, M.ravel(), rcond=None)[0]

    ad = [np.array([coords(Bi @ Bj - Bj @ Bi) for Bj in B]).T for Bi in B]
    K = np.array([[np.trace(ai @ aj) for aj in ad] for ai in ad])
    ev = np.linalg.eigvalsh((K + K.T) / 2)
    tol = 1e-8 * max(1.0, np.abs(ev).max())
    return [int((ev > tol).sum()), int((ev < -tol).sum()), int((np.abs(ev) <= tol).sum())]


def real_form(dim, sig):
    if dim == 8 and sig == [0, 8, 0]:
        return 'su(3)'
    if dim == 8 and sig == [4, 4, 0]:
        return 'su(2,1)'
    if dim == 8 and sig == [5, 3, 0]:
        return 'sl(3,R)'
    if dim == 14 and sig == [0, 14, 0]:
        return 'g2 (compact)'
    if dim == 14 and sig == [8, 6, 0]:
        return 'g2(2) (split)'
    return f'dim {dim}, Killing {sig}'


def generated_dim(prod, gens):
    B = []

    def add(v):
        M = np.array(B + [v])
        if np.linalg.matrix_rank(M, 1e-8 * max(1.0, np.abs(M).max())) > len(B):
            B.append(v)
            return True
        return False

    for v in gens:
        add(v)
    changed = True
    while changed:
        changed = False
        for x in list(B):
            for y in list(B):
                if add(prod(x, y)):
                    changed = True
    return len(B)


def identities(prod, g, n=50):
    err = dict(composition=0.0, flexible_symmetric=0.0, associative_norm=0.0, kaplansky=0.0, idempotent_1=0.0)
    for _ in range(n):
        x, y, z = RNG.normal(size=(3, 8))
        nx = norm(x, g)
        err['composition'] = max(err['composition'], abs(norm(prod(x, y), g) - nx * norm(y, g)))
        err['flexible_symmetric'] = max(err['flexible_symmetric'], np.abs(prod(prod(x, y), x) - nx * y).max(), np.abs(prod(x, prod(y, x)) - nx * y).max())
        err['associative_norm'] = max(err['associative_norm'], abs(polar(prod(x, y), z, g) - polar(x, prod(y, z), g)))
        err['kaplansky'] = max(err['kaplansky'], np.abs(prod(prod(E[0], x), prod(y, E[0])) - mul(x, y, g)).max())
    err['idempotent_1'] = float(np.abs(prod(E[0], E[0]) - E[0]).max())
    return {k: float(v) for k, v in err.items()}


def classify(name, prod, g, extra=None):
    B = der_basis(prod)
    sig = killing_signature(B)
    ids = identities(prod, g)
    z, c = RNG.normal(size=(2, 8))
    out = dict(
        name=name,
        gamma=list(g),
        der_dim=len(B),
        killing_signature_pos_neg_zero=sig,
        der_real_form=real_form(len(B), sig),
        identity_max_errors=ids,
        symmetric_composition=ids['flexible_symmetric'] < 1e-9 and ids['composition'] < 1e-9,
        generated_dim_one=generated_dim(prod, [z]),
        generated_dim_two=generated_dim(prod, [z, c]),
    )
    if extra:
        out.update(extra)
    return out


def tau_checks(T, g):
    auto = max(np.abs(T @ mul(E[a], E[b], g) - mul(T @ E[a], T @ E[b], g)).max() for a in range(8) for b in range(8))
    fix = int((np.abs(np.linalg.eigvals(T) - 1) < 1e-9).sum())
    return dict(tau_cubed_err=float(np.abs(T @ T @ T - np.eye(8)).max()), tau_automorphism_err=float(auto), fix_dim=fix)


def expm(M):
    """matrix exponential by scaling and squaring of the Taylor series (no scipy dependency)"""
    s = max(0, int(np.ceil(np.log2(max(np.abs(M).sum(axis=1).max(), 1e-16)))) + 1)
    A = M / (2 ** s)
    R, term = np.eye(len(M)), np.eye(len(M))
    for k in range(1, 20):
        term = term @ A / k
        R = R + term
    for _ in range(s):
        R = R @ R
    return R


# ------------------------------------------------------------------ Mandelbrot seed 0
def escape(prod, X, maxiter=60, bailout=100.0):
    z = np.zeros(8)
    R2 = bailout * bailout
    for n in range(maxiter):
        z = prod(z, z) + X
        if not (z @ z <= R2):
            return n + 1
    return maxiter


def histogram(esc, maxiter=60):
    h = {}
    for e in esc:
        k = 'inside' if e >= maxiter else str(e)
        h[k] = h.get(k, 0) + 1
    return dict(sorted(h.items(), key=lambda kv: (kv[0] == 'inside', int(kv[0]) if kv[0] != 'inside' else 0)))


def nonvacuous(name, esc, maxiter=60, share=0.1):
    """an invariance claim about escape counts means something only if the sample meets the inside, the boundary
    (late escapes) and the outside of the set"""
    n = len(esc)
    inside = sum(e >= maxiter for e in esc)
    late = sum(10 <= e < maxiter for e in esc)
    early = sum(e < 10 for e in esc)
    if inside < share * n or early < share * n or late < 0.05 * n:
        raise SystemExit(f'{name}: vacuous sample ({inside} inside, {late} late escapes, {early} early escapes of {n})')


def sample_ball(R=1.3):
    """random direction, radius uniform in [0, R]: the sample meets the inside, the boundary and the outside of the
    seed-0 Mandelbrot set (about 20% / 15% / 65%; a Gaussian of |X| ~ 2 only meets the far outside)"""
    u = RNG.normal(size=8)
    return u / np.linalg.norm(u) * RNG.uniform(0, R)


def mandel_checks(g, samples=400):
    ok, para = product('petersson', g), product('para', g)
    # (a) invariance under automorphisms exp(D), D in Der(Okubo)
    B = der_basis(ok)
    same = 0
    esc_a = []
    for _ in range(samples):
        X = sample_ball()
        D = sum(RNG.normal() * b for b in B)
        Phi = expm(D / np.linalg.norm(D) * 1.3)
        Y = Phi @ X
        ex = escape(ok, X)
        esc_a.append(ex)
        same += ex == escape(ok, Y)
    # (b) universal planar set: Okubo point X and para-octonion point Y with equal (n, n(X, X<>X))
    agree = 0
    tried = 0
    esc_b = []
    for _ in range(samples):
        X = sample_ball()
        n = norm(X, g)
        p = polar(X, ok(X, X), g)
        r = np.sqrt(n)
        # para: Y = r (cos f + sin f e1) has n(Y) = r^2, n(Y, Y.Y) = 2 r^3 cos 3f
        cf = p / (2 * r ** 3)
        if abs(cf) > 1:
            continue
        f = np.arccos(cf) / 3
        Y = np.zeros(8)
        Y[0], Y[1] = r * np.cos(f), r * np.sin(f)
        tried += 1
        ex = escape(ok, X)
        esc_b.append(ex)
        agree += ex == escape(para, Y)
    for name, esc in (('automorphism invariance', esc_a), ('universal planar set', esc_b)):
        nonvacuous(name, esc)
    return dict(
        escape_histogram_a=histogram(esc_a),
        escape_histogram_b=histogram(esc_b),
        automorphism_invariance=f'{same}/{samples} equal escape counts X vs exp(D) X',
        universal_planar_set=f'{agree}/{tried} equal escape counts Okubo(X) vs para(Y), Phi(X) = Phi(Y)',
        automorphism_invariance_rate=same / samples,
        universal_planar_set_rate=agree / max(tried, 1),
    )


def book_ch04_tau(g):
    """chapter 4 of the book (source A4): identity on <1, i>, rotation by 120 deg on the complement (via L_i)"""
    Li = matrix(lambda x: mul(E[1], x, g))
    Pc = np.diag([1, 1, 0, 0, 0, 0, 0, 0.0])
    Q = np.eye(8) - Pc
    return Pc + Q @ (-0.5 * np.eye(8) + np.sqrt(3) / 2 * Li) @ Q


# ------------------------------------------------------------------ main
def main():
    ap = argparse.ArgumentParser()
    root = os.path.abspath(os.path.join(os.path.dirname(__file__), '..', '..', '..'))
    stamp = datetime.datetime.now().strftime('%Y%m%d-%H%M%S')
    results = os.environ.get('HF8D_RESULTS', os.path.join(root, '7. Results'))
    ap.add_argument('--out', default=os.path.join(results, 'HF8D', f'{stamp}_certify'))
    args = ap.parse_args()
    os.makedirs(args.out, exist_ok=False)

    OCT, SPLIT = (-1.0, -1.0, -1.0), (-1.0, -1.0, 1.0)
    res = dict(algebras=[], mandelbrot_seed0={}, notes=[])
    for name, kind, g in [
        ('octonions', 'cd', OCT),
        ('split octonions', 'cd', SPLIT),
        ('para-octonions', 'para', OCT),
        ('split para-octonions', 'para', SPLIT),
        ('Okubo (tau_w)', 'petersson', OCT),
        ('split Okubo (tau_w)', 'petersson', SPLIT),
    ]:
        extra = tau_checks(matrix(lambda x: twist(x, THETA_OKUBO, g)), g) if kind == 'petersson' else None
        res['algebras'].append(classify(name, product(kind, g), g, extra))
        print(f"{name:24s} dim Der {res['algebras'][-1]['der_dim']:2d}  {res['algebras'][-1]['der_real_form']:14s} "
              f"<z0,c> {res['algebras'][-1]['generated_dim_two']}  symmetric {res['algebras'][-1]['symmetric_composition']}")
    th = 1.0
    res['algebras'].append(classify(f'Petersson twist theta = {th} rad (deformation)', product('petersson', OCT, th), OCT,
                                    tau_checks(matrix(lambda x: twist(x, th, OCT)), OCT)))
    Tb = book_ch04_tau(OCT)
    res['algebras'].append(classify('CONTROL: book ch.4 tau (Fix = <1, w>)', petersson_matrix(Tb, OCT), OCT, tau_checks(Tb, OCT)))
    for a in res['algebras'][-2:]:
        print(f"{a['name']:24s} dim Der {a['der_dim']:2d}  {a['der_real_form']:14s} symmetric {a['symmetric_composition']}")
    res['mandelbrot_seed0']['compact'] = mandel_checks(OCT)
    print('Mandelbrot seed 0 (compact):', res['mandelbrot_seed0']['compact'])

    A = {a['name']: a for a in res['algebras']}
    conclusions = [
        f"Okubo (tau_w, g = (-1,-1,-1)): dim Der = {A['Okubo (tau_w)']['der_dim']}, {A['Okubo (tau_w)']['der_real_form']}",
        f"split Okubo (tau_w, g = (-1,-1,+1)): dim Der = {A['split Okubo (tau_w)']['der_dim']}, {A['split Okubo (tau_w)']['der_real_form']}",
        f"para-octonions: dim Der = {A['para-octonions']['der_dim']}; split para-octonions: {A['split para-octonions']['der_dim']}",
        f"book ch.4 tau: Fix dim {A['CONTROL: book ch.4 tau (Fix = <1, w>)']['fix_dim']}, dim Der = "
        f"{A['CONTROL: book ch.4 tau (Fix = <1, w>)']['der_dim']} -> para-Cayley class, not Okubo",
        f"two generic elements generate dim {A['Okubo (tau_w)']['generated_dim_two']} (Okubo) vs "
        f"{A['para-octonions']['generated_dim_two']} (para) vs {A['octonions']['generated_dim_two']} (octonions)",
        'seed-0 Mandelbrot: ' + res['mandelbrot_seed0']['compact']['automorphism_invariance'] + '; '
        + res['mandelbrot_seed0']['compact']['universal_planar_set'],
    ]
    res['conclusions'] = conclusions
    res_path = os.path.join(args.out, 'results.json')
    with open(res_path, 'w', encoding='utf-8') as fh:
        json.dump(res, fh, indent=1)
    src = os.path.abspath(__file__)
    manifest = dict(
        command='python spike/hf8d/certify_okubo.py',
        date=datetime.datetime.now().isoformat(timespec='seconds'),
        environment=dict(python=sys.version.split()[0], numpy=np.__version__, platform=platform.platform()),
        inputs=dict(script=os.path.relpath(src, root).replace('\\', '/'), script_sha256=hashlib.sha256(open(src, 'rb').read()).hexdigest(),
                    rng_seed=20260929),
        outputs={'results.json': hashlib.sha256(open(res_path, 'rb').read()).hexdigest()},
        conclusions=conclusions,
        sampling=('seed-0 Mandelbrot checks: 400 points each, random direction and radius uniform in [0, 1.3], required to '
                  'contain >= 10% inside, >= 5% late escapes (10..59) and >= 10% early escapes; escape histograms in '
                  'results.json. Supersedes 20260929-145056_certify, whose Gaussian sample met only the far outside.'),
        limitations=[
            'float64 numerics: ranks/signatures use relative tolerances 1e-9 / 1e-8, not exact arithmetic',
            'escape-count agreement is statistical: points on the chaotic boundary may differ by rounding',
            'the Euclidean bailout is intrinsic only for the compact algebras (split case not tested for invariance)',
        ],
    )
    with open(os.path.join(args.out, 'manifest.json'), 'w', encoding='utf-8') as fh:
        json.dump(manifest, fh, indent=1)
    print('\n'.join(conclusions))
    print('->', args.out)


if __name__ == '__main__':
    main()

